Quantum Secure Non-Interactive Reductions

Efficient models for secure computation often rely on offline preprocessed correlations, which subsequently enable private online computation from minimal assumptions. Within these models, the study of secure non-interactive reductions (SNIR) formalizes when one classical correlation can be non-interactively transformed into another, while guaranteeing information-theoretic simulation-based privacy. In this work, we introduce quantum secure non-interactive reductions (QSNIR), a natural extension of SNIR, in which the source and target resource are each a bipartite quantum state. Specifically, when the target resource is classical, our framework enables us to analyze the problem of disseminating private correlations from entanglement, in addition to classical resources. Our primary technical result is that QSNIR privacy in this context can be computed exactly via a semidefinite program (SDP) pair that quantifies an error operationally rooted in a simulation-based cheating advantage. We prove that QSNIR privacy is lower-bounded by a decision problem related to minimum-error state discrimination (MED), and use both definitions to compute exact one-shot privacy errors for universal two-party computation (2PC) preprocessing correlations.

==> anc/BSC_BEC_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2026-09-10T22:01:19.120419800Z",
     "start_time": "2026-09-10T22:01:18.332566100Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import sympy as sp\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import lineStyles"
   ],
   "outputs": [],
   "execution_count": 1
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": "## BSC and BEC privacy optimum plots",
   "id": "515b6acd3e8c5ba8"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-11T02:40:56.468325600Z",
     "start_time": "2026-09-11T02:40:56.025996400Z"
    }
   },
   "cell_type": "code",
   "source": [
    " def min_delta_BSC(q, n=4000):\n",
    "    s, t = 2 * np.sqrt(q * (1 - q)), 1 - 2 * q\n",
    "    theta = np.linspace(0, 2 * np.pi, n)\n",
    "    g = ((s - np.sin(theta)) ** 2) + ((t * (1 - np.cos(theta))) ** 2)\n",
    "    return 0.5 * np.sqrt(g.min())\n",
    "\n",
    "def min_delta_BEC_A_MED(q):\n",
    "    q2 = np.array([q, 1 - q])\n",
    "    # f1 = 1 - q\n",
    "    f2 = ((4 * (q ** 2)) / ((5 * q) - 1)) - q2.max()\n",
    "    g = np.piecewise(q, [0<= q <= 1 / 3, 1 / 3 < q <= 1], [0, f2])\n",
    "    return g\n",
    "\n",
    "def min_delta_BEC_A_QSNIR(q, n=4000):\n",
    "    theta = np.linspace(0, 2 * np.pi, n)\n",
    "    g = ((1 - q) * np.sin(theta / 2)) + ((q * (1 - np.sin(theta))) / 2)\n",
    "    return g.min()\n",
    "\n",
    "def min_delta_BEC_B(q):\n",
    "    return 0.5 * (np.sqrt(1 - (q ** 2)) - (1 - q))\n",
    "\n",
    "# --- Compute curves ---\n",
    "q_vals = np.linspace(0, 1, 201)\n",
    "delta_BSC_MED = np.array([0 for q in q_vals])\n",
    "delta_BSC_QSNIR = np.array([min_delta_BSC(q) for q in q_vals])\n",
    "\n",
    "delta_BEC_A_MED = np.array([min_delta_BEC_A_MED(q) for q in q_vals])\n",
    "delta_BEC_A_QSNIR = np.array([min_delta_BEC_A_QSNIR(q) for q in q_vals])\n",
    "\n",
    "delta_BEC_B = np.array([min_delta_BEC_B(q) for q in q_vals])\n",
    "\n",
    "# --- Styling ---\n",
    "plt.rcParams['font.family'] = 'serif'\n",
    "plt.rcParams['font.serif'] = ['Times New Roman', 'Liberation Serif', 'Times']\n",
    "plt.rcParams['mathtext.fontset'] = 'stix'\n",
    "plt.rcParams['axes.linewidth'] = 1.2\n",
    "\n",
    "plt.rcParams['text.color'] = 'black'\n",
    "plt.rcParams['axes.labelcolor'] = 'black'\n",
    "plt.rcParams['xtick.color'] = 'black'\n",
    "plt.rcParams['ytick.color'] = 'black'\n",
    "\n",
    "plt.rcParams['axes.edgecolor'] = 'black'\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(10, 5), dpi=300)\n",
    "\n",
    "fig.patch.set_facecolor('white')\n",
    "ax.set_facecolor('white')\n",
    "\n",
    "\n",
    "# BSC curves (green) — will go in the left-hand legend\n",
    "line_bsc_med, = ax.plot(q_vals, delta_BSC_MED, color='darkgreen', linewidth=2.5,\n",
    "                         linestyle=':', label='$\\mathrm{\\mathsf{BSC}}$ — MED')\n",
    "line_bsc_qsnir, = ax.plot(q_vals, delta_BSC_QSNIR, color='darkgreen', linewidth=2.5,\n",
    "                           label='$\\mathrm{\\mathsf{BSC}}$ — QSNIR')\n",
    "\n",
    "# BEC curves (red/blue) — will go in the right-hand legend\n",
    "line_bec_a_med, = ax.plot(q_vals, delta_BEC_A_MED, color='darkred', linewidth=2.5,\n",
    "                           linestyle=':', label='$\\mathrm{\\mathsf{BEC}}$ ($\\mathbf{A}$) — MED')\n",
    "line_bec_a_qsnir, = ax.plot(q_vals, delta_BEC_A_QSNIR, color='darkred', linewidth=2.5,\n",
    "                             label='$\\mathrm{\\mathsf{BEC}}$ ($\\mathbf{A}$) — QSNIR')\n",
    "line_bec_b, = ax.plot(q_vals, delta_BEC_B, color='darkblue', linewidth=2.5,\n",
    "                        linestyle='-.',label='$\\mathrm{\\mathsf{BEC}}$ ($\\mathbf{B}$) — MED/QSNIR')\n",
    "\n",
    "ax.set_xlabel(r'Channel Error Probability $\\endash\\,\\,q$', fontsize=20)\n",
    "ax.set_ylabel(r'Privacy Error $\\endash\\,\\,\\delta$', fontsize=20)\n",
    "ax.set_xlim(0, 1)\n",
    "ax.set_ylim(-0.005, 0.3)\n",
    "\n",
    "ax.tick_params(axis='both', which='major', labelsize=14, length=6, width=1.2)\n",
    "ax.tick_params(axis='both', which='minor', length=3, width=0.8)\n",
    "# ax.minorticks_on()\n",
    "\n",
    "# ax.grid(alpha=0.3, linewidth=0.8)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# --- Two separate legends ---\n",
    "legend_left = ax.legend(handles=[line_bsc_med, line_bsc_qsnir,line_bec_a_med, line_bec_a_qsnir, line_bec_b], fontsize=13, frameon=False, loc='upper left')\n",
    "ax.add_artist(legend_left)  # needed so the second legend() call doesn't erase this one\n",
    "\n",
    "# legend_right = ax.legend(handles=[line_bec_a_med, line_bec_a_qsnir, line_bec_b],fontsize=13, frameon=False, loc='upper right')\n",
    "\n",
    "fig.tight_layout()\n",
    "# fig.savefig('privacy_error_plot.pdf', bbox_inches='tight')  # uncomment to export\n",
    "plt.show()"
   ],
   "id": "948c4ebc1b647878",
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Max\\AppData\\Local\\Temp\\ipykernel_33348\\2762759818.py:10: RuntimeWarning: divide by zero encountered in scalar divide\n",
      "  f2 = ((4 * (q ** 2)) / ((5 * q) - 1)) - q2.max()\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 3000x1500 with 1 Axes>"
      ],
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAC5oAAAW+CAYAAAC8277UAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjExLjEsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvctoD+AAAAAlwSFlzAAAuIwAALiMBeKU/dgABAABJREFUeJzs3Qd0FNX7//EnlRBICITee5Heq/ReBKQXadKLKKAIqICCKCrSpIMUAem9KEWqSO819N5LCARSyP/c+/sm/2x2k+wmu8kmeb/O2ZPduzNz787OTCJ+7jMOISEhIQIAAAAAAAAAAAAAAAAAAAAAwP84hj4BAAAAAAAAAAAAAAAAAAAAAICgOQAAAAAAAAAAAAAAAAAAAADACBXNAQAAAAAAAAAAAAAAAAAAAAAGCJoDAAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCBoDgAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCAoDkAAAAAAAAAAAAAAAAAAAAAwABBcwAAAAAAAAAAAAAAAAAAAACAAYLmAAAAAAAAAAAAAAAAAAAAAAADBM0BAAAAAAAAAAAAAAAAAAAAAAYImgMAAAAAAAAAAAAAAAAAAAAADBA0BwAAAAAAAAAAAAAAAAAAAAAYIGgOAAAAAAAAAAAAAAAAAAAAADBA0BwAAAAAAAAAAAAAAAAAAAAAYICgOQAAAAAAAAAAAAAAAAAAAADAAEFzAAAAAAAAAAAAAAAAAAAAAIABguYAAAAAAAAAAAAAAAAAAAAAAAMEzQEAAAAAAAAAAAAAAAAAAAAABgiaAwAAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggaA4AAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggKA5AAAAAAAAAAAAAAAAAAAAAMAAQXMAAAAAAAAAAAAAAAAAAAAAgAGC5gAAAAAAAAAAAAAAAAAAAAAAAwTNAQAAAAAAAAAAAAAAAAAAAAAGCJoDAAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGHA2fAn8nxcvXsjOnTvl/Pnz4ufnJ+nTp5fy5ctLhQoVxMHBwW5205s3b+TgwYNy8uRJefz4sR6bGmvBggXl/fffF1dXV0nq+wgAAAAAAAAAAAAAAAAAAACwFEFzGFBh7W+++Ubmz58v/v7+RnsnV65c8tVXX0nXrl3jNUz95MkTGTNmjMybN098fX1NLuPh4SHdunWTkSNHSurUqZPcPgIAAAAAAAAAAAAAAAAAAABiyiEkJCQkxmsjUdm6dat07NhRh7hDA9PNmzfXge2LFy/K2rVrdQVxpV69erJ06VKrBrjN9c8//0j79u3l/v37Zi2vKo3/9ddfUqJEiSSzjwAAAAAAAAAAAAAAAAAAAIDYIGgObdasWdK3b18JDg7WrwcNGiQ//PCDuLi4hO2hmzdvSuvWreXgwYP6ddGiRWXHjh2SLl26ONuLKuitgt2hYW5zeXl5yb59+6Rw4cKJfh8BAAAAAAAAAAAAAAAAAAAAsUXQHLJmzRpp2bKlvHv3Tu+Nbt26ydy5c03umadPn+rw9N27d/Xr8uXL6wrjyZMnt/meVBXDy5UrJ76+vrqCuAp016pVS7Jnzy5v376VS5cu6c/y999/m1xfjfv48ePi5OSUaPcRAAAAAAAAAAAAAAAAAAAAYA0EzZM4Hx8fKVGihLx+/Vq/zpo1q5w/f15SpkwZ6TpLly6V9u3bh73u3bu3TJ8+3abjVAFvFTI/evSo7nvixImRVgnfvn27XubRo0dG7y1cuFA++uijRLmPAAAAAAAAAAAAAAAAAAAAAGtxtNqWkOCEhIRIjx49wgLUyqBBg6IMUCtt2rSR3Llzh72eMWOGbNu2zaZjVX2okPl3330nixcvjjRkrtSuXVuHzU19jj///DPR7iMAAAAAAAAAAAAAAAAAAADAWgiaJ2HLly+X3bt3h712dXWVjz/+ONr1HB0djaqCf/bZZxIcHGyTcQYEBMj3338vAwcOlK+++sqsdYoVKybDhw83aj916lSi3EcAAAAAAAAAAAAAAAAAAACANRE0T6JUpW4V3g6vRo0a4unpadb6zZo1M3h99uxZHcq2hatXr0rZsmXlp59+smi9Xr166cB3eP7+/olyHwEAAAAAAAAAAAAAAAAAAADWRNA8ifr777+NqnvXrVvX7PWLFy8uadKkMWibOHGi2ELBggVlzZo14uLiYtF6anwFChQwaMuZM2ei3EcAAAAAAAAAAAAAAAAAAACANRE0T6IWLVpk1FaqVCmz13dwcJBKlSoZtB06dEguXbok9iRdunQGr2vXrm32ukllHwEAAAAAAAAAAAAAAAAAAAARETRPgvz9/WXdunUmK3BbonDhwkZtK1asEHv7rKGcnZ2le/fuZq+XVPYRAAAAAAAAAAAAAAAAAAAAEBFB8yTo33//FT8/P4M2T09PSZ06tUXbee+994zadu7cKfbi3bt3cvHixbDXffr0kbx585q1blLZRwAAAAAAAAAAAAAAAAAAAIApBM2TIBWijihr1qwWbydHjhxGbf/9958EBweLPdi/f7/4+vrq54UKFZJx48aZvW5S2UcAAAAAAAAAAAAAAAAAAACAKQTNkyAVdLZGiDpDhgxGba9fv5YrV66IPZg4caL+mS5dOlm/fr2kSJHC7HWTyj4CAAAAAAAAAAAAAAAAAAAATCFongT5+PjYLEStXLhwQeLbunXrZPXq1ZI2bVrZvn275M2b16L1k8I+AgAAAAAAAAAAAAAAAAAAACLjHOk7SJRCQkLkxo0bRu1ZsmSxeFspU6Y02X779m2JTzt37pQOHTpI6tSpZd++fVKgQAGL1k8K+wgAAAAAAAAAAAAAAAAAAACIChXNk5j79+9LQECA2YHoqLi4uIiDg4PJPuKD+lzfffed1K9fX169eiXPnj2T1q1by9q1ay3aTmLeRwAAAAAAAAAAAAAAAAAAAIA5CJonMb6+vibb3d3dY7S9ZMmSGbW9fPlS4pLqb8aMGVKwYEH55ptvJDAwMOy9U6dOSfPmzeXDDz+M9LMn1H00atQoHWKPqwcAAAAAAAAAAAAAAAAAAACSDuf4HgDilr+/v8n25MmTW62Pt2/fSlxYv369TJo0Sfbv3x9tn2vWrJHLly/Ljh07JF26dElmHwEAAAAAAAAAAAAAAAAAAAAxQUXzJCayEHVMq3WHrx4eKiQkROKCt7e31K5dW3r06CGNGzeWFClSRLn86dOnpUWLFibHnFj3EQAAAAAAAAAAAAAAAAAAABATVDRPYpIlS2ZRe1RUWDo4ONimlb+jUrlyZf0IHxDfvHmz/Pjjj3L48GGT6+zdu1emTJkigwYNShL7CAAAAAAAAAAAAAAAAAAAAIgJKponMR4eHibbo6vybck68RWiVv2qiuWHDh2SFStWSJo0aUwuN2bMGHnz5k2S3EcAAAAAAAAAAAAAAAAAAACAOQiaJzGRhahVNXBLRbaOp6enxLeWLVvK8ePHJX/+/EbvPXv2TNatW5fg99GoUaN0xXRbPAAAAAAAAAAAAAAAAAAAAJC0ETRPYry8vMTBwcGoPaoK35FRgW1TsmfPLvZAjUMFypMlS2b03u7duyNdLyntIwAAAAAAAAAAAAAAAAAAAMAUguZJjJubm+TMmdOo3c/Pz+JtPX/+3GS7qe3Hl4IFC0q/fv2M2s+cORPpOkltHwEAAAAAAAAAAAAAAAAAAAARETRPggoXLmzUdufOHatV686bN6/YkwEDBhi1PX36NMp1kto+AgAAAAAAAAAAAAAAAAAAAMIjaJ4EFSlSxCohalPr5M6dW9KlSyf2RFUPL1++vEGbi4tLlOsktX0EAAAAAAAAAAAAAAAAAAAAhEfQPAmqVq2aUdvt27ct3s61a9eM2ipWrCj2qHr16gavowt6J8V9BAAAAAAAAAAAAAAAAAAAAIQiaJ4E1axZUzw8PAzazp49KyEhIbEOUdetW1fsUdasWQ1eZ8+ePcrlk+I+AgAAAAAAAAAAAAAAAAAAAEIRNE+CXF1djcLOvr6+4uPjY9F2zp07Z/Dazc1NmjVrJvYoderUBq9r1KgR5fJJcR8BAAAAAAAAAAAAAAAAAAAAoQiaJ1Fdu3Y1ajty5IjZ6wcEBMiJEycM2po0aSKenp5ijx49ehT23MnJSWrVqhXtOkltHwEAAAAAAAAAAAAAAAAAAAChCJonUQ0bNpSiRYsatG3dutXs9U+ePClv3741aBs8eLDYqwMHDoQ9b9OmjWTMmDHadZLaPgIAAAAAAAAAAAAAAAAAAABCETRPohwcHOTLL780aNu4caMEBQWZtf7mzZsNXtesWVPKly8v9ujp06eyZcuWsGrmET93ZJLSPgIAAAAAAAAAAAAAAAAAAADCI2iehLVt21bKlCkT9vrZs2eybdu2aNcLCQmRpUuXhr12dnaWSZMmmdVncHCw/PLLL/L+++9LnTp1ZNGiRWJro0ePlpcvX+rnw4cPN6pSbm/7CAAAAAAAAAAAAAAAAAAAAIhvBM2TMEdHR5k1a5a4urqGtU2cODHa9VatWiUXL14Me62qfhcpUsSsPvv16ydDhgyRffv2yfbt26VTp07RBrBVSHzUqFHy0UcfydixY+Xy5ctirmXLlsnkyZP186pVq8rIkSPF3vcRAAAAAAAAAAAAAAAAAAAAEN8cQlTpZSRpv/32m/Tv3z/s9bp16+SDDz4wuez9+/eldOnScvfuXf26cePGenkVyI7O06dPxdvb26g9Q4YMeruRadq0qaxfvz7stZOTk3To0EGHxnPnzm1yHXVYq8/16aef6irq5cqVk7///ltSpUol9ryP7IWDg4NRG5cKAAAAAAAAAAAAAAAAAACApIOgObShQ4fK+PHj9XMvLy/ZvHmzVKxY0WDvnD9/Xj788EO5cOFCWID6zz//lBQpUpi1F9X67733nlG7Co77+/uLi4uLyfXUeF68eGHU7uzsLK1atZI2bdpIiRIlxNPTUx4/fix79+6VmTNnyqFDh/RyHTt21FXJkydPbvf7yF4QNAcAAAAAAAAAAAAAAAAAAEjaCJojzK+//ipffPGFBAUF6dC3CmjXrl1bV+LesWOHLFy4UAICAsTV1VW+/PJL+eabb3RI3Fxqu1myZJGHDx8atKuw9r///hvpegMHDpTJkydb/E2pUPuPP/6ow94JZR/ZC4LmAAAAAAAAAAAAAAAAAAAASRtBcxg4e/asfPXVV7JhwwYJDg42eC9ZsmTStm1bGTZsmBQoUCBGe27r1q3SunVrefnypX6dOXNm3Va0aNFI11HjGDNmjA55m6psHl7GjBmlbt260q5dO6lXr57JwLS97yN7QNAcAAAAAAAAAAAAAAAAAAAgaSNoDpMeP36sq4zfunVLV+TOmTOnvP/++5IiRYpY77E7d+7I9u3bdSi7fv364uXlZdZ6qor4iRMn5MqVK/LkyRN5+/atODs7i4eHh2TNmlXy5csnOXLkSBT7KL4RNAcAAAAAAAAAAAAAAAAAAEjaCJoDML4wmKgEHxISwp4CAAAAAAAAAAAAAAAAAABIIhzjewAAAAAAAAAAAAAAAAAAAAAAAPtC0BwAAAAAAAAAAAAAAAAAAAAAYICgOQAAAAAAAAAAAAAAAAAAAADAAEFzAAAAAAAAAAAAAAAAAAAAAIABguYAAAAAAAAAAAAAAAAAAAAAAAMEzQEAAAAAAAAAAAAAAAAAAAAABgiaAwAAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggaA4AAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggKA5AAAAAAAAAAAAAAAAAAAAAMAAQXMAAAAAAAAAAAAAAAAAAAAAgAGC5gAAAAAAAAAAAAAAAAAAAAAAAwTNAQAAAAAAAAAAAAAAAAAAAAAGCJoDAAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCBoDgAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCAoDkAAAAAAAAAAAAAAAAAAAAAgKA5AAAAAAAAAAAAAAAAAAAAACByVDQHAAAAAAAAAAAAAAAAAAAAABggaA4AAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggKA5AAAAAAAAAAAAAAAAAAAAAMAAQXMAAAAAAAAAAAAAAAAAAAAAgAGC5gAAAAAAAAAAAAAAAAAAAAAAAwTNAQAAAAAAAAAAAAAAAAAAAAAGnA1fAgCAxGjz5s1y+PBhuXfvnrx580ZSpUolBQoUkFq1aumfceHdu3eyb98+PY6bN2+Kr6+vODk5SerUqfUYatSoIXny5ImTsQAAAAAAAAAAAAAAAAAAokbQHAAAK9i1a5fMmjXLrGUdHBzE3d1dvLy8JE2aNFKqVCkdsnZ1dbXqd7Fx40YZMmSIXLp0SUJCQiJdzsXFRUqWLCnffvut1KtXz6pjuHLliowePVq2bt0qjx8/jnIcoWPJmzevdOnSRQYNGiTOzvypElcGDx6sJyJEp23btvLBBx/YdCyvX7+WHj16RHu8KGPHjpVcuXLJunXrZNmyZRJXxo8fL1mzZjVoW7Bggfz1118x2p469tV1QT08PDwkW7ZsUqRIESlevLi4ublZadQAAAAAAAAAAAAAAACA+UhvAQBgBRs2bJClS5fGahsqYFqpUiX54osvpE6dOjHezvPnz6Vq1apy+vRps5YPDAyUQ4cOSf369SV37tw6oF6oUCGJjRMnTkinTp3MHkP4sZw/f16GDh0qw4cPl6ZNm8rvv/8unp6esRoPonfq1Cnx8fGRhw8fir+/f6TLqSD1kydPbLpL1SSDJUuWRPp+ihQpJEOGDJIsWTJ59uyZDppfu3ZNH3eqYn9o5X5batOmjVHQXE3qUGNQQfk7d+5IUFCQVfpSEy4yZcokxYoV0wF8dV4AAAAAAAAAAAAAAAAAtuYQYk6pSABJiqq2HBGXCiD6atATJkyw2m5SVb1VdWZV7dwSN2/e1CFxFXSNKUdHR5k+fbr07NkzRuu3bt1aVqxYIdaiQrZTp06VXr16WW2biJoK96tAc3BwsMn3//zzTx20tpXkyZNHGhSfMmWK9O/fP9ptjBs3Tk9WMHV8FyhQwKxxqKC4OpeePn1qFL6fPXu2dO/ePcp1W7ZsqSutR/dZU6ZMqR/qWFf9qPD8q1evIl1HBewbN24s8+fP1+sBAAAAAAAAAAAAAAAAtkDQHIDxhYGgORDvQfPQQOzKlSulefPmZi2vgrmqyrOvr6/J9z08PCRdunRhVc9VmDWqSSTTpk2TPn36mD1eVQm7ZMmScvfu3WiDtWnSpNEV3N+9e6eDvGos0VWg7tChg/zxxx9mjwexM2nSJPn0009NvpcjRw65fv26TXbxDz/8IMOGDTP5Xu3atWXbtm1mb0tV6FeVzsNLlSqVPv4ttXnzZmnbtq28fPkyLMj+5ZdfRrueqsYfuk74iuxz586VJk2a6PPAlICAAFm8eLGeZHH8+HGT56oKpo8YMUJGjRpl8ecBAAAAAAAAAAAAAAAAouMY7RIAACBG3NzcdHVxU4+CBQtKrly5dPBbhUVNUSHsFi1aiI+Pj1n9ffTRRyZD5qqfo0eP6veuXLmiH0+ePNEVl3/++WcdTjdFhVwtqaSuqrBHFjLPkiWLjBw5UverguW3b9+WS5cuyeXLl/U6qoqzquCsxlOkSJFIx6PC5ogbAwYMMDnxSLlx44bs27fPJv2qYyAyjRo1smhbxYoVE2tp2LChPmZVNXFFVTk3x3vvvWdy0oeqCB9ZyFxxdXWVrl276nNXnV/ly5c3Wkadw6NHj5ZKlSrp5wAAAAAAAAAAAAAAAIA1ETQHAMBGChcuLOfOnTP5OH/+vFy9elVXAQ8MDJS9e/fqauARqSrG5oRrVfXjVatWGbWXK1dO91OqVCmTFdNVJfb79+/Ld999F2moODp+fn460BuxanNooHb16tU6WK6qLqtK5pFRoVs1ntOnT+sgc7Vq1YyWWbJkicycOTNG44Rl1PGhJktEpl+/flbfpeoYVpMRIqMmaVgic+bMYk0ZM2YMq/KvqvCbQ02yiK2sWbPKf//9J7Nnz9bfS0QHDhyQokWLxrofAAAAAAAAAAAAAAAAIDyC5gAA2IEqVarIsWPHwkKs4amK5iqQHpVZs2bpUHp4qvKyCrCb46uvvtLLOjk5WThykbJly8qLFy+M2kuXLi2PHz+W5s2bW7zN7Nmzy65du3RI3cXFxeA9VcEZcSN035s6Lk6dOmV2tX1zffHFF/pnZJMePD09LdpeihQpxNq+/vpr/fP58+dmLa8mW1hL9+7dZc+ePSbvgnDhwgV5//33rdYXAAAAAAAAAAAAAAAAQNAcAAA7Mm3aNEmdOrVR+8SJE6Ncb8uWLUZtderUEVdXV7P7rly5sqxdu1YsMXz4cB1wjahq1apy5MgRi/o3RYXUVSXn8GHziIF62E5o4LtgwYImw829evWyWl9qooWqvq+YqmavmBpDVCxd3hyqKr86R319feNlDOo8XbNmjcn39u3bJ5MmTbJqfwAAAAAAAAAAAAAAAEi6CJoDAGBnVJA0ovPnz0e5zoMHD4zaSpYsaXHfjRs31g9zqIrO48ePN2rPkCGD7N69W6ylVKlSurI54o+jo6PJyvSq6vzTp0+t0kffvn3Dns+YMUPsWefOnaVMmTLx1r86R3v06GHyvcGDB1vtOwEAAAAAAAAAAAAAAEDSRtAcAAA7kz17dqO2hw8fRrlOQECAUdujR49i1P/ixYt1sDg6Xbp0keDgYIM2td7evXvFFsHaDz74wOrbhWXV9kMrnIevLh8+IB5T9+/fl0OHDunnhQsXlgIFCtj1V/Prr7/K2LFj43UMs2bN0pM6IlLn5McffxwvYwIAAAAAAAAAAAAAAEDiQtAcAAA78+TJE6M2Nze3KNfx9vY2aluzZk2M+vf09JR58+bJZ599FukyQUFBsmnTJpOVnvPlyye2YG4AHraRNm1aqVKlilH7qlWrTE50sESfPn10aF2ZNGlSrLaVlIwePdpk+/r168XX1zfOxwMAAAAAAAAAAAAAAIDEhbQWAAB25tixY0ZtxYoVi3KdcuXKGbU9ePBABg8eHKMxqMB4ixYtIn1/6tSpOmwenpOTk263lZQpU0r//v2lZMmSNusDUZs5c6ZRmzoOhg4dGuNdp0LqGzdu1M8zZ84stWrVssuv4YsvvpDz58+LPenVq5d4eHgYtb97907GjRsXL2MCAAAAAAAAAAAAAABA4uEc3wMAAFtasH+BWcuVzllaimQpEqu+zt87L4euHjJr2Q7lO4izc+wuweuOr5Pnr59Hu1yOtDmkeoHqserr8cvHsumUcfVqU+oUriOZvTLHqr+kHjL38fExau/bt2+U6w0cOFDGjx9v1D5hwgR9rP34449WHeeCBcbnVo0aNcTd3V1siWrX8atQoUL6ETFwPWvWLPn1119jtM0hQ4aETVoYOXKk2Cv1+YoUKaI/vz1p1KiR/Pnnn0btS5cuJWwOAAAAAAAAAAAAAACAWCFoDiBR6zK/i1nLtSrTSpb3Wh6rvsZtHieL/ltkdn+xDZq3n9NeXge8jna5POnyyOXvL8eqrx3nd5i9L6d1mCZ9qveJVX9J1ZUrV6R6deNJAe+9957ky5cvynVVJejixYvLyZMnjd5TAfQdO3bI1q1bJW3atFYZ68WLF43aOnbsaJVtw76psH/dunUN2l6/fi2//PJLjCroz507V/9Ulbl79uwp9kgd7xEr+NuL1q1bmwya37x5M17GAwAAAAAAAAAAAAAAgMTDMb4HAABAUnf79m3p0KGDFChQQF6+fGnwnouLi2zZssWs7SxbtkycnJxMvnf06FHJmDGjdOvWTQICAmI1XhUq9vf3N2pv165drLaLhKFOnTqSKVMmo/Zx48ZZvK2JEyfq40np16+f2Ksvv/xS7FXTpk3FwcHBqD0kJEQOHjwYL2MCAAAAAAAAAAAAAABA4kBFcwAAbOTatWvSvn17o/CnCtb6+vrKnTt35N69e+Ln52dyfTc3N9mzZ49kz57drP5UUH3+/Pny0UcfmXw/ODhYfv/9d1m4cKE0atRIpkyZYva2w/vvv/+M2jw9PcXV1dXibSFhGjlypPTu3dug7cmTJ7Jy5Upp2bKl2dsJDaerCRXfffed2CN1zqxdu1bslaOjo6RKlUqeP39u9J6apFK+fPl4GRcAAAAAAAAAAAAAAAASPoLmAADYyNOnT2Xp0qUxWrdSpUqyadMm8fLysmi9jh07ioeHh7Ro0UIHy01R7evXr9ePYsWKya+//io1a9Y0u49z584ZtaVIkcKicSJh69Wrl3z++edGFfhVm7lB882bN8vDhw/181atWomzc9z8WaomekScABKRqth///59uXjxojx79kzsnbu7u8mg+Y0bN+JlPAAAAAAAAAAAAAAAAEgcCJoDAGBnHBwcdID3wIED0qBBA4vXb9q0qVy9elVq164tPj4+US576tQpqVWrlhQqVEiWLFkiJUqUMCtAH5EKtyNp6dOnj4wfP96g7fr16/q4rVixYrTrDxo0KOx4/+233ySuBAYGxngCiL2K7PxLCCF5AAAAAAAAAAAAAAAA2C/H+B4AAAAwFBISIqdPn5aGDRvqiuOmKhVHJ3v27HLp0iWZMmWKpEyZMtrlz58/LyVLlpQOHTqYFdSNyMXFxeIxImEbO3asye+9b9++0a579uxZXS1cqV69usWV+2PD0dFRT6yI6pEnTx7x9vbWIfiEIFWqVCbb/fz84nwsAAAAAAAAAAAAAAAASDyoaA4AgI24ublJrly5DNrevXsnwcHBOqzt7+8vb968kdevX0tQUJDJbajAeebMmfVPFX61VP/+/fVjxIgROnSuKqVHRVU137lzpw4Cp0mTxuzqyb6+vhaPDQmbs7OztGrVSh8z4Z04cUKuXLkS5fHau3fvsOfTp0+XuKSO33Pnzpm1rDo3W7duLZs2bRJ7pq4lkV2DAAAAAAAAAAAAAAAAgJiiojkAADZSuHBhHWgN/7hw4YL4+PjI9evX5cGDB/LixQsdOn/27JlMnjxZsmTJYjJEqqqNBwQExKr6tAqDL1iwQHLkyBHlsvfv39cB+cgqqWfIkMGo7dWrVzEeGxKu3377zWTV7169ekW6zuPHj2X//v36eZEiRaRAgQJir9zd3WXjxo1Srlw5sWeRTfRQVdkBAAAAAAAAAAAAAACAmCJoDgCAHfDy8pIBAwbI7du3Zdy4cUbvq0rkHTp0iHU/nTp10iH3Q4cOSfHixaMMrlapUsXkeyr0HhFB86R73FavXt2oXVXFj2yiQt++fSUkJEQ/nzRpkiQEw4cPF3vm5+dnsr1gwYJxPhYAAAAAAAAAAAAAAAAkHs7xPQAAAGDoyy+/1BXOx48fb9C+du1aeffunTg6xn6eWNmyZeXEiRM6ENyiRQuToeCzZ8/K0qVLpV27dgbtqgp1RG/fvpUbN25EWy3dXvTo0SPRhuPnzZsnbm5ucdbfzJkzJX/+/AZtKkiuAuVLliwxaA8KCtLHsaKq99esWVMSgiZNmog9UxNRTKldu3acjwUAAAAAAAAAAAAAAACJB0FzAIna/C7zzVqudM7Sse5rWMNhUqtgLbOWdXVyjXV/S7ovkeevTVcMDi9H2tgHf2sVqmX2vqxTuE6s+4PIjz/+KNOnTzcIkKqQ7rJly4yC37Ghgr6PHj2ScuXKyfHjx43eHzFihFF/KuiuKllHDKfPnz9fRo4cmSC+vrlz54ZV1U5sJkyYIBkzZoyz/vLlyydFixaV06dPG7SvXLlSFi5cKM7OzgaVwQMDA/XzUaNGSUKhjvlatWrpz2pvfHx8JCAgwOSY1YQSAAAAAAAAAAAAAAAAIKYImgNI1DpX7hxnfRXKVEg/4krTkk3jrK+0HmnjdF/i/1SuXFm2bt1qsDu2bNli1aC5ooLAx44dk2zZssnt27cN3rt+/brJKuolSpSQXbt2GbStWLEiwQTNS5UqJa9fv5bEyN3dPc77nDx5stSoUcOgTQXKhw4dKr/88ktYm5o8oXh4eEj37t0lIdm+fbvYawV7U/LmzRvnYwEAAAAAAAAAAAAAAEDiQtAcAAA7lTt3bqO2O3fuGLxWAfH69evLpUuXdJXx2Fi9erWubB6eqvr977//SpUqVQzae/fubRQ0P3v2rFy7dk1y5col9u7IkSPxPYREpXr16pIlSxaj43PmzJlhQfNZs2aJn5+fft6/f/94GWditG7dOpPtnTp1ivOxAAAAAAAAAAAAAAAAIHExLE8KAADsxrNnz4za/P39DV5nzJhRHj16JF26dIl1f2XLlpWUKVMatfv4+Bi1tWnTRpInT27UrgLoSJq+++47o7ZXr17JxIkT9fNRo0bpny4uLjJmzJg4H19ipM7N8+fPm7xLwbBhw+JlTAAAAAAAAAAAAAAAAEg8CJoDAGCnzpw5Y9SWLl06g9eZM2fWP9evX2+VKt1p06Y1agsICDC5bNu2bY3a/v77b9m2bZvYwujRo+Xzzz+3ybYRe127dpVUqVIZtX///feyY8cOuXfvnn7dunVrcXRMHH+Cvnv3Tn/umzdvxkv/vXr1MtmuJp4kln0MAAAAAAAAAAAAAACA+EMCBQAAO/T8+XM5e/asUXu1atVMVi8OCQmRunXrRhoKN9fbt2+N2goVKmRy2RkzZoirq6tRe7NmzeT169diTePGjdMVsX/++Wf54osvrLptWM+AAQOM2lTF/VatWunnDg4OMnXq1ESzyz/77DNZuHBh2ISPuLR//37ZtWuXUbu7u7tMnz49zscDAAAAAAAAAAAAAACAxIegOQAAdqhRo0a6WnJ4KqTbs2dPo2WTJ0+ufz579kyHwoOCgmLUpwqH379/36jPcuXKmVxehcxVANzUdtQ4Yht6D6UqRg8fPjzs9U8//SRDhw61yrZh/arzpiYfqGNTqVGjhnh5eSWK3f7w4UP57bffpFixYnqyR1xS51j9+vX1BJOIlixZEufjAQAAAAAAAAAAAAAAQOJE0BwAADvTvHlz+ffff01WM0+ZMqVRu6enZ9jzq1evSrZs2eTatWsxCrdHDK7mzZtX3NzcIl1n0KBBUrp0aaP2mzdv6irPFy9etHgc4beRJ08emT9/vtF7jo78CROXTAWaTVHfS7t27SJ9X1XBj42Iky+svbwl6tWrJ8HBwdKvX78ol1PLWFuFChXEz8/PqL1v377StGlTq/cHAAAAAAAAAAAAAACApImUFgAAdkAFYidNmiRp06aVtWvXGr2vKhSvWLHC5Lre3t4Gr1VVchUQ79Gjh1nVzd+8eaMrTe/atcvovQkTJkS7vgrFp0uXzqj9yZMnurJ5hw4dTIZiI/P48WNp3bq15MyZUwfnI2rVqpXJSuqwvtDjx5Lq9JMnTzY5EaBo0aKSL1++WI3H19fXouXVsR3T0HxURowYISdOnNDnZffu3aNc1t/fX6xFfQ+qgvrp06eN3mvZsqWusA4AAAAAAAAAAAAAAABYi7PVtgQAAAyoquLt27ePNFiuQrPPnj2T69evy8OHD6Osvvz777/rELopxYsXl1OnThltf86cOboaeJUqVaRjx47Spk2bsIror1+/li1btujt/v333xIYGGi03YoVK0rjxo2j/VZdXV3lwoULkj9/fh0ujxjqXbJkiSxdulSKFCmit6cqLqsq6CqkG+rAgQOyfv16HbJXVdAjCwN36tRJFixYEO2YYB1v3761OOCtKuzXqlVLtm3bZtA+ceJEs7cRWUX+y5cvS506dczezqNHj4zaTB3rlvjll1/k+++/189NVfOP6N69e2IN+/btkyZNmsjz58+N3uvdu7dMnz7dKv0AAAAAAAAAAAAAAAAAoRxCrFHWEUCi4uDgYNTGpQKI2uDBg82q/h3TYOugQYOiXEZViz5z5oxZ57c553OWLFl0AD58GDw6qmq5CqebM47QsSjmjEdVyFZVzL/44guzx4PYUWHv3Llz6+fqOLAkoB1+3dDj6fbt22av/9NPP5n8rlU1++XLl5u9ncjOC1UpP1euXGIJdaeAjz76SLZv3x7W9ueff+oJHFFJnz69UeA9Y8aMZgfQjxw5Iv369ZNDhw4Zvefh4aEncpgzIQQAAAAAAAAAAAAAAACwFBXNAQCwUypEumrVKrMqOJ8+fVpatGghq1evjnI5c0LdJUuWlD179lgUMldUtXQ1jm+++UaHwoOCgmI9FiVPnjyybt06KVy4sEXjQcyp765hw4YGr3v27CmzZs0ya30V4laV9k+ePKlfjx492uy+VXX/MWPGmHxPVbw/e/asWceCqvAd2aSHggUL6kkRKgQe2XGu7grw6tUrefz4sdy8eVMHw8Mfs6qSf3Qh86+//tpkVXUVWk+TJo0+ttVnUY/s2bNL8uTJ9V0O1GdUAfPjx4+brGCeIkUK6dWrl56EAgAAAAAAAAAAAAAAANgKFc0BGF8YqGgOxGtF87Rp00r37t1l7NixupK3JVRAXK3r4+Njcb8qKD58+HAZNmyYxJavr68MGDBAV59+8+ZNjLahKmKrwHrr1q1jPR6YdwzfunVL7t69q0POb9++NVpGhaNLly4t3t7eUqZMGb1OZPbt2yfvv/++eHp6yosXLyJdTgW6O3bsKAEBAboS+okTJ3RbVL+j3nvvPcmfP7+4ubnp80QF29VkhGXLlumgutrGkydPbPq1V6tWTXbt2mXQtmDBAvnrr790OFyFxFWg3Frc3d31vlfVzaMLuAMAAAAAAAAAAAAAAADWQEVzAACsQIVuCxUqZNE6KjCrqiKr6sSqmrHaRqdOnXTQPKaqVq0qly5dkhs3bugArgrCqvCwqbC36l+FgIsUKSJdunTRAXVrUdtVoVv12Lhxo8yePVuOHj2qqzurQLEpaj9ky5ZNGjRoIAMHDpQcOXJYbTyI3qlTp+TOnTthIf/I3L59Wz9U9e2oVKlSRZo2bSp169aNcjkVKlfB8FAFChSIdqxqnQsXLujnqgK4CpqHhtQVValcPWxp1KhRRm3q3AsdQ+rUqfXDEmpiibomqAC9CvPnzZtX32GgWbNm+pwCAAAAAAAAAAAAAAAA4hIVzQEYXxioaA4kSqrKsqryrMKsKtDt7Bx/880eP36sA8JqLJkyZdLVmgEAAAAAAAAAAAAAAAAA9oOgOQDjCwNBcwAAAAAAAAAAAAAAAAAAgCTNMb4HAAAAAAAAAAAAAAAAAAAAAACwLwTNAQAAAAAAAAAAAAAAAAAAAAAGCJoDAAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCBoDgAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCAoDkAAAAAAAAAAAAAAAAAAAAAwABBcwAAAAAAAAAAAAAAAAAAAACAAYLmAAAAAAAAAAAAAAAAAAAAAAADBM0BAAAAAAAAAAAAAAAAAAAAAAYImgMAAAAAAAAAAAAAAAAAAAAADBA0BwAAAAAAAAAAAAAAAAAAAAAYIGgOAAAAAAAAAAAAAAAAAAAAADBA0BwAAAAAAAAAAAAAAAAAAAAAYICgOQAAAAAAAAAAAAAAAAAAAADAAEFzAAAAAAAAAAAAAAAAAAAAAIABguYAAAAAAAAAAAAAAAAAAAAAAAMEzQEAAAAAAAAAAAAAAAAAAAAABgiaAwAAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggaA4AAAAAAAAAAAAAAAAAAAAAMEDQHAAAAAAAAAAAAAAAAAAAAABggKA5AAAAAAAAAAAAAAAAAAAAAMAAQXMAAAAAAAAAAAAAAAAAAAAAgAGC5gAAAAAAAAAAAAAAAAAAAAAAAwTNAQAAAAAAAAAAAAAAAAAAAAAGCJoDAAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCBoDgAAAAAAAAAAAAAAAAAAAAAwQNAcAAAAAAAAAAAAAAAAAAAAAGCAoDkAAAAAAAAAAAAAAAAAAAAAwABBcwAAAAAAAAAAAAAAAAAAAACAAYLmAAAAAAAAAAAAAAAAAAAAAAADBM0BAAAAAAAAAAAAAAAAAAAAAAYImgMAAAAAAAAAAAAAAAAAAAAADBA0BwAAAAAAAAAAAAAAAAAAAAAYIGgOAAAAAAAAAAAAAAAAAAAAADDgbPgSAAAkNhcvXpT58+fLuXPn5PHjxxIQECApU6aU7NmzS/ny5aV9+/bi5eVl83GcOHFC1q9fr8fx4MEDefXqlTg6OoqHh4fkyJFDypUrJy1btpQ0adLYfCwAAAAAAAAAAAAAAAAAgKg5hISEhESzDIAkxsHBwaiNSwUQteXLl8u4cePMPseSJUumw96enp5SsGBBqV69ulSrVk1cXV2tsqvfvXsnI0aMkGnTpomvr2+0y2fMmFF69eolo0aNEmtatmyZ/PTTT3Ly5EkJCgoya51UqVJJnTp1ZMyYMVKgQAGrjgfWpyYv/Pnnn3LkyBG5efOm+Pn56WNcHdt58+aVqlWrSqtWrcTZ2bbzG9VxvmDBAtm9e7ce0+vXr/Wx9N5770nz5s31OWZKjRo19DFapkyZsLZTp05J586do+0zT548snLlyliNu3v37nL06FGzl8+ZM6esWbNGP1djDg4OjlG/X3zxhbRr105+//13mTx5skXrqu/XyclJX6/c3Nz05JBMmTJJsWLFpFatWpIrV64YjQkAAAAAAAAAAAAAAAD2haA5AOMLA0FzwGKDBw+WCRMmxHrPqYBmp06dYhX4ViHZmjVrypMnTyxeN0WKFDqs26JFC4kNtY1BgwbJ06dPY7WdwoUL62rs4UPAiH8PHz6UIUOGyIYNG+T58+dm/V5Rx3a/fv30cWFNO3bskP79+8uFCxeiXM7FxUUqVaok3377rQ6/K6tWrdJV9FVQvk2bNmHL+vj4yCeffKI/5/nz58Xf3z/S7apAujpGY0qd66ra/6NHj/SEDFXpPyIV6FYh7syZM+ug+aRJk3S7Ok/V8pcvX5YrV65E21eWLFmkUKFCepJL7969pV69evouAypsrraj7jZw584diS01kUads7/++quULVs21tsDAAAAAAAAAAAAAABA/CBoDsD4wkDQHIi3oHkoFQSdMWOGdOjQwaL19u/fryujx7TKcSgV3J0yZUqMqkpXqVJFTp8+LdbUo0cPmTVrllW3CYnR99u6dWv5+++/De504ejoKNmyZZN06dLpx5s3b+TevXty/fp1/TziZAZVQbxPnz6x/go+/PDDsOre4cPUqpK66kdNdFABbBXiDk9VW1cVuFWgXFX/jxg0j0gFsQcOHCgvX740+f7MmTOlZ8+esf48SqNGjWTz5s1hr1VF9uPHj0d7t4MbN25IqVKlTE7uUL/Xly5dGuVnDKWWa9++vcn3VPXy9OnT68C7t7e3/m7v37+vg+5v3741uU7t2rXlr7/+0scIAAAAAAAAAAAAAAAAEhaC5gCMLwwEzYF4D5qH+u677+Srr74ya1lVfTlr1qwSGBho9J4KearwbY4cOfTrBw8eyNWrV8XPzy/S7Q0bNky+//57s8d67NgxHTKPqvqzqiqtQqpqnKlSpdKB+BcvXugqympMAQEBka5bunRpOXLkiNnjgXWpKvUq8B/++EqdOrWMGzdOt0cWJFYVx1V1cFUtO7yiRYvKvn37dOg7ptXuw2+zXLlyukK5OrZMnRtq8oR6XwXLI4ouaK6oUHXBggV1oDsi9dkPHjxolcr7anzOzs5hQX4V2M+YMaNZ627btk3q1q1r1F6hQgU5cOCA2WMoXry4vjNCeO7u7iarrYdSE0FUtXpTy6hzXgX+VVAdAAAAAAAAAAAAAAAACQdBcwDGFwaC5oBVguZeXl5SvXp1k8urEKkKZD579kxu3bqlg7CR2b17t1StWjXaMaiQt6pobqqisKr6rKqkR6TCsQMGDJDDhw8bvVe5cmUdBDaHWq5GjRoSFBRk8pqitjV69GipWbNmlNtRQfIffvhBNmzYYDJ0XrZsWTl06JBZY4L1dOrUSRYtWhSrqveLFy+WLl26GBwjKrysjsEiRYpYNJ46derI9u3bw153795dZs+eHe16t2/f1udJxLC4OUHz0LC5mqxh6nxVFdTv3r0b4+B8eGnSpNHXhmTJkhlVhI8upO7k5GTU/vnnn8v48ePN3o6aODBnzhyLguahFe/VBAC1nyPKly+fXLp0yewxAAAAAAAAAAAAAAAAIP5xD3sAAGwkT548OuBt6rF27VpdfVgFq1Ul75cvX0r79u1Nbqd169bR9qUCnqZC5mqbqh9TIXOlfPnyOri9efNmHWqNiWvXrkmtWrVMhszVPvDx8ZG9e/dGGzJXVEXolStX6qroKgAfceKLCsSrUD/ijqqQHTFk/uuvv1oUMlc6dOggR48e1VXtQ71+/VpKlSqlw+bm2rJli0HIXAWYzQmZK6ra+fXr13UYOiZURe6lS5eafE+FsNVnsYbQsHry5MktWk9VVjdVWV7dzcASOXPmlJiO+/Tp0ybHra4D6i4JAAAAAAAAAAAAAAAASDgImgMAYAdUEFxVfP7tt9+M3lNBdBXSjMrEiRNNhj7VNs3RoEEDuXr1qq5abCkVVjdVffyjjz6Sy5cv67C5pVRYdvLkyXL+/HmjCtFLliyxeHuImVatWumJCuF9+umn+hETxYoV05MswgsMDNQV+69cuWLWNgYOHGjw+vvvv7d4HMeOHYt08kV0XF1dI31PfYbmzZvHaLum+jBVnTwmdyVR1dYtEZuq7OpODj/++KPZ1ykAAAAAAAAAAAAAAADYL4LmAADYkb59+0rmzJmN2qdOnRrleqaqmTds2NCivlW/qrK0qaBqZNq1ayePHj0yau/Ro4csXLhQYqtAgQI6ZB+b4CtiZsKECbq6fHhZsmTR1cxjQx2XjRs3NmhTExUqVqwo7969i3JdVTVfTV4IL+K2zA1yR3dOxZQK0v/000+x2oYl56A5nJ2dLVo+JgH38NTdCEwF8t+8eSMbN26M1bYBAAAAAAAAAAAAAAAQdwiaAwBgZypVqmTUpqqNR+Xhw4dGbQULFrS47yJFikjv3r3NWlZVb162bJlRe+HChWXWrFliLenTp5fdu3dbPXyLyN28eVM+//xzo/YFCxZYZbepSvsRw8xqwkLbtm2jXO/UqVMSEhJi0Hbjxo0YjaFz586xnsCQP39+k+1Dhw6VPXv2SFIW2b5ZtWpVnI8FAAAAAAAAAAAAAAAAMUPQHAAAO6OC1RE9efIkynVMVYJWQfCYmDx5sslqxBF16dLFKPSbLFky2bdvn1hbiRIlpE+fPlbfLkxr1qyZ0TGVKVMmqVWrllV2mQp4V69e3ahdVVC/ePFipOtdu3bNqG3UqFExHke9evUkNkaMGCFFixY1alfnhdq2qQkgSYWqfm/KnTt34nwsAAAAAAAAAAAAAAAAiBmC5gAA2Jn79+8btXl4eFgcTl+7dq3JAHp0nJ2dZf/+/TJt2rRIl/H19dXLRDR48GDx8vISW5gyZYoOssO2Tpw4IcePHzdqj67auKXGjh1rMqDdvXv3SNd57733jNpUVf2dO3fGaAxqskRsHTp0SNKkSWPU/ubNGylVqlSMzsHEwN3d3WS7oyP/+QEAAAAAAAAAAAAAAJBQkPQAAMDOHDx40KitXLlyUa5Ts2ZNo7aXL19KkyZNYjSGMmXKSLFixSJ9/6effjJZzfy7774TW1EBVdXvhx9+aLM+IDJgwACTu2HIkCFW3T3ly5eXFClSGLWrCQx+fn4m1ylUqJA4ODgYtKnjsE6dOrJ48WKLx1C/fn2JLTc3Nzly5Ii4uLiYrN5dt25dSYpMTZhRsmbNGudjAQAAAAAAAAAAAAAAQMw4x3A9ALArD30fypbTW+J7GLCBBkUbSHpP42rdidW6det0ODWigQMHRrlev379ZMSIEUbh782bN0uDBg1kyxbrnh8rVqwwamvcuLHNqxVHFoKG9fz3338mq1NnzpzZ6rtZVSg/fPiwQZs6hsePHy/ffvutyXXUBIiTJ08atKmq4R07dpTly5fLqlWrdFV+c6jjtVevXlFOqjBHrly59LnbqFEjo3Nwx44d8vXXX9t0EoY9unDhgsn2Nm3axPlYAAAAAAAAAAAAAAAAEDMEzQEkCipk3mV+l/geBmxgfpf50rly5ySxb7dt2yatWrUyaq9WrZqkTZs2ynU9PT2lRo0asnPnTqP3tm7dKunTp9dB2IoVK1plrNeuXTNq69Spk1W2jfizfv16CQoKMmrPkiWLTfpTlcgjBs0VFRaPLGj+yy+/SO3atSMdv5eXl8yYMUMHz82hlrUGNaFj7NixMnz4cKP3xowZo8+9hg0bSlJw7Ngxefbsmcnq7+o7BwAAAAAAAAAAAAAAQMJg27KjAAAgSqoS89KlS6VUqVJSt25dCQwMNAqQq6rk5li2bJkkT57c5HuPHj2SSpUqSfny5eXixYux+laePn0qAQEBBm0ODg7ywQcfxGq7iH8rV6402Z47d26b9Fe5cmWT7VevXo10nVq1akm7du0iff/Vq1fy0UcfSf78+eXIkSMSl4YNGybNmzc3+V6zZs3kxo0bkhS0bNnSZDt3JAAAAAAAAAAAAAAAAEhYCJoDAGAj586dk5IlSxo8SpQoIYUKFZIcOXKIh4eHODs7S/v27eX48eNG62fIkEGHwt3d3c3qT1U937Fjh95mZA4dOiQFCxbUY1AVzmPi33//NWpTgXgkfKdPnzbZni1bNpv0V6VKFZPtb968MZrMEN6SJUukQoUKUW7bx8dHypYtK+XKlZMrV65IXFm9erU+xyJSk0jUeExVjE9M1F0ZTN3xQF3zxo8fHy9jAgAAAAAAAAAAAAAAQMwQNAcAwEb8/f3lxIkTBo+TJ0/KhQsX5ObNm+Ln5ychISHGv5wdHaVXr15y//59yZgxo0V9VqxYUfejQuxRUWNQFZa9vb1l3LhxFvVx+fJlo7aUKVNatA3YJ3XMmZI1a1ab9KcmKKhq+KaYmnwR3oEDByKtHh7e4cOHJW/evFKnTh15+PChxIWjR49KqlSpTN5ZILJwfUL3+vVrXaHeVFX8dOnS6esSAAAAAAAAAAAAAAAAEhaC5gAA2Jl3797JihUrZNSoUTFav3DhwvL48WNp2LBhtMs+ffpUhg8fLl5eXjJ37lyztv/8+XOjtuiC7Ug4kyNMseVEAicnJ5Ptt27dMqt6+Lx58yRZsmTRLrt9+3bJlCmTdOvWzeZVxdVdCFTA3dTdBQ4ePCiffPKJJBZnz56VDz/8UF9DTN3toGbNmnL9+nX9PgAAAAAAAAAAAAAAABIWguYAANghFQAfPXq0rjh+6tQpi9d3dXWVTZs26eCnquYcnRcvXkj37t2lVKlSJoPkEYPwSJwiC2Cr4ymug+bRHYehunbtqs+XevXqRbusOnZ///13HXpevHix2FK+fPlMVvdWpkyZIkuXLpWENgmhWLFi+pEnTx7JkCGDuLi4SJEiRWTNmjUSGBgYtqyqUl+6dGnZt2+f7NixQwfvAQAAAAAAAAAAAAAAkPAYl1kEAABWocKs1atXNwryqkdAQID4+vrKy5cv5cmTJzroHT6oGUoFaEuWLCnbtm3TlYEtVbFiRfHx8ZGNGzfK4MGD5dKlS1Euf/z4cV31WVVdVoFSU0xVL1efAwmfqQrcocehrahQsinp0qUzexsqyLx161Y5duyYtGnTRi5fvhzl8q9evZKOHTvKnDlzdBDa0dE2cy+bNm0qI0eO1JNGIvroo4+kRIkSUqhQIUkIQkJC5PTp09F+l5MnT5aePXvadHICAAAAAAAAAAAAAAAA4gZBcwAAbERV/VWVfs119uxZ6d27t64CHLEKc/369eX+/fuSJk2aGI2lcePG+nH+/Hnp37+/7Nq1K9LK5G/evJEyZcro8aiqzBFlzZrVqO3169cxGhfsS2Th4MePH8d5FfVcuXJZvC1VkV9NrFCVxNW5pCZxREWdB+oYV8e6m5ub2MKoUaPk8OHDsnnzZoP24OBgPRFEnde26tuakiVLpqvAq3Gr5yp0/vXXXxuF0dU1T11jAAAAAAAAAAAAAAAAkPDZpnwjAACwWOHChWXv3r2ybt06oyrPqtp58+bNY71XVfVkVcH52bNn0rZt20grOav+qlSpEmmYNyIqmicOqVOnjvOguQoum5I7d+4Yb7Nly5Z6zD/++KMkT548ymWvXr2qJ1bY0qZNm/TEk4jUnQzKli0rCYGTk5O0aNFCWrdurSu1f/XVV/LBBx8YLbdz506ZOnVqvIwRAAAAAAAAAAAAAAAA1kVFcwAA7IwKb86ePVu6d+9u0K5C6KpyuLu7e6z78PT0lKVLl8ovv/witWrVkgsXLhgt8/DhQ/npp5/k888/N2gvUKCADsKr6sXhq1KfOnVKihUrJgmBCtG/evVKEiN1nKRMmTJG66ow9KVLl4zaHzx4ILYS/jgKpSpmx/QzhPfFF1/IoEGDdHXz33//PdIq/qqi+bhx42TYsGFiKydOnJDMmTMbTco4c+aMdO7cWRYsWCAJjZoUkzFjRqPjY+DAgVKvXj2Td0QAAAAAAAAAAAAAAABAwkHQHECi0KBoA5nfZX58DwM2+m6Too8//liHXh89emQQyF20aJH06tXLav2o4Ov58+elffv2Onge0YQJE4yC5kratGkNxqaooKwKricE//77r8mAc2Lg5+cX45B21apVZcuWLUbtFy9eFFs4ePCg1auZR+Ts7Cxz5syRUaNGScOGDeX06dMmlxs7dqxNg+bqOzlw4IAUL17cqIr7woULpVKlSlY9t+PK/v379eST8J9JBfrVZA5bTlAAAAAAAAAAAAAAAACA7RE0B5AopPdML50rd47vYQBWVblyZVm7dq1B244dO2wSRl2yZImuan78+HGD9vv370tAQIC4uroatJcvX142btxo0LZq1aoEEzRv166drg6fGKlq9THVs2dPk2FrWwWG1TFjiqqyH5k6dero48zS6vlZs2bVVfe7deumq5tHpCrcr1+/Xt9RwFYKFy6sz7U2bdoYvde3b18pXbq0lClTRhISVQV/ypQpevwR74jQrFkzo2sYAAAAAAAAAAAAAAAAEg6C5gAA2CkVjI1IhTcjVoRWlYMvXbokuXLlilV/a9askZw5cxq17969W4d7w/vss8+MguY3btyQw4cPS9myZcXeLV68OL6HYJfSpEkj6dOnNzrOVLVqVfm+UKFCVu1v3759Rm0ODg4yevToSNfZtWuXzJ8/X1fbj4l58+bJixcvZPXq1UbvqVC0LYPmSuvWrfWEjh9++MGgXVUBr169uty+fVsSmj59+uh99/fffxu0r1u3Tldr79SpU7yNDQAAAAAAAAAAAAAAADHnGIt1AQCADalq4hEFBQUZvM6XL59u69ChQ6z7y5Ejh3h5eRm1X7t2zaitZs2akipVKpOBUyRsqqq5KePGjbN6X2fOnDFqK1WqlA68R+Wff/6JdSX1lClTGrVfvXpV4oLal7Vr1zZZVV1VNU+ItmzZIt7e3kbtH3/8cYIMzwMAAAAAAAAAAAAAAICgOQAAduvEiRNGbRkzZjR4HRrIPXDggA7Pxlbq1KmN2pycnEwu269fP6O2o0ePysyZM8VWlaAbNGhgk23j/xs5cqQkS5bMaJeYqgAeG5s3b5aXL18atU+aNCnadc+ePRvr/tu1a2fU5urqKnFl27ZtenKHqbC7j4+PJDSOjo767gfqZ3hqIkylSpXibVwAAAAAAAAAAAAAAACIOSqaAwBgh65cuaIfEZkKWoeGY1VV87t378aqX1VROaIiRYqYXHbs2LHi4eFh1N6/f3+5efOmWJMKBa9YsUK2bt0qjRo1suq2YcjZ2VmHzU0dG9aYzBDq66+/Nnl8V65cOdp1AwMDZeHChbHqv1atWkZtuXPnlrieTJIiRQqj9pCQEEmIChcuLD/99JNR+61bt6Rjx47xMiYAAAAAAAAAAAAAAADEHEFzAADsUJ06dYzCpioA3LVrV6NlkydPrn++fftW3nvvPXn8+HGM+lQh9YcPHxpVMy9btmyk6yxYsMCoTVUwVuH027dvS2wFBARI+fLl5c8//zSohN2qVatYbxuRGzZsmOTLl8+ovXfv3lbZbYcPH5Zjx44ZHceWVE3/5ptvYjUGU9XUe/bsKXHJy8tL9u3bZ1QFPCEbNGiQVKtWzah98eLFsnLlyngZEwAAAAAAAAAAAAAAAGIm8aRaAABIBJ4/f66rAl+7ds3ovZYtW5oMpKZKlSrs+YsXLyRbtmyyZcsWi/uuXr26UVvRokWjDME2b95cWrRoYTLEmydPHlmzZo3ElPoM3t7ecujQIaP3GjduHOPtwjwqAO3m5mbQpiYxWCOMHbEyvzrGVLX6iP1F5caNG/LDDz/EeAwRQ8/qWCtVqlS066mJFKGCg4MltkqUKGFywoY1vXv3zqLlVcX42FRZ3759uw7RR9S+fXur3+0AAAAAAAAAAAAAAAAAtkPQHAAAO6CC5R06dJD06dPLuXPnjN5PkSJFpGFUFZAN782bN9KwYUOpWLGiycB6RBcvXpScOXOKj4+P0Xu///67WYFdVcHcVDXyDz/8UId3jxw5IubauXOnFCtWTH8GPz8/o/dHjhwpnTt3Nnt7iBl1LO7fv19X0g9vzpw58tdff8V4t6rv9cmTJwZt6tiuWrWqxdsaPny4LFy40OL11Hmxbds2g7Z58+aZta6azBHK1PEZEx07dpTPPvvMZqHyV69exbrauyWhenXM/PPPP+Lg4GAUYFfXA3WNAgAAAAAAAAAAAAAAgP0zTA4BAACrUYHxkiVLRhoG9ff310FVVSXaVAXh8NWeVbDX1dXV5Pt16tSR48ePG7X/999/kjt3bsmePbvUrVtX6tevLwUKFNB9X79+XXbt2iWbNm2SS5cumdxu27ZtdbVlc5w8eVKHw8+ePWv0nhpb2bJlJXXq1FK+fHmpVq2alC5dWjJnzqwDqXfu3JGDBw/K7t275cCBA+Lr6xtpPz///LMMHjzYrDEh9lQo+N9//9Uh8NBwsKpsrcLiqlr9Bx98YNH2atasqQPIoVQQ+bffftNB65hQY1GTDtT5sWjRoiir74e6ffu2Pq7DB7LbtGlj9me5fPly2HNzJnKYa8KECXLs2DF9HsSUup6YqjxuaRVxdX2IKKprlClqH3/33Xfy1VdfGbSrSQYFCxbU153IrmkAAAAAAAAAAAAAAACwDw4hptIoAJK0iBVIFS4VQNRU+FkFRa1NBbHXrVung71RadGihaxevdpq/apAuAqqW6ply5ayatUqsbbkyZPrYHO9evWsvm2IWeHsKlWqyI0bNwzaGzduLCtWrBA3N7co11fHcNeuXeXZs2cG36kKnatjzRIuLi4SFBRk1K6216VLF/nmm28kY8aMJivsDxs2TCZPnmywvpqAsWXLFrP7VxM7tm/frp+rCRSHDh0Sa1HhdzUxRE2+CL1bgZqIYq5p06ZJv379jNrff/992bNnj9nbUUFwdaeDiNTElOiuRRGpOyuYupaoivlqEkOePHks2h4AAAAAAAAAAAAAAADiTvRlHwEAQLzIly+frvprTrBThbtHjx4tTk5Ose63ffv2MQqZKytXrtShYlW93FpUuPz+/fuEzONR1qxZdZXrUaNGGVSh3rhxo6RMmVJX7h8zZoyeDKCq2u/cuVOmT5+uJ0CkSZNGmjVrZhAyVwF1FaC2NGQeSlUuV9XRVdXs0JC7ukOA6jNTpkx6TCrArKrsqyr+6dKl08upySChIXO1jXHjxlkUMp8zZ47s2LEj7PWRI0dk7ty5MfoMkX2uEydO6NC8pdR6Q4YMMfne3r175fPPPzdrO4MGDTIZMldU5fmIkw2ioyYTeHh4GLU/fPhQX+NU0F/tRwAAAAAAAAAAAAAAANgfKpoDML4wUNEciLeK5qqCedGiRXWg94MPPrB4fRXI7tatm/z9998SHBxs0bp58+aVqVOnWi3QraorqyCvqoYdk/2ggsSq+rQKCsN+qMrgn332mcybN0/evHljUYhaBctVMLtQoUIx7l9VNO/Zs6f89ttvYW379+/X59+uXbvk6dOnUa7v7u4uTZs21cenl5dXlMuqAHSPHj3057x79674+vqaXM7T01OyZMkiyZIlkx9++CHW59Dhw4elQoUKesJGVBXNy5Qpo7+PBw8e6OC2OfsuW7ZserxffPGFtGvXTn7//Xd9nqmg/s2bN/XP6KjPqqqtq/D+wYMHo11eLaMqm0d1dxQ1gUFVOVeTVWI6AQEAAAAAAAAAAAAAAADW5Wzl7QEAkCSpquNXr161eFKHCmqmSpVKh6mrV6+uKzTHRsaMGWXz5s3y7t07WbBggQ5tnj59WodvVVhWtYcGTlUoVlWqrlatmvTv318KFy4s1tS3b1/9UAFYVWl6+/btcuXKFXn+/LkOx4aORVVhV2NRYy9SpIh89NFHuhI27JMKBKuQt3qosLYKnavvMyrq+/zzzz/1BILY6ty5s1Hl7sqVK+uHoo51VWldnY9qkoOfn5+uaJ49e3Zp3bq15MiRw+y+UqRIITlz5tTPCxYsaNY60YXXzVG2bFlZtmyZHD16NMrl1GdR55Gq3m4pVWleUYHx0M9o6QQAdd6aQwXHZ82aJZs2bYp2WVWNHgAAAAAAAAAAAAAAAPaBiuYAjC8MVDQHAJjJx8dHSpUqpQPdkfHw8NABcGsEzQEAAAAAAAAAAAAAAADEDcc46gcAAACJUL58+eTWrVuSO3fuSJd5+fIlVeoBAAAAAAAAAAAAAACABIagOQAAAGLFy8tLrly5Ih06dIh0mfXr18uUKVPY0wAAAAAAAAAAAAAAAEAC4RASEhIS34MAYF8cHByM2rhUAADMsXHjRmnbtq28evXK5O+XLVu2SL169diZAAAAAAAAAAAAAAAAgJ2jojkAAACspnHjxvL06VNp3ry50cQlNWmpYcOG8tdff7HHAQAAAAAAAAAAAAAAADtH0BwAAABW5erqKqtXr5br169LhQoVDN579+6dNGjQQEaNGsVeBwAAAAAAAAAAAAAAAOyYQ4gqLQkA4S8MESrQKlwqAAAxdeTIEenVq5ccP37c4PdJnjx5dCC9WLFi7FwAAAAAAAAAAAAAAADAzlDRHAAAADZVpkwZOXr0qPj6+sqnn34q3t7euv3KlStSvHhxyZs3r0ycOFH8/Pz4JgAAAAAAAAAAAAAAAAA7QUVzAMYXBiqaAwBs7OzZszJp0iTZsWOH3Lp1SwIDA3W7h4eHpEuXTofQAQAAAAAAAAAAAAAAAMQfguYAjC8MBM0BAHHs9u3bOnR+5swZuXv3rixevJjvAAAAAAAAAAAAAAAAAIhHBM0BGF8YCJoDAAAAAAAAAAAAAAAAAAAkaY7xPQAAAAAAAAAAAAAAAAAAAAAAgH1xju8BAAAAAAAAAAAAJEYhISHy6v598b1+Xfzu3pW3vr4S6OcnAS9fGjwC1c8I7aFtEhIiji4u4ujsrB8O//sZ/hGxzdnNTdzSpBE3b29J7u0d9jP0uXov9LWTq2t87yYAAAAAAAAAdsohRP0rJxCJgIAA8fPzk1SpUomTk5Nd76eXL1+Kg4ODpEyZMr6HkuCp/RgRlwoAAAAAAAAAMP5309ePHukg+Ytr1+TF9ethz9VP3xs3JOjNG7vebS4pU/5f6DxtWvHImlU8c+aUVLlySaqcOcOeJ/P0jO9hAgAAAAAAAIgHBM1h5NKlSzJ16lTZtGmTXL16VbclS5ZMSpcuLe3atZNu3bqJu7t7vO+58+fPy4IFC+Tvv//Wz9/87x/r1djy5csndevWlbZt20qpUqVs0v/Dhw/l3bt3Fq3j4uIi3t7eYu8ImgMAAAAAAACAYaD8xdWrcve//+T+4cPyzMfn/wLl169L0OvXiX5XuaVOHRY61z/DPffKnVtc7OD/GQAAAAAAAACwPoLmCKOC2iNGjJBJkyZJcHCwbnN2dhY3Nzdd1TxU1qxZZc6cOVKvXr142XvPnz+XgQMHyh9//GFW0Lt58+YyYcIEyZkzp9XGcPDgQalQoYLF6/Xr10+H+O0dQXMAAAAAAAAASdnbFy/k3qFDcu/gQbn333/6p//jx/E9LPvk4KDD5mmLFpW0RYqE/UydL584ubjE9+gAAAAAAAAAxAJBc2gPHjyQZs2ayX///adfZ86cWYezVUjb1dVV7ty5I5MnT5Zff/1VAgMDxdHRUX755Rf59NNP43QPXrhwQZo0aSKXL1+2aD1VRXz58uVSs2ZNq4yjcePGuuK7peHtixcv6mrr9o6gOQAAAAAAAICk4l1wsDw5e1ZXKw8Nlj85f16VMY/voSVoTq6ukqZgQaMAumf27Cb/DRoAAAAAAACA/SFoDnn69KlUrFhRLl26pPdGjhw5ZO/evZItWzajvbNy5Upp1apV2GsVPh8wYECcheHLlSsnN2/ejNH6KjC/bds2qVq1aqzGcezYMSldunSMwukbNmyQhICgOQAAAAAAAIDE7OnFi3Jp5Uq5sWOH3D90SAJfvYrvISUZrh4eOnSesWxZyVyhgmQsX15S5cxJ+BwAAAAAAACwQwTNk7igoCCpVauW7NmzR79Wlcp3794tVapUiXSdHj16yJw5c8KW37p1q9SpU8fmY61Ro4bs2rUrLAhdt25d+eCDD6RYsWLi6ekpjx8/1hXZFy1apCufm5ImTRodFFdh+phSld/XrVtn8Xo7duywWkV1WyNoDgAAAAAAACCxeXrpklxasUIuLl8uj06diu/hIBz39OklU/nykqlCBf1ThdCTeXqyjwAAAAAAAIB4RtA8ifvxxx/lyy+/DHvdrl07WbJkSZTr3LlzR3Lnzi0BAQH6daZMmeT06dPi7e1ts3GuXr1aWrRooZ+XKVNGZs+eLSVKlDC5bHBwsEyaNEmGDh2qg/QRqYrsy5cvj9E4Tp06pfsNCQmR9OnTm11hJX/+/GFh/oSAoDkAAAAAAACARBUuX7FCHp08Gd/DgbkcHMT7vfd0xfPQALp67ejkxD4EAAAAAAAA4hBB8yTs2rVrUrhwYfH39w9rO3r0qJQqVSradVu3bi0rVqwIe927d2+ZPn26zcaqwt0nT56U5s2by9KlSyVZsmTRrrNhwwa9vAqemwqMFy1a1OJxqJD6ypUrpUKFCnLgwAFJrAiaAwAAAAAAAEioCJcnTi4pU0qWSpUkW40akr1mTclQqpQ4OjvH97AAAAAAAACARI2geRLWo0cPmTNnTtjrPHnyyOXLl81ad82aNfLhhx+GvXZycpJz587pyt3WdvbsWSlSpIiuZL5v3z6zQuahfvjhBxk2bJhR+8iRI2XUqFEWjUN9PhVOf/funfz1119St25dSawImgMAAAAAAABISJ5dviwXly/XDyqXJw2unp6SrVq1sOB5uqJFxcHRMb6HBQAAAAAAACQqlHpIou7cuSMLFy40aGvSpInZ69eoUUMcHR116FpRVcMnTpwo06ZNs/pYV61apYPsCxYssChkrgwZMkRmz54tV69eNWjfs2ePxeMYM2aM/ryVKlVK1CFzAAAAAAAAAEgoHhw/Lvu//lqubtokCYmzu7u4eniIa8qU//fTw0Nc/vcz7PX/3lNVu98FBUlIUJD+GfFh1B4YKAG+vuL/5Il+vFGPp0/1e4mJ+oxXNmzQDyW5t7cOnYcGz9MUKGCyqAoAAAAAAAAA81HRPIkaO3asfPXVVwZtf/75p7Rp08bsbagK40ePHg17nSJFCnn48KG4u7tbdayNGjUSb29vo2C8uSZMmCCDBw82aFOV1y9evGj2Ni5duiSFChXSQfNt27ZJ7dq1JTGjojkAAAAAAAAAe/bk/HnZ/803cmnlSrE3ydOlk1S5ckmqnDnFM2dOg+cpM2XSAXJHJ6c4HVNISIhR+Dz8T/V4eeuW+F6/Li+uXZOAly8loUuRKZNkV6Hz2rUld4MGkiJjxvgeEgAAAAAAAJDgUNE8iVq6dKlRW6lSpSzaRsmSJQ2C5q9evZKNGzdK69atxZru3r0rI0aMiPH6derUMWp7aeE/kqtgvgqZly1bNtGHzAEAAAAAAADAXj2/elX+HT1azv/xh4T8746b8cEzRw7JUKqUpMqTxyBQrtpdU6QQeywukixVKv3wyp072lD62+fPdeD8xfXrYeHz8M8DX70Se/fq3j05v2SJfigZSpeW3I0aSe7GjSVj6dLi4OgY30MEAAAAAAAA7B4VzZMgVZ27QIECBm3Ozs7y9u1bcbTgH1Z//fVXGTRokEFbp06dZMGCBWJPAgMDxdXV1aCtYMGCcv78ebPWv3r1qt5fQf+7rWiWLFmkfPnyUq5cOalXr56UKFFCEhsqmgMAAAAAAACwJy9v35b/xoyR03Pnyrv//VttXHFJkUIylisnmStUkEzly+tHUq6OrYLoqgK6Cpw/OXdOHp8583+P06fF784dSQjcM2SQXA0a6OB5zrp1JZmnZ3wPCQAAAAAAALBLBM2ToLlz50r37t0N2rJlyyY3b960aDubN2+WRo0aGbTlzJlTrl27JvYmVapU4uvrG/ZajVtVXzeH2ldqn0WmWLFi0rlzZx2yT5s2rSQGBM0BAAAAAAAA2INXDx/KoR9+kBPTpknw27e279DBQbzfe+//h8orVNCvHZ2cbN93IvDm2bP/Hzz/X/j80enTukK6vXJ0dpasVav+X7XzRo0kdf78Jv+NHAAAAAAAAEiKCJonQR9//LHMmzfPoK1ixYry77//WrSdo0ePSpkyZYzaHz9+LN7e3mJP3N3dxd/fP+z1qFGjZOTIkdGud+PGDcmXL5+uih4dT09P+frrr+WTTz4xqqCe0BA0BwAAAAAAABCf3jx/Lkd+/lmOTpwoga9e2bQvFSTP16KFZKtWTTKWLUt1axtUQPe7e1cHzx+dOiUPjhyRu//9Jy8tLH4TV7zy5JHcjRtLvubNJUuVKkwyAAAAAAAAQJJG0DwJKlu2rBw5csSgrVWrVrJ8+XKLtnP79m1dCT2iPXv2yPvvvy/24tmzZ5ImTRqDtkOHDun9EJ3evXvLzJkzLepPBdMXLVok5cuXl4SKoDkAAAAAAACA+BDg5yfHJk+Wwz/9ZNMq2GkKFZICrVtLgVatJG3hwjbrB5Hzu3dP7h08KPf++0//vH/4sM0nFVjKPX16yffhh5K/ZUs9EUFVPwcAAAAAAACSEoLmSVDatGnlyZMnBm2fffaZTJgwwaLtqArhqlJ4RPPnz5fOnTuLvdi9e7dUr1497HWhQoXk3Llz0a736NEjKVCggA6qW8rNzU3vhzZt2khCRNAcAAAAAAAAQFy7smGD/N2rl7y6d88m2ydcbt/eBQXJk3PndLXz0PC5em0vknt7S97mzXXoPHvNmuLk4hLfQwIAAAAAAABsjtILSYyfn59RyDw0fG6pZMmSmWy/f/++2BMVNA/vk08+MWu9dOnSydOnTyUgIEAePnwoV69elcuXL+tq6Pv27ZOzZ89Guu6bN2+kXbt2cvfuXR3iBwAAAAAAAACYFhwQIHu+/FKO/vqr1XdRmoIF/69yeevWVC63c6paeLpixfSjeM+euu3tixdy79Ahub17t9zcuVM/DwkOjpfx+T95IqfnzNEPt9SpJU/Tpjp0nqN2bXGO5P+XAAAAAAAAAAkdFc2TmGvXrknu3LmN2n/99Vf59NNPLd6ei4uLBAUFGbR9/vnnMn78eLEXJUqUkJMnT+rnOXLkEB8fHz3u2Lp06ZLMnTtXpk+fLi9fvoy0MvjatWvlgw8+kISEiuYAAAAAAAAA4sKL69dlQ5s2cv/QIatt0z19einWq1dYuNzUv3ciYQp4+VJu792rQ+e3/vlHHhw/LhISEq9jcvX0lDxNmujQea769cXZzS1exwMAAAAAAABYk6NVtwa79+rVK5PtyZMnj9H2XF1djdr8/f3FXhw9ejQsZK6MHj3aKiFzJX/+/PLjjz/KjRs3pE+fPpGGszt27KiroVvbqFGjdJ+2eAAAAAAAAACArfmsXSsLS5a0WshcVZl+f9w46X71qlT59ltJV6QI/96ZyLh6eEjuhg2l+s8/y0dHj0q/x4+l6erVUrJ/f/EuXDhexhTg6yvnFy+Wdc2by7QMGeSv7t3l5q5dEvLuXbyMBwAAAAAAALAmguZJzOvXr022u7u7x2h7EauZKwEBAWIvVKX2UFWqVJFOnTpZvY/UqVPLtGnTZOfOneLt7W30vqp2Pnz4cKv3CwAAAAAAAAAJUXBAgOz89FMdzH37/Hmst+eSMqVU+PprHTAv/+WX4poihVXGCfuXPE0ayde8udSaMkW6njkjfe7dk8ZLl0rR7t0lZZYs8RI6Pz13riyvUUNm5cghe778Uh6dORPn4wAAAAAAAACshaB5EqMqbFuzonlgYKBZVc7jw8WLF+XPP/8MG9PMmTNtWr2mevXqcuDAAcmePbvRe8uXL5cTJ07YrG8AAAAAAAAASAieX7smS6tUkWOTJsV6W85ublJm8GDp8b8K5m5eXlYZIxKuFBkzSsG2baXe7NnS69Yt6XTihFQZO1YyV6okDo5x+7/EXt6+LYd+/FEWFC0qC0qUkMO//CJ+d+/G6RgAAAAAAACA2CJonsSkTJnSatsKDg42GVyPaXV0axs8eLAeozJmzBh57733bN5nvnz5ZNOmTZIqVSqDdrWfQkPvAAAAAAAAAJAUXVq9WhaVLCn3Dx+O1XYcnZ2leJ8+8vHly1L955/FPV06q40RiYcqPJO+eHGpMHy4tN+/X/o8eCAN//hDB9GTxfGkhEcnT8ruIUNkRtassqJOHTmzYIEEvHwZp2MAAAAAAAAAYoKgeRLj4eFhsv3NmzcWbysgIMBkuz0EzdetW6cD30r9+vVlyJAhcdZ3kSJFZOrUqUbtGzZsiLMxAAAAAAAAAIC9CHr7VnZ88omsb9FC3r54EePtqIrUhTt3lm6XLkmdadPEI0sWq44TiZt72rTyXocO0njpUun36JG03bNHyg0dKmmLFIm7QYSEyI3t22Vrly4yLUMG2diunVzdvFne/a9oDgAAAAAAAGBvHEJMlaRGovX8+XNJnTq1Ufvs2bOle/fuFm3r/v37kilTJqP2GTNmSK9evSS+PHv2TIe97969K1mzZpVjx45JunioaFOrVi3ZuXOnUaA/WbJkkhAqvUTEpQIAAAAAAACApZ5fvSobWreWB0ePxmrn5W/VSiqPHi3ehQrxJcDqXty4IVc3bZLLa9bIzX/+kZA4Dn6nzJJFinTtKkW6dROvXLnitG8AAAAAAAAgKlQ0T2K8vLzE09PTKhXNVaDblBw5ckh8UoF5FTJPkSKFriIeHyFz5csvvzQZzgcAJB6TJk2SDz/80Krb7NChgzg7O0uzZs2sut1q1arJ8uXLrbpNAAAAAACicnHlSllYsmSsQuYqgKsqT3+wfDkhc9hMqhw5pGTfvtJq2zbpc/++1JszR3LWry+Ozs5xstf97tyR/8aMkTm5c8uKOnXkwp9/SlAM/r8NAAAAAAAAYG0EzZOg9957z6jt4cOHVgua58yZU+LL5MmTZfXq1eLo6CiLFy+WEiVKxNtY6tSpIxkzZjRoe/z4cbyNBwDsgbrLxCeffCKlS5fWd8VQk4LUnR5cXV3F3d1d0qZNK8WKFZNOnTrJjh07xF5t27ZNj3/QoEFSqlQpq2575cqVEhwcLBs3bpSAgACrbTdz5szSpk2bsLt+AAAAAABgK0Fv38qOAQNkQ6tWEuDrG+Pt5GrYUDqdOCFZ33/fquMDouKeNq0U/fhjablli/R9+FDqz58vuRs3FidX1zjZcTe2b5eN7drJjCxZZOenn8qj06f5wgAAAAAAABBvCJonQSpgFtHt27ct3o6p0LQKDObLl0/iw549e2Tw4MH6+c8//yxNmzaV+Fa9enWD18mTJ4+3sQCwrW+//VZXoTbn4eLiosPV6pqZOnVqyZ8/vzRq1Eh++uknef36dYzHUKFCBbPHEJPHwIEDYzQuPz8/6datm76jhgqYT5kyRQfO1V0e1OdVYerAwEDx9/eXJ0+eyOnTp2XRokVSu3ZtvZ/q1q0rZ8+eFXuhwuVqTEFBQXL58mX56quvrLbt8ePHh4XLVdh89OjRVtv20qVLZdq0aXLu3DnJnj27zJw502rbhmXURDRzzrmGDRvafNfu379fX5PMGc/69ev1On379rXptSbiw9SkkyZNmsR4e+rzurm56WtwqlSp9CSMokWL6vNand/qb0oAAAAAMff8yhVZWqmSHJ86NcbbcHBykqo//igfbtigQ79AfHFLnVqKdO6sj0UVOm/4xx+St1kzcUqWzOZ9v3n6VI5NmiQLihWTP8qXl1OzZ0vAy5c27xcAAAAAAAAIzyEkJCTEoAWJ3owZM6RPnz4GbSpY89dff1lcPTxi6LBGjRqyc+dOiWtXr16V8uXL6/D7kCFDdFjTHgwbNkx++OGHsNcvXrzQQUt75+DgYNTGpQKImproMmHCBKucfyp4PnfuXKlcubJF6xYoUEAuXboktqKqjC9YsMCiddTvid9++02HpmNLBek3bdokadKkkfigAuBVq1aVgwcPSsGCBeXkyZO6Ers1ZcmSxaDauLe3t9XvhqFCu/Xq1dPfSfv27fUdQBC3Tpw4IVeuXJF9+/bJwoUL5enTp5FeD9RdZ1Slf1spWbKkHo8p6m+Wnj17SrVq1cTLy0vfKSZlypT6GFV/e6mJIbt27ZI5c+boCSW2Mn/+fOncubNB240bN+TWrVt6woq6m83y5cutcp0Jv+/VXXo6duwoX375pb7jAgAAAIDoXVyxQv7q3j1WVcw9smaVxn/+KVks/HcRIC6pwPfVzZv1MX9140YJfvs2Tvp1SZFCCrRpI8W6d5dMFSqY/Ld8AAAAAAAAwJoImidBKpSjKpmGlzt3bh14ssRnn30mEydONGj7+uuvdVXfuPTs2TOpVKmSXLhwQYeBVGDLXv5x9fvvv5cRI0bo57ly5dKhrISAoDkQf0Hz8OrXry9btmxJkEFzFQJVwXAVArUmFexW1c5bt24tcendu3eSJ08euX79uuTIkUNXMleVka3pyJEjUrZsWZPB8Jo1a1q1r23btumwuZpEVKtWLdm+fbtVtw/LFC9eXE6dOmXyvZYtW8qKFStsskvVearC1JGFzB88eKArf0fnzZs3+u4M6md4Kpxt7kRGdUeDe/fuyfHjx/XnvXPnTth76k41oXeticyZM2ekWLFiJifGqQkb6vqoJiWqv8fU38FqbCrEr/b74cOHdb/Pnz83uW0nJyfp3r27TJ061ernPQAAAJBYBL15I/8MGiQnp0+P1XZyN2okDRYskOTe3lYbG2Brb1+8kEurV8v5P/6Qm//8o6q2xMlOT1e8uJTo21cKdeggrilSxEmfAAAAAAAASHoImidRpqpXqsC2qlZprg8++EA2bNhg0Kaqu6qQT1xRoaQ6derI/v37dWBOjcfFxUXsRfgwfq9evXQ1+YSAoDlgH0FzpXTp0jqAnJCC5qpKswpGBwYGmnzf0dFR8ubNqycJqWC1Cn0mT55ch0xVgPvAgQP6d5QKgUZm9uzZOvgZ1783VehWjdOS35fmUlWj9+zZY9RepkwZHYS1tvHjx8vQoUP18+bNm+uq0IgfUQW+VbD51atXVq+erzRo0EC2bt1q8r3evXvLdAsCIu+//74+98Pz8PAQ3xhWMQz/N5S6Q4yavBcdNRkk4qS+jBkz6nPWHOoc79u3r74GmaLO+71790qRIkXM2h4AAACQVDzz8ZENrVvLw0julmQOBycnqfrDD1Jm0CBxcHS06viAuOR765ZcWLpUzi1aJI/PnImTPpOlSiWFu3TRofM0+fPHSZ8AAAAAAABIOgiaJ1FjxozR1cdjUzE1S5Yscvfu3bDXhQoVknPnzklcCQoKkhYtWsj69eulXLlysnPnTklhZ1U7VAg+tEqsCi2p6r4JAUFzwDpB84IFC+pAdGQVstUEH3WXCRUi/ueff/RzU0aNGiUjR46MUdC8T58+0r59e7EGFQ5Xoc2oqKCpCkyrzxdRsmTJpF+/fjJu3DizQrOqGroKm65atcpkaF1dX1U1blurW7eurgCuqDC2CmVbm6oErX6Hmdpv6pr89OlTm4Tb1USGY8eOWRTmhW2ocyKyyRkDBgyQyZMnW7W/169f6yC4qWNOmTdvnnTt2tXs7XXr1k1+//13qwXNlVKlSulK4+aG3sOfqzEJmoc6ePCgNGrUSJ48eWJyoszKlSttch0AAAAAEqILy5bJ3z16SMDLlzHehke2bNJk2TLJXLGiVccGxLdHp07JuT/+kPOLF4tfuP+XYks56tSRkv36Se7GjcXRySlO+gQAAAAAAEDixr3fkygV2FFBPxUyiliB1hy3b982CJmHhhnjigpFde7cWYfMVZBz06ZNMQqZqwCRp6enTaqgP3/+PKwyrQpCJpSQOQDrUdelKlWqmL28mpCiJqio6sXhqeu1OUFzU1SVZEvGENuqzOp6Zyq4qsbw119/ibu7u9nbUwHRpUuX6hB2w4YNdRg/vCZNmhj8HrOFadOmhQVXixYtarNw6fDhwyMN/IaEhMgXX3whs2bNsnq/ap96e3vryVvqOFP7Oa6OFxhSVf0jC5rPmTPH6kHzgQMHRnrMKVmzZrVoe+o4sjZ1TNavX1//TWWOtGnTWqXf8uXL64ku6m+3o0ePGryn9lnLli31dcGSCZoAAABAYhP05o3889lncjKWd3DM06SJ1J8/X5KnSWO1sQH2Il2xYlJt/Hh5f9w4ub17tw6dX1q5MlYTM6JzY9s2/fDInl1K9O4tRbt3F/d06WzWHwAAAAAAABI/7kGZRKkgTvfu3Q3a1q5da/b6oQHq8Nv7+OOPJS6owJ0Kyi9ZskSyZcsmf//9d4yCRRcvXtTrv3jxwibj/PHHHyUgIECcnZ1l0qRJNukDQOJSsWJFHWqMeFeBt2/f6ok19u7999/X172IPv30U9m7d69FIfPw3Nzc9F0rfvnlF4N2f39/saWHDx/qMG6ohQsX2qyviJWgI1K/82xBTbYK//tbBc1NfYewPaf/VRlLZ+J//qpjffz48Vbt748//tA/U6VKFWnw3RKWLm+OevXq6cmA5v6tpq4V1qL+fjty5IiULVvW6D0VNm/QoIHZAXgAAAAgsXl66ZIsrlAhViFzR2dnqf7LL9Js3TpC5kj0VGXx7DVrSv1586TPgwfS+M8/JWe9euo2djbr8+XNm7J3+HCZmTWrbP7oI7n733/6/60AAAAAAAAAliJonoR9/vnnBqG/48ePy/Xr181ad/Xq1Qavv/rqK7MDhE+fPpV169bpyrYRq/aao1+/fjJ79mxJnz69bN++XYfFLaUCW926ddNVW61V/TK8gwcPyq+//qqfDx48WAoXLmz1PgAkTgUKFJAiRYpEe921x98pt27dMmrv2rVr2PUwtgYNGiQ///yzxBVVnV1V+lZy584tJUqUsEk/mzdvjjawqn5fqurutjB16lRxdXXVz1++fClt27a1ST8wj/q7JEeOHCYnsFnL2LFj9Z0ClAEDBtj1V6P2hTouzeHoaP3/tFF3/DEVxlcTMmrUqGH1/gAAAAB7d37pUllUurQ8OnkyxttQlZbb7t0rZQYNMppsDyR2LsmTS8E2baTl1q3S49o1qThypHjE4P9xmCs4IEBXUl9SsaL8UaaMnF24ULcBAAAAAAAA5iJonoRlzZpVvvnmG4O2efPmRbueChKqoHioUqVKSf/+/c3qc9euXZI/f35p1qyZ1K9fX4oVK6Yri5tDVdtQ/UyfPl3SpEkj27Zt09uy1M2bN3XF1n///Vdat25tchkVLFSB9syZM+tgoaoiGhgYaNb2z5w5I02bNtUViJs0aSLff/+9xWMEkLSVLFnSqO3OnTtir/z8/GTixIlG7bly5TLr94ol1OQdVfnd1tasWaOv56H69u1rs76GDRtm1nKjR4+2Sf+qcrOqzhz+DidXrlyxSV8wj6lQuZqot2zZMqvswgkTJuifaoKBrY4ra9mxY4dN7yYQHbWP1B0VTIVfTpw4IatWrYqXcQEAAABxLdDfX/7u1Us2tW8vgX5+Md5Ong8+kE7Hj0vmChWsOj4gIUqVI4dUHjVKB85bbNki+Vu2FEcXF5v19+DYMdnSubPMypFD/hs7VvyfPLFZXwAAAAAAAEg8nON7AIhfQ4YM0ZVU9+zZo19PmTJFPvnkkyirfKt1Qiu8enl5yZIlS8TJySnavtQ67du3lyfh/vHy6tWr0rNnT9m9e3e0IfM+ffrIzJkz9evu3bvLuXPn9CO69VS/qhLsgwcP5MiRI7qSugqNq2Bd8+bNTa43d+5cmTZtmn5+7949OXnypP6cqpJ62bJlI+3rjz/+0AF1VXmzWrVquvqsLaprAkjckidPbtT2+vVrsVefffZZ2O+FUOr3gprQYwvqbhaenp4SHBwsthK+yrMKmNqq6vPDhw/l1KlTZi2rJmapyVLZs2e3+jhGjBgRNolM/T5r06aN/p2J+KH2v/q759mzZwbtQ4cO1e/FxvLly3VoXVHV6+397xRbHO+WUpMq69atq/+GjGjgwIHSokWLeBkXAAAAEFeeXrwoG1q3lkdm/verKY7OzlJ1/Hgp/emnVDEHIp4fTk6Sq359/Xj18KGcW7RITs+ZI08vXLDJvnp1/77s++orHTYv3LmzPi/TFCjA9wIAAAAAAACTCJoncSoIqKpjVq5cWYe+nz9/Ll26dNHVTFUQO6KxY8fqgJLi7u4uK1eulAJm/gOkj4+PDm1HpIKIKvjtEkmljnfv3kmPHj0MquKqCuOxVatWLfH29jb5XmgAKzwVNq9QoYI0btxY2rVrpysOu7m5yf3792Xv3r06ZK6WUdR4f/vtt0g/EwBERV2PI8qQIYPd7jQ1qSYida3MmDGjTfpTv3/UHSlM9WutaubhK8iryuyqqrEtqMlbivp9on4nRVe5XoX6bVFBWU2iUmN48+aNfn306FGbhdphfvX+r776yqDtxo0bsm/fPqlSpUqsK+irgLmaYAjzqMmOOXPmNGpX56yqeF6zZk12JQAAABKlc4sXy7ZevSTw1asYb8MzRw5psmyZZCpf3qpjAxKjFOnTS9nBg6XMoEFy999/5dScOXJx+XIJskERiiB/fzk5Y4Z+5G7USPeZrUYNJoMAAAAAAADAgH2XMEScUEHAHTt2SMGCBfXrTZs2SYMGDQyqhasqqh9++GFY4Clz5sy6CrkKa5srffr0JttVVfTIAtkqgK6qoIcPmVuLCilGRvWZMmVKk6H39evX66C52l8qcKTC559//rkOmefIkUOH72fNmkXIHECMmaoEXr9+fbvco/v379d3jQhPVQBX10FbmjNnjp7gYwsqzB1e1apVxVbU7wylSZMmYaHzqGzcuNFmY8mfP7/B6759+9qsL5hXZV6F/yNSd06JKVWlPnQiiwpGqzsD2CM1scZWE0liSv2NV6xYMZPvWWMCJAAAAGBvAv395a8ePWRzx46xCpnnbdZMOh0/TsgcsJD697UslStLg99/lz737kmdGTMkfYkSNtuPVzdtkuW1asnCkiXl7MKFEhwQYLO+AAAAAAAAkLBQ0RyaCkwfPHhQV8+cO3eubN++XQoXLiyZMmXSFS9DK6yqiq6qWreqbJ4qVSqL9p6q1Nq5c2dZsGCBQXtkwbqgoCAdbrdFqE4F25s3bx5lmGjdunXSpk0befz4cbTby5Mnj/Tp00eH8pInT27l0SI2zkQ43iKToXRpSVekSKz6enL+vNw7dMisZd/r0EHfMjg2fNatk7fPn5tVNSp79eqx6uv148f6fzaYI2edOpIyc+ZY9ZeUqWtJxOC2umZ1795d7NG0adNMXhMjm1xkzarmHTp0sPp2Hz58qKtGh9e2bVuxBRXG9/f3189//vlnXT1cVZsOrSpuSkBAgEyYMEEGDRpk9fFUrFhRToW7Dfrff/9t9T5gGfV3k6qkHZ76jq5cuaLPM0uFnzwwY8YMu/w61KS+R48eGV0H7UHTpk0NzpFQ6s42AAAAQGLy5MIF2dCqlTw+cybG23B0cZHqP/8sJQcMoDoyEEvJPD2leK9eUqxnT7l74ICc+O03ubhihbwLDLT6vn108qRs6dxZ9gwdKiX795fivXtL8kjuDAsAAAAAAICkgaA5wqiqlrNnz5YvvvhC5s+fr0Mzt27dEicnJ125vHbt2tKpUyddzTw2oToVpFuzZo0kS5ZMunXrpkOVpvj6+srhw4d1VUtrq1atmqROnTrKZVSlTx8fH10x959//pFLly7Jixcv9P8YUSF7FfAqVaqU1KtXT8qWLcv/MLFTW7t0MWu5/K1ayQfLl8eqr4Pjxsm5RYvM7s81lkHzTe3bm3XLVK88eaT75cux6uvmjh1m78va06ZJiUjOa0iUAWIVnA6tcB2eumuCmvRjjw6ZmFxRo0YNSajGjBlj1GbJ3Tss8cMPP+if6veJ+t2otGjRQhYvXhzlerYKmqu7mYQPNau7iqiq0uouHogf6rtW1fuDg4MN2tWkv507d1q0rbt37+q/qxRVmTsmQfW4sGTJEgkJCRF71LVrV/nuu++M2l+/fi3Pnz/Xd+kBAAAAErqzixbJ9j59YlXF3DNnTmmyfLlkKlvWqmMDkjpd5bxSJf2oPmGCnJ4zR07OmCEvb9+2el+v7t+XfV99Jf+NHSuFu3SRskOGiFfu3FbvBwAAAAAAAPaPoDmM5MuXT1cstwVVEf3bb7/Vj+ikSZNG7t+/H6/fkAoM9e/fXz8AwNrOnj2rw6IqXH7gwAEd7DUV2rbVNdka7t27Z9SmJiUlVBGD/ilSpBDnWE4KMeXixYty7do1/VzdTSTUxIkTow3aqruMnDhxQkpY+XbJpgL1kydPJmgej1Tl/vr168umCHeU2LVrlzx9+lT/rWSu8BP7pkyZIvZKTayxV7ly5dITJd++fWv03vr16xP0tQ8AAAAIfP1adgwYIGfmzYvVzsj34YdSb+5ccWMiJmBTKTJkkAojRki5oUPlyoYNcvy333SxEGsL8veXk9Ony6mZM6VAmza6v/TFi1u9HwAAAAAAANgv+yyPCgBAInD06FEdUo74UNXJVQWiIkWKyCeffCJ79uwxGTLv3LmzxVWLIxo2bJjJMZj7GDhwYJTbV5V8IypXrpwk1KryEYPz6dOnt0lfn332mf6pQqvhA8Bp06bVd8uIji0qmqdMmVJcXFwM2k6dOmX1fmCZGTNmGLWpiQh9+/Y1extv3rwJC6tny5ZNqlataldfgxqfuoNMzpw5432SYXQ8PDxMth88eDDOxwIAAABYy+Nz5+SPcuViFTJ3cnWVmpMnywcrVxIyB+KQo7Oz5GveXFpv3y5dz5+XkgMGiKunp9X7CXn3Ti4sXSoLS5SQVQ0byq09e+z2jmQAAAAAAACwLoLmAADYUHBwsNEjuv8Jo4Loa9eulfnz58e6/3fv3pkcg7mP58+fR7n9iJ9FBejV3SsSoohVo5WsWbNavZ+goCDZtm2bft6gQQOj93/++edot7F7924djLd1iFZNJLD34G9ip47BMmXKGLWvWrXK7GNAVc1X57Py3XffWX2MkXn58mW0k1mcnJwkefLk8tFHH8mNGzfE3qkJGaaoCvMAAABAQnR24UL5o2xZeXL2bIy3kSp3bmn3779SasAA/e8CAOKHd8GCUmvyZOl9547Unj5d0hYpYpN+rm3ZIsuqVZOllSvL5fXrdQgdAAAAAAAAiRdBcwAA7IwKhzdr1kwKFiwox44dE3tlqpq5Co0mVFu2bDFqUxWWrW3s2LE6bK6MHz/e6P3q1atHW0ldHSNff/211ceWOnVqo7YlS5ZYvR9YZvr06UZt6hgaOnSoWev//vvv+meqVKn0nRLiUnSTWdSxnJB4RlIV7tmzZ3E+FgAAACA2Al69ki1du8qWzp0lyMR/35srf8uW0unYMclYujRfCGAnXFOmlBK9e0vnU6ek9c6dkrtxY5v0c/fAAVnbtKnML1ZMzi5aJMEm7tgIAAAAAACAhI+gOQAAdurixYtSunRpGTZsmNgjNzc3o7aEFhoN7/Dhw0ZtmTJlsno/06ZN0z9z5Mgh+fLlM7nMJ598Eu125syZY/WxpUuXzqjtyJEjVu8HllEVzXPnzm3UPmvWrGjXnTBhgvj7+5t9XFmTu7u77N27N8rH5s2b5ddff5W6devquznYO1PXvYR+7QMAAEDS8/jsWVlcrpycjcWd1JxcXaXW1KnSZPlySZYqlVXHB8A61B0GsteoIR9u2CDdLlyQ4n36iHPy5FbfveqOCFs6dZI5efPKsSlTJDAWk1cAAAAAAABgf5zjewAAACRWqiL57NmzDdoCAgLk7du3uhr4w4cP5cGDB+Lj4yOXLl2SCxcuiJ+fn9F2fvjhB738pEmTLB5Dnz59pH379jH+DHnz5o30PVOh0IQctrx3755RW9asWa3ax759+/T3rnz66aeRLqcmF4wePVoCo6gE9fTpU/nrr7+kXr16Vhufl5eXUZs6PhH/VPX7li1bGrSp68Ivv/wigwcPjnQ9df1QXF1dZdSoURKX1B0OqlSpEu1yDRo00OfDtWvXpFChQvoaaa9evHhhsj1lypRxPhYAAAAgJs7Mny/b+/aVoP9NSI0Jrzx5dMA8Q6lSfAlAApGmQAGpM22aVPnuOzk5c6YcnzpVXpn4t7DYeHnzpuz85BM58O23UuqTT6TkgAHiZuLfmgAAAAAAAJCwEDQHAMBGUqRIYVbIMrw//vhD+vXrJ76+vgbtkydPlqZNm0rNmjUt2l7OnDktHoOlQdLg4GCDNhWkTp8+vSQ0oVWfw0udOrVV+/j888/1TxcXlyirS6sQf5MmTWT16tVRbm/48OFWDZqnSZPGqE1NhkD8a9GihXh7e8uTJ08M2seNGxdp0Hzjxo3y6NEj/bxdu3Z2XzE8V65cMmjQIP2Z7FXEa3ModYcCAAAAwJ4FvHqlA+bnFi6M1Xbyt2ol9WbPpoo5kEAl9/aWCsOHS9khQ+TCsmVydMIEeXjihFX78H/8WPZ/840c/vlnKTVwoJT+9FNJbuLfnAAAAAAAAJAw2HfaBACAJKZjx466qq+pwG+XLl3E3piq4rtp0yZJiFS1+YiSW/F2wqpa/cGDB/Xz2rVrRxv6NaeC/fHjx3Vlc2vx9PQ0anvz5o3Vto/YGTp0qFGbCp6vXLnS5PIqtK2oY01NVkkI+vfvL/ZMVZE3pUSJEnE+FgAAAMBcj86ckT/Klo1VyNwpWTKpPW2aNFm2jJA5kAg4ubpK4Y8+ko+OHZPWO3dKniZNrN5HgK+v/PfddzI7Z07ZO2KEvH782Op9AAAAAAAAwPYImgMAYGdUyHzfvn1G7bdu3ZIrV66IPcmePbtRW3RVuO1VYGCgUVuyZMmstv0vvvhCQkJC9POffvop2uWzZs0qRYsWjXIZtb0hQ4ZYbYyurq5mBfAtrezv7OycKB+3b9+WuKQq4pua/BBaKT+8U6dOiY+Pj35eq1Ytk5MI7FHmzJl1xX97FBQUFGlFc3XHCQAAAMDeqP9mPD1vniwuV06enj8f4+145c0r7Q8ckBJ9+oiDg4NVxwggfqlzOnuNGtJ8/XrpduGCFO/TR5ytWHhBCXj5Ug5+/70OnO8eOlRePXxo1e0DAAAAAADAtpxtvH0AiFf15883a7kMpUvHuq/yw4ZJ9lq1zFrW2USY01KNliyRt8+fR7ucZ44cse5LfS5z92XOOnVi3R9EChUqJAULFpQLFy4Y7I5FixbJqFGj7GYXVa5cWU6fPm3QduTIEUmIQkPg0YXPY+qPP/4Iqy7drl07s9Z59OhRtMssW7ZM5s2bJ9ZgzWB9+Iro7969k8QoODg4zvvs2rWrTJs2zaDt+vXrcuDAAalYsWJYW58+fcKez5w5UxISdQ3JmTOn2Bs1icbUdcLDw0O8vLziZUwAAABAZAL8/GR7375ybtGiWO2kAm3aSN1ZsyRZApm8CiDm0hQoIHWmTZPKo0fLsSlT5PiUKWb9+7O5Al+9ksPjx+vtqkB7uc8/lxQZM/KVAQAAAAAA2DmC5gAStSKdO8dZX96FCulHXMkXh9VT3dOmjdN9if9Trlw5o6C5vYW4P/nkE5kxY4ZB2/3793U15WLFiklCogLgEQPRKiRtDStXrpSXL1/q56qPiOH82Hj9+rUsWLBAOlvhHDUVnDZVQdsS//77r1UD+/YkS5Yscd7nL7/8ooPjEb+rvn37yvHjx/Xzx48f6+C5Urx4ccmVK5ckJPZ67VixYkWkE24AAAAAe/Lo9GnZ0Lq1PI3wbwqWcEqWTGpOmiTFevakijmQxLinSydVvv1WB8FPzpolRydMEL+7d622/SB/f73Nk9Om6WtMuaFDJWXmzFbbPgAAAAAAAKyLoDkAAHYqRYoURm3Pnj0Te6u8rir5Po9Q3ahfv36yd+9eSUicnZ0lKCjIoC00HB5b33zzjf7p6ekpmzZtsmjddevWyc8//xzlMmPHjrVK0Nzf39+ozd3dPVbbLF++fKzWhyE3Nzdp0qSJrF271qD9xIkTcu3aNR0qV9XMQytvT506lV1oJVu2bDHZ/t3/Y+8+wJuq/j+Of+mk7Fn23nvLkiFLEFBBZcoUB4ioIChDZYqAILJVEAHZONgbQdl7bxBk710oHfyf7/Xf/tombTNu2rR9v54nT9Kb5NzTk+QmTT/ne4YMYYwBAADgFvTvgEPTpsmGDz6QYCcmTqcvVEiaLlgg/mXLmto/AAmLT+rUUqlXLynXvbsc++UX2TlypNw5edK09vU4tXfcODnw/fdSqksXI3CeJlcu09oHAAAAAACAOQiaAwDgps6fP2+xzdfXV9xN+/btZdy4cZG2bdmyRQ4fPiwlS5Z0yT7DArVm0kB11ArmWp3dWRcvXpRjx44Zl1u0aCHPP/+8XffX2+v4Pn36NNrbnDp1ypQxsRY0T506tVNtwnyTJ082JiCEhcnDvPPOO0YYOiyEnitXLrufb7Bu7Nix8ujRI4vtefLkkYoVKzJsAAAAiHdPHzyQte+9J8fmzHGqnaKtW0uD7783AqYAoLx8faXUW29JiY4d5fQff8iO4cPl2p49pg1OSGCg7J84UQ7+8IOUfvttqdK/PxXOAQAAAAAA3IhHfHcAAABYt2PHDottBQoUcLvhGjFihPj4+ETapgHYOnXqSGhoqOn7a968uRQsWDDa6sKOypYtm8W2mzdvOt1uz549I1Ued0TDhg1jvc0HH3wgzrL2+2Zn6WK3kzVrVquV4tevX288D8Iq8w8dOlQSiyNHjhgTbU6cOBEv+49uLKdNmxbnfQEAAACiunHwoMyqWNGpkLlX8uTS4IcfpPHs2YTMAVjl4ekphV97Td7ctUveWLtWcteta+pIhQYFyf5Jk2RqgQLyZ69e8uj6dR4JAAAAAAAAN0DQHAAANzR37ly5deuWxfZ27dqJu0mePLn06tXLYvuNGzekSZMmpu5LA9e///67EWDXtlevXm1a2xpet1aN3FlaeTpskoC/v79DbXz11Vex3kbHIixg7Chrz7maNWs61SZcV9U8Kp3gMWXKFONyunTpjNUGEouWLVsax5oiRYrE+b7btGlj9bXxwgsvSF2T/6kOAAAA2EP/Bjjwww8yu3JluXPypMODl75wYWm7Y4dRSThZsmQ8CABipMeJPPXqSYt166Ttzp1S6LXXdKNpoxb85InsGTNGpubPL3/37y9P7tzhEQEAAAAAAIhHBM0BAHAzp06dkk6dOllsT5s2rduGfjUInTt3bovtWnX8lVdecbr969evG0HwiMFyDZs3a9ZMzNKgQQPTg+YjR46Up0+fGpe7dOnicDslSpSQzJkzx3gbDZn369dPzK5o/pr+sxBup2zZslKoUKFor//www8lsZgxY4ZR0bxRo0Zxvu8FCxYYE3+iSpMmjaxYsSLO+wMAAACECbx/X5a3aSNr333XCGU6qljbttJu927JXLo0gwvAbtkqVZJXFi2STkeOGMeTZB7m/dsx6NEj2fHVV/JjvnyybcgQ47gHAAAAAACAuEfQHAAANzJz5kwpVaqUBAYGWlw3dOhQcWd///23+Pr6WmxfsmSJEUI/duyYQ+3q750zZ045c+aMxXUTJ04Us7z55psW265du+ZUmyNGjAiv9NSzZ0+n2nrppZdivc2kSZOc2odWoY/I09MzxjAzzKMTJ1RISIjN9xkzZozV7fo6/OKLL5zqj7VjUEycraYf0+SHd955x7j8+eefx3jbJ06Ea6xZv369Uc08Km9vb9m6datRYR0AAACID9f375dfKlaU4/PmOdyGV/Lk8uLUqfLSrFnikzq1qf0DkPRkLFZMGv/yi3Q6dkyKt28vyTw9TWs78N492fLFF0aF852jRklQQIBpbQMAAAAAACB2BM0BAIhHWu162bJlRpBSK1Z36NDBasBTw+fdu3cXd6Zh8jVr1hjh5KguXLggxYsXl6pVqxrhzdjcvXtXevfuLenSpTPCpUFBQVarqFur/O4orVCsVeNjCl7bY/LkyXL79m3jcq5cucTHx8ep/r399tux3ubRo0cyaNAgh/fx4MGDSD/nzZvX4bZgn7DK9/aEpZs0aSL+/v4W21u3bi0eNlYQC9uvLdXt7Xnu2Buajy68rpXbtY8ZMmQwKvvH5N69e2KW8ePHS/369S1+Bw3x79y5M9a+AAAAAK7w7Nkz2T9lisyuUkXunDrlcDsZihaVtjt3Sqm33jImRgOAWTIULiwvzZghnY8fl5KdO4uHl5dpbT++dUv+6tNHfsyfX/aOHy/Bdk6SBwAAAAAAgGOSPdNvpwEg4oHByj+YOFQAMevVq5fV6sLWQtcRKxjb8trSAPrZs2clVapUMd6uSJEicvLkyUjbNGxq5j+NtbL4uXPnYrzNli1bpE6dOtEGWJWGrrUtDTJrUFYrA9+/f18uXrxo/K4xhVz1d/r++++lS5cuYrbXXntNfvvtt0jbNGhqa2g3TEBAgGTKlEkeP35s/FymTBnZv3+/06FbraQcGx3bW7duxfp8iery5cuSI0eOSNs0tO5sZWzYRp9jejzQx81aaDs63333nXz00UeR2tHAta2Pv75en3/+eYvtffr0Ca/Ib4umTZsak2aiHv8crXSuz8eKFSvKlStXjJ87duwo06dPj/E+pUuXlkOHDkXaljVr1vA2bHH+/HnjOLBnzx6rk2m2bdsm2bNnt7k9AAAAwCyB9+/LmnfekRPz5zvVTvE335R6kyeLj51/MwKAI+7+84/s/PprOTx9uoRaKSThjNQ5c0qVzz+Xkp06iacN35kBAAAAAADAMVQ0BwDAhTSkHN3JlpB5oUKF5PTp03aHhiOG2WPqg70nWwKW1atXl3/++SfGatgaQtdA+YYNG2TevHny888/GwFvrRQcU8g8Y8aMcuDAAZeEzJVWT49q7dq1drVx5MgRI7AdFjJXGn5dsmSJU33T4K8tdGxLlixpBPftsXTp0kg/6wSFTz75xK424JipU6eGHw8ePnwop+yoTPjhhx9KypQpw3+uV6+eXceLsWPHWt2+ePFiscdff/1lsU2PGbpKQ0yTTiLS2+mKB6+++qoR6o4YEB84cGCsqyAcO3bMYru+DmbMmBHj60H3O23aNClXrpxx3IoaMtcJHgMGDDBC6ITMAQAAEB+u7dsnsypUcCpk7uXnJy9OmyaNZs4kZA4gzqTLl08aaMGI06elbLdu4unkin8RPbh4Uda++65ML1ZMjs+fL89CQ01rGwAAAAAAAP9D0BwAADekVan79etnVChPkyaNuIsGDRrYdDsNY2rYXCsiRwzBOjMeGrTWELqGqF2lbNmyRiVyRwK3V69elSxZshj909Br1MD/K6+8YgSA8+XLJ1WqVLGpPe2PVn7Xiu/ffvutzb+HBmIzZMhgVFK31Zo1aywq5KdIkcLm+8N+T548MQLU7777bqTt5cuXl5kzZ9rczttvvx1+ecqUKTbdR19L7du3l0WLFlm9/sSJE/LCCy8Yr+OYzJ8/33i9Rxfk1t/D19dXvLy8YjxpJXa9nQbl9TWnIfUw+rrKkydPtH3QSuoFChSwWj1dVxfQauhp06Y1jiM6WUVD7Hp7nRCir0ndr05eibrqgN72s88+M9oYMmRIjOMAAAAAuIJOSN0/ebLMqVJF7p4+7XA7GYoVkzd37ZJSnTubuuoZANgqTe7cUm/iROly9qyU++AD8fT1NW3w7p45I8tatZJfKlWS8+vW8aAAAAAAAACYLNkzW8qpAkhSrP3DiUMFELNevXrJmDFjnHrdaai3aNGi0q5dO6NKsb00GKzBdFfS6uoa0LTXhAkTZOLEiUb/NHRt65hoyLpr167y6aefGkHUuDB8+HAj5B+mWLFicvTo0Vjvd/DgQZuD3fq7RAzSOtueM/sJo6Hby5cvR6pw3qRJE6f2D+uyZs1qBL1teWw8PT2lePHixvMhporcOqFDJzns27cvxvY01K3v6ba+DsOeR/p61FUHXn75ZenWrZv88MMPNj+3nKX70+NHRE2bNpWVK1cav4cZn1F0XFKnTm0c32rWrGkcgzWQDgAAAMSXwHv3ZPXbb8vJhQudaqdEhw5Sd+JE8TFhEjgAmOXhlSuyc8QIOTBlioQEBpo6sHnq1ZMaX38tWStUMLVdAAAAAACApIqgOQDLAwNBc8BuGho9fvy4fW/CyZIZwUZ/f38jeOqsU6dOybVr18RVvL29pXLlyk63s2HDBlm+fLkcO3bM6K9WC9awqJ+fn6RLl84IdmvQ84033jDCn/FB+6LVppX2ISgoKNb7aNh3586dpo2lPe05s5+wfWnV9LDArgZstSo6XEMrZz98+NDm22tlbX1dxPb619tpJfuYbN68WRylFfa1ArhOSDh79qzEFa3wHrW6vj4/L1y44HCbGuDX468ec7Qie1xNZAEAAABscXXPHlnaooXcc+Jzt5efn9SbNElKduzIoANwWw8uXpTtw4bJoalTJdTKSmXOKNKihTw/dKikL1TI1HYBAAAAAACSGoLmACwPDATNASRxgwcPli+//DL8Z63k3KxZM0msRo0aJX369An/mWrmAAAAABD3dPLvvokTZVOvXhLy9KnD7WQsXlyaLlggmUqUMLV/AOAqd//5R7YNHixHZ86UZ3aswhYbDy8vKfX221Ltiy8kpQmFPgAAAAAAAJIiguYALA8MBM0BQDJnzmxUqleVKlVyurq4OytatKicOHHCuFy4cOHwywAAAACAuBF4756seustOfXrr061U7JTJ6kzfrz4pExpWt8AIK7cPnFCtg4cKMfnzTO1Xa8UKaRiz55SqXdv8U2TxtS2AQAAAAAAEjuC5gAsDwwEzQFANmzYIHXr1g0fidOnT0uBAgUS3cicOnXKCJcrT09POXv2rOTOnTu+uwUAAAAAScbV3btlacuWcu/sWadClPUnT5YS7dub2jcAiA83Dh6ULV9+Kaf/+MPUdv0yZpTK/ftL2W7dxMvX19S2AQAAAAAAEiuP+O4AAACAO6pTp4506tQp/Oc2bdpIYtSlS5fwy1999RUhcwAAAACII8+ePZO948fLnGrVnAqZZyxRQtrt3k3IHECikbl0aXn199/lzV27JF+jRqa1+/jWLdnYs6f8VKSIHJs7V56FhprWNgAAAAAAQGJFRXMAlgcGKpoDQDitYq5VvtXixYvl5ZdfTjSjs2PHDqlSpYpxuXz58rJnz5747hIAAAAAJAlP7t6V1W+9Jad++82pdkq99ZbUGTdOvFOkMK1vAOBuLm3ZIpsHDJALGzea2m7WSpWk9ujRkrNGDVPbBQAAAAAASEwImgOwPDAQNAeAcAEBAZIzZ065c+eO+Pn5yc2bNyVFIvgHfmhoqGTNmlVu3LghuXLlMsL0Xl5e8d0tAAAAAEj0ruzcKUtbtpT758453IZ3ypRSf8oUKf7mm6b2DQDceRWIf9evl78++0yumVwsoVCzZlJzxAhJX6iQqe0CAAAAAAAkBgTNAVgeGAiaA0AkFy9elKJFi8qjR4+kSJEicvz48QQ/QvXr15d169ZJxowZ5dy5c5IqVar47hIAAAAAJPqQ5N5x42RT794SGhTkcDuZSpaUpgsXSsaiRU3tHwAkBM9CQ+XEokWyuX9/uXv6tGntenh5Sdlu3aTqF1+IX8aMprULAAAAAACQ0BE0B2B5YCBoDgAWrl69KiVLlpRbt25JhQoVZPfu3Ql2lDp06CAzZ86U7Nmzy759+8Tf3z++uwQAAAAAidqTO3dkVefOcvqPP5xqp/Tbb8sL330n3n5+pvUNABKikKAgOTRtmmwdOFACrl0zrV3ftGmlyoABUq57d/FKnty0dgEAAAAAABIqguYALA8MBM0BwKqnT59KjRo1ZOfOnVKqVCnjPHkC+4dTgwYNZO3atUZF81WrVomHh0d8dwkAAAAAErUrO3fK0hYt5P758w634Z0qlTT4/nsp1qaNqX0DgITu6aNHsnfsWNk5cqQ8vX/ftHbT5M0rNYcPlyItW1r9nwkAAAAAAEBSQbIIAADARj4+PrJjxw755ptv5NixY5I1a1Y5cuRIghg/rcCeJUsW2bhxo4wYMULWrFlDyBwAAAAAXOjZs2ey+9tvZW716k6FzDOXLi3tdu8mZA4AVvikTClV+veXLmfOSIWePcXTx8eUcbp/7pwsa91a5lStKpe2bGHsAQAAAABAkkVFcwCWBwYqmgNArG7evClvvPGG3L59Ww4cOOD2I5YzZ06pWrWqzJo1K8FVYQcAAACAhObx7duyqlMnObNkiVPtlHn3Xan97bfi7ednWt8AIDG7d/68bP3ySzkyc6bO+DGt3UKvvSa1Ro6UdPnzm9YmAAAAAABAQkDQHIDlgYGgOQDY7OnTp0alc3eXUPoJAAAAAAnd5e3bZWnLlvLg338dbsM7VSpp8MMPUqx1a1P7BgBJxY1Dh+Tvfv3k7LJlprWp1dK1anqVfv3EJ3Vq09oFAAAAAABwZwTNAVgeGAiaAwAAAAAAAHZ59uyZ7B4zRv7+7DMJDQ52ePQylykjTRcskAyFC/MIAICTLv79t2zs1Uuu7tpl2limzJpVagwfLiXat5dkHh6mtQsAAAAAAOCOCJoDsDwwEDQHAAAAAAAAbPb41i1Z2bGj05Vzy7z3nrzw7bfilTw5ow8AJnkWGirH58+Xv/v2lfvnz5s2rlkqVpQ6Y8dKjurVTWsTAAAAAADA3RA0B2B5YCBoDgAAAAAAANjk8rZtsrRlS3lw4YLDI+aTOrU0mDpVirZowagDgIsEP3kie8eNk+3DhsnT+/dNa7doq1ZSc8QISZM7t2ltAgAAAAAAuAuC5gAsDwwEzQEAAAAAAIBYK+TuGj1aNvfrJ6HBwQ6Pln+5ctJ0wQJJX7AgIw4AcSDg5k3ZNmiQHJgyxanjd0Refn5SqU8fea5PH/FOkcKUNgEAAAAAANwBQXMAlgcGguYAAAAAAABAjCHFlR06yD8rVjg1SmW7dZPao0eLV/LkjDYAxLHbJ07IX59+KqcXLzatzdQ5c0rNkSONKufW/tcCAAAAAACQ0BA0B2B5YCBoDgAAAAAAAFh1acsWWdaqlTy4eNHhEfJJnVpenDZNirzxBqMMAPHswqZNsrFXL7m2Z49pbWavVk3qfPedZK1Y0bQ2AQAAAAAA4gNBcwCWBwaC5gAAAAAAAEAkz0JDZeeoUbK5f395FhLi8OhkKV9emsyfL+kLFmSEAcCNjvHH5s6Vv/v2lQcXLpjWbsnOnaXG8OGS0t/ftDYBAAAAAADiEkFzAJYHBoLmAAAAAAAAQLiAmzdlZfv28s/KlU6NSrnu3aXWN9+Il68vowsAbijo8WPZ+913sn3YMAl6+NCUNn3TppXqQ4ZI2a5dxcPLy5Q2AQAAAAAA4gpBcwCWBwaC5gAAAAAAAIDh4ubNsqxVK3l46ZLDI+KTJo00/OknKfzaa4wqACQAj65elb/79ZPDP/8s8uyZKW1mKlVK6k6YILlq1jSlPQAAAAAAgLhA0ByA5YGBoDkAAAAAAACSuGehobJzxAjZ/Pnn8iwkxOF2slSsKE3nz5d0+fOb2j8AgOtd3b1b/vzoI7m0ZYtpbRZr21ZqjRwpqbJnN61NAAAAAAAAVyFoDsDywEDQHAAAAAAAAElYwI0bsqJdOzm3erVT7ZTv0UNqjhwpXr6+pvUNABC3nj17Jifmz5dNffrIgwsXTGnTO1UqqfrFF1Lhww/F08fHlDYBAAAAAABcgaA5AMsDA0FzAAAAAAAAJFEX/vpLlrduLQ8vX3a4Dd+0aeXFn36Sws2bm9o3AED8CQoIkF3ffCM7v/5agh8/NqXNDEWKSJ3x4yVv/fqmtAcAAAAAAGA2guYALA8MBM0BAAAAAACQxDwLDZUdw4fLli++MC47KmulStJk/nxJly+fqf0DALiH+xcuyN+ffSbH5swxrc1CzZtL7TFjJG2ePKa1CQAAAAAAYAaC5gAsDwwEzQEAAAAAAJCEPLp+XVa2ayfn1qxxqp0KH30kNUeMEE8fH9P6BgBwT5e2bpUNH34o13bvNqU9Lz8/qdy3r1Tq3Vu8kic3pU0AAAAAAABnETQHYHlgIGgOAAAAAACAJOLCpk2yrHVreXTlisNt+KZLJw2nT5dCr75qat8AAO5NV8A4MmuWUeH80dWrprSZrkABqTthguRr2NCU9gAAAAAAAJxB0ByA5YGBoDkAAAAAAAASudCQENnx1VeydeBAIyjoqKzPPSdN58+XtHnzmto/AEDC8fTBA9k2dKjs+fZbCQ0KMqXNwq+/Li98+62kzpnTlPYAAAAAAAAcQdAcgOWBgaA5AAAAAAAAErFH167JijfflPPr1jnVToWePaXm8OHi6eNjWt8AAAnXrePHZUOPHnJ+7VpT2vNOlUqqDxok5T74QDy9vU1pEwAAAAAAwB4EzQFYHhgImgMAAAAAACCR+vfPP2V5mzby6OpVh9tInj69NPz5Zyn48sum9g0AkPA9e/ZMTv/xh/z58cdy//x5U9rMVKqU1J88WXJUr25KewAAAAAAALYiaA7A8sBA0BwAAAAAAACJTGhIiGwfNky2DRokz0JDHW4nW5Uq0mTePEmbJ4+p/QMAJC5BAQGyc8QI4xQSGGhKmyU7d5aaI0ZIikyZTGkPAAAAAAAgNgTNAVgeGAiaAwAAAAAAIBHR6uXL27aVfzdscKqdip98IjW++ko8vb1N6xsAIHG7e/asUd38zJIlprSXPEMGI2xeqnNnSebhYUqbAAAAAAAA0SFoDsDywEDQHAAAAAAAAImEhsuXtWkjAdeuORXqazRjhhRo0sTUvgEAko6zK1bIhg8/lLunT5vSnq6wUX/yZPEvW9aU9gAAAAAAAKwhaA7A8sBA0BwAAAAAAAAJXGhIiGwbPFi2DRki8uyZw+1kr1pVmsybJ2ly5za1fwCApCc4MFD2jBkj24YOleCAAKfb04rm5T74QKoPHiy+adKY0kcAAAAAAICICJoDsEDQHAAAAAAAAAnZwytXZHnbtnLhzz+daqdSnz7y/NCh4untbVrfAAC4f+GCbPrkEzmxYIEpg5Eqe3apM26cFGre3Or/eAAAAAAAABxF0ByA5YGBiuYAAAAAAABIoM6vW2eEzAOuX3e4jeQZMkijmTOlQOPGpvYNAICo71nr3n9f7pw8acrAFGjaVOpOmMAqHAAAAAAAwDQEzQFYHhgImgMAAAAAACCBCQ0Jka2DBsn2oUNFnj1zuJ0c1atL47lzJU2uXKb2DwAAa4IDA2XXqFGyY9gwCX7yxOlB8k6Z0liNo1z37uLh5cWgAwAAAAAApxA0B2B5YCBoDgAAAAAAgATk4eXLsqxNG7m4aZNT7Tz32WdSffBg8fT2Nq1vAADY4u7Zs7K+e3f5Z+VKUwYsS/ny0uDHH41zAAAAAAAAR3k4fE8AAIAkbsmSJdKlSxdT2+zRo4ekSpVKOnfubGq7zZs3lx07dpjaJgAAAAC4g3Nr1siMsmWdCpn7ZcwozVeskJrDhxMyBwDEi3T580vz5cvl5V9/ldQ5czrd3rW9e+WXSpXkz5495enDh6b0EQAAAAAAJD0EzQEAQJy5efOmjB07Vl566SUpVqyYZMmSRdKnTy9p06YVf39/KVCggNSrV08+//xz+ffff932kTly5IgUL15cXn31VUmZMqWpbU+dOlUePXokv/zyi4SGhprW7oMHD6RKlSpSp04dCQgIMK1dAAAAAIgvocHBsnnAAFnUsKE8vnHD4XZyPP+8tN+/X/I3amRq/wAAcGTF2cLNm0unY8ekUu/e4uHl5dQgPgsNlT3ffivTixeXM0uX8oAAAAAAAAC7JXv27Nkz++8GILF/kRkVhwogZmPGjJEvvvjC5teYl5eX+Pj4iJ+fn2TPnl1Kly4tjRo1kldeecXhoX7xxRdly5YtLnuoPvzwQxk2bJhD9x08eLD88MMPcunSJbvuly5dOiPMPWrUKMmUKZO4Aw3K9+zZU1KkSCFr166VqlWrmtb2999/L++99174zyNGjJA+ffqY1n6/fv1k+PDhkjx5clm4cKE0adLEtLbhWg8fPpRZs2bJ8uXL5fTp03L79m0JDAw0jie+vr7GRI0SJUpI69atnTqO2GLmzJkyf/58OXr0qDGBISgoyHhO5ciRw5jM8P777xt9iUonlkyfPt2YaBJGj1l67IpNxowZ5cSJE8Z+HFWjRg3Zt2+fzbfPli2bnDp1KvxYFBwc7NB++/btK/379zeOn/r6s4c+vh4eHuLp6Wm8b+jEFp2Yky9fPilXrpx06NBB8uTJ41C/AAAAEroHly7J8tat5eLffzvVTuW+faX64MFOB/kAAHCFG4cPy7quXeXS5s2mtFfotdek7rhxkip7dlPaAwAAAAAAiR9BcwCWBwaC5oDdevXqZYTNneXt7S2VK1c2gpwaJLRHkSJF5OTJk+Iq7du3lxkzZtgdytaQ5ZMnT5zatwYtNTw7b948I6AfX5o1ayZ//PGHEUDVkK2GT82UP39++eeff8J/1v1cvnzZ1H1opXR9LHUCUe/evWXkyJGmtg9zLViwwKjwr4FnWyd96XGkVq1aRnV8M0PIepybNGmSTa/nDBkySJs2bWTIkCHG62TgwIEyaNAg4xiiz78wd+/eNbadP3/emLihqwVE93uWLFlSDh065HD/169fL2fOnJGLFy/KsmXLrIbO9birr/OCBQtK1qxZjctKA/L37t2TXbt2yeLFi41VB6KjoXANz9euXdtYsUED7np81qD833//bbSzceNGWblypYSEhIizdHy7d+9ujDUAAEBS8c/q1bLizTfl8c2bDrfhlymTvDRrluRr2NDUvgEAYDb9ruTIjBmyqXdvp977wvikTi01hg+XMu+9Jx6enqb0EQAAAAAAJF4EzQFYHhgImgPxFjSP+Drs3LmzERRNiEFzDY9qpe/jx4+b2ofUqVPLihUr5Pnnn5e4Vr58eSOYqpXVNQyeKlUqU9vXEGrRokUttmuwtWLFiqaHzdu1a2dc1nOd2AD3snnzZmnRooVcuXLFoip49erVjUkJuXPnNiqdawh9x44dxustNDQ00u0bN24sixYtcqoS+PXr140JMOfOnQvfppW1NUitFcw16KwTInbu3Gn0Q/sUke47LJweNWgelbbTtGlT2bt3r2kTXqKjkyw+/fTT8J9fe+01Y6zsOR5EpVXHdRJKoUKFYm1DjyOFCxe2WildjwVhp1y5chljevbsWfnzzz+jnXSQOXNm2bZtmxQoUMCm3wEAACAhCg0Oli1ffCE77FwpJqqcNWtK4zlzJHWOHKb1DQAAV3t8+7Zs7tdPDnz/vSntZatSRRr8+KNkLlnSlPYAAAAAAEDiRNAcgOWBgaA5EO9B8zANGzY0qt4mpKD5sWPHjGB0QEBAtLfx9/eXMmXKSKlSpSRHjhxGEFXDrBpk3b9/vxGkjO7+Wt1cKwo3adJE4kr9+vVl3bp1RohUKyJrwNdsjRo1klWrVllsr1mzpmzatMmlz9muXbsalarhHjp06GAR/tdA96+//irZY1jW+OnTp9KjRw9jgkrEStkpUqSQ1atXOzRBQyeN5M2b16jCHaZnz54yevToaO8zd+5c+eCDD+TWrVsW18UWNA/TvHlz+f33361eN2XKFHn33XfFDLpCQlBQkHH58ePHNgfy9RilIfGo6tWrZ1Rmt1WdOnWM8HhE2gftS3S0+rse/w4fPmz199GQfokSJWzuAwAAQELxQFemad1aLm3e7HgjyZJJlf79pdqXX4qHl5eZ3QMAIM5c3rZN1rzzjty08t2AvTx0hc2+faVyv37i5etrSv8AAAAAAEDiQtAcgOWBgaA5YErQPE+ePDJgwACrt9eqwxrc1GrFBw8elN27d0cKckY0ceJE6datm0NBc63Qq2F1M2gV5WLFisV4myNHjhiVfjXwai0gruHR7777LsawbBitjNynTx/5+++/Lar3alt79uyRsmXLiqtpKHbWrFnG5R9//FG6dOli+j60orGfn5/Vysb6uz569MipitTR0arLp0+fNi6PGzfOCAcj/ujrRidgRFwJQB9/rbLdrFkzm9vRIPJzzz1nTN6I+N6uAe133nnHrj4VLFjQmFwRxp7XwBtvvGFRIdzWoHnYJAt9/UelY6LHBzMq/WfNmlWuXbsWa7jb1s9Lffv2la+++srmNjS0/+2330baZmtftFq9rvAQlVabv3nzpkuOGQAAAPHl7MqVsrJdO3lsZTKjrfwyZ5bGv/wieRs0MLVvAADEh5CgINk9erRsGzRIgv9/JTlnZChWTF6cOlVyVKtmSv8AAAAAAEDiQdAcgOWBgaA5YErQvEKFCkaA3Fbz58+Xdu3ahVfXjViNWIPGjgTNR4wYYYS148Lt27eNSt/W+qp927Bhg00B86iuXr1qVAnWEHtEadOmNaotu9KCBQukZcuWxuX8+fNHCtyaaeDAgTJo0KBor4+tgrSjLl++LLly5TImPuixXyc9lGSp3HgLmRcoUEAuXrwYvs3T09OoZq+TPOylKwJoJfIbN25E2j527Fj58MMPbWpj/PjxRoX0MFoR3VrwOyadO3eW6dOnOxQ037VrlxGYt0bD1DpW6dKlE2eEBekdOZ7oCgcRK8crXRlAVwiwlT4eH3/8caRt9oTe9Zh74cIFi+0vvfSSLF++3OZ+AAAAuHOIbsvnn8vOESOcaidnrVrSZM4cSeXA36QAALizu2fOyNquXeW8HSusRStZMin3/vtS46uvxCd1ajO6BwAAAAAAEgGP+O4AAAD4jwaaNVRqLTC6ceNGtx8mDaFaC5m//vrrRoVmR0LmYRWHDx8+bIStI4quArxZHj58KB06dAj/OWJY1myTJ0+O8fqffvrJJfvVx6RFixbGZa0aX6dOHZfsB7HTSuYRQ+Zq2rRpDoXMwyaoaFBbw+oRffTRR/L777/b1IZOVIk6IcJe+tzVSRpm02ONTuZxlo+PT3iVdDMm5um428Pe20c1c+ZMq9tXrVplvHcAAAAkZPcvXJD5tWs7FzJPlkyqfP65tFi3jpA5ACBRSleggLy+erU0nj3bWL3DKc+eyb4JE2R6iRJy1soqagAAAAAAIGkiaA4AgBupWrWqFC1a1GL7L7/8Iu7s66+/lmPHjlmtqrtw4UJT9qEVvaOGzV3pxRdflCf/v+xsjhw5pGbNmi7Zz+bNm+X69esx3kYrLa9w0T93NMwcFkbW6tdagRpxSyc06GSMiMqVKxdpooMj8uTJY3VFg1atWsX6nNPn/qVLlyJtq1y5skP9mDdvnrjC2bNnpVmzZuJOrIXPY+JIwD2i2rVrS5o0aSy26yoFWj0eAAAgoTqzfLnMLFtWLm/d6nAbKfz95Y01a+T5wYPFw8vL1P4BAOBu30cUa9NGOh8/LqW6dHG6vQcXLshvjRvL8rZtJSDKankAAAAAACDpIWgOAICbsVal98KFC+Kunj59arXSsb+/vyxdutTUfWnYvESJEuJqWkF+a4RAw9tvv+2yfX3yySc23a5fv34u2b9WVI5YyVzDqbGFkGGeLVu2WK1KPXv2bFPa/+qrryRlypQWr9kGDRrEeL9Dhw5ZbNuxY4dDfahUqZLkzJlTnKGTVqz5448/ZNSoUZKUFS9e3Or29evXx3lfAAAAnBUSFCSb+vSR35s0kSe3bzvcTq4XXpD2+/dLnnr1eFAAAEmGX4YM8uKPP0rLTZskg5ViJvY6NmeOTC9WTI7+8ouxGiIAAAAAAEiaCJoDAOBmrFWnffDggbirzz77TAIDAy2q6Gilbmer9UYXAndFuxFFDJbr79K7d2+X7Of+/fuyc+dOm2574MABuXnzpssew4iVkFu0aOGS/cBSy5YtLbYVKlRIihUrZtpwvfHGG1afT0uWLIn2PtaeaxGfJ/Zq3ry5OEMrl3fs2NHqdZ9++qlxXEiqsmXLZnW7rlAAAACQkNz/91+ZX6uW7HJmImGyZFL1yy/ljbVrJVU0n5MAAEjsctWsaUy4qj54sHj6+DjV1uNbt2RFu3by60svyb3z503rIwAAAAAASDgImgMA4GbOnTtnsS1z5szirn766SeLbVohW8OyrpApUyZp1KiRuMqGDRvk9OnT4T9rJWat+u0KGpDVakDe3t7G7xWbXr16uaQf+nj5RPin019//eWyUDv+Z9myZXLp0iWLIenUqZOpwzR8+HCr2z/++OMYq5BHtXv3bhk0aJBDfTBjVYDp06dL+fLlLbbra0iPCVTij8xVxy0AAABXOLN0qcwsV04ub9vmcBspsmQxAubVBw4UD09PU/sHAEBC4+XrK1U//1w6HDpkrPThrHOrVsnPJUrI3nHjJDQkxJQ+AgAAAACAhIGgOQAAbmbr1q1Wg8DuaP/+/XLv3j2L7T/++KNL9/vzzz87HHiNTbdu3SL9/Pzzz4urzJ492zhv0KCBdO/ePdbbL1y40GV9KVCgQKTg7gcffOCyfeE/ffv2tToU77//vqlDlDVrVqsTGc6ePStnzpyxeh+9vU6AiGrgwIHSvn17u/tQsmRJU1Yi2LZtm9WJN0+ePDFC6FqRP6mxNllB5c+fP877AgAAYK+QoCDZ+Mkn8vvLL8uT27cdHsDcdepIh/37JU/dujwIAABEkKFwYWmxfr00nD5dkqdP79TYBD16JBs+/FDm1awpt44fZ5wBAAAAAEgivOK7AwBghkfXr8s/K1cymIlQvkaNJKW/vyQVGuKMGtz29PSUrl27ijsaN26cxbY8efJIvnz5XLpfDcF+8cUXprd7//59OXHiRKRtLVu2FFdYsGCBPHjwwLg8atQoKVKkiAwbNkyCgoKivc/jx49l2rRp8tZbb5nenypVqsixY8fCf/7jjz9M3wf+5+nTp3LkyBGLIUmdOrWkSZPG9KGqUKGCrF692mL70KFDjUrh1tStW1dWrVplsX3WrFmyfv16oz0NkNtq0aJFUr16dXGGVt7fu3evMTFCxzBq4Lp+/fpG35KSw4cPW91udmV8AAAAs907f16WtWolV7Zvd7yRZMmk2sCBUqV/f6qYAwAQ7dtlMinZsaPka9hQ1vfoISedLGZxeetWmVm2rFQbNEgq9eolHl78uxkAAAAAgMSMv/wBJAoaMl/VsWN8dwMu0PDnn6Vkhw5JYmx79eolY8aMsdjepUsXI1yZUKqv16pVSxKq4cOHW2xr1KiRS/b15ZdfGuc5c+aUYsWKGZcbN24ca8D7q6++cknQvGHDhpECx1ohetmyZdKkSRPT94X/Jhpo5fiocuTI4ZLh0cfXWtA8plD2pEmTpFChQhJiZTnky5cvS+nSpeX111+XX375xaZjVLNmzcQM+ppZuXKl1KtXz2IMN2zYIP379zcmbSQFv/76qwQEBFhsz5Ahg1SsWDFe+gQAAGCL00uWGN/jPLlzx+EBS5k1qzSeM0dyv/ACgw4AgI3vnS8vWCCnFy+Wdd26ycPLlx0et5DAQPn7s8/k5KJFRrX0zHYUIwAAAAAAAAmL8+vXAwAAh2g1Xg1+tm7d2qhibC1krtWCp0yZ4rYjrBWEo2rfvr0kVHPmzIn0c4oUKVwS8r948aIc///lZT/44IPw7d99912s9z179qycOnXK9D41aNDAYtvo0aNN3w/+s3jxYqtD4arVAKpWrWp1uwbGo6N9+fbbb6O9XkPeCxcuNCqw62oMcalOnTryzTffRDsZQydJJIX3kOgmnYwYMSLO+wMAAGCLkKdP5c9eveSPV15xKmSep149ab9/PyFzAAAcUPCVV6TT0aNS5t13nR6/a7t3y6zy5WXbkCESEsNKjQAAAAAAIOEiaA4AgIvs27dPUqVKZXHy8/MTb29v8fX1NaoMz5s3Tx4+fGhxf63We+jQIaf68Pnnn1vtg60nrQwcE2uVdKMLtLq70NBQ+ffffyNty5w5s0v29fHHHxvnXl5e8sknn4Rvz507txQvXtzm+5spXbp0Rn8i2rNnj+n7wX9OnDgRbbVuV6hQoYLV7Vqt/Pbt29HeTydC9O3bN8a2AwMDZdCgQUbgfMKECRJXevbsKW3atLF6XfPmzeX8+fOSWOnxSivK37t3z+K6F154wVgJAwAAwN3cO3dO5taoIXusTLK2VTIPD6k+ZIi8tmqVpMySxdT+AQCQlPimTSv1p0yRlhs3SvpChZxqKzQoSLZ88YX8UqmSXNu3z7Q+AgAAAAAA90DQHAAAFwYBHz16ZHF68uSJBAcHR//m7OFhhM/Xrl1rSsVba32w9aSVt2P7HaPSKuAJkVaXjypHjhwu2dfSpUvDA6H6eEetxmxLX62NvbN0ckFEDx48kLt375q+H4hcv37d6jBkzZrVJcOjkwg8PT2tXrdjx44Y76vPyYkTJ1o8V6PS54sG0/39/eXXX3+VuDB79mwpVaqUxfagoCCpWLFijMfahGrXrl3GGFubrKATfTZs2BAv/QIAAIjJqT/+kJnlysnVnTsdHqiU2bJJiw0bpOqAAeIRzWdbAABgn1y1akn7Awekct++kszJ99cbBw4YYfPNAwZIcGAgDwUAAAAAAIkEQXMAANyMBohbt24tNWrUkMuXL4u70sB8VFErYickK1assNiWN29e0/czduxYowK0GjlypMX1r7zyilFdPCYanh0+fLjpfUufPr3Ftjlz5pi+H/xXBdyWsL+ZoguaRxd6j6hbt25y8uRJKViwYKy3vXHjhrz++utStGhROXLkiLjazp07JUOGDBbbb968KdWrV5fEQMdRV6jQY9Jzzz0nt27dsjj2DhkyRLZu3RpvfQQAALAm5OlT2fDRR7K4WTMJdGISa5769aX9/v1GGA4AAJjL289Panz1lbTbvVuylC/vVFvPQkJk+7BhMqtCBbnixAQzAAAAAADgPgiaAwDghp49eyabN2+WXLlyyaRJk8QdWQuVu6LKdlzZvn27xbbs2bObvp/Ro0cb59myZZOyZctavc0777wTazsTJkwwvW+ZM2e2u9o1HBMSEmJ1e7JkyeI8aB4QEGDT/QsUKCCnTp2ScePGSfLkyWO9vVbc1mrjbdq0cemxQfuye/du8fb2thpC79GjhyQkOoknZcqUxsnHx8eoJF+yZEkZOnSonD9/PtJtM2bMKB999JGxAsWAAQPirc8AAADW3P3nH5n7/POy97vvHB6gZB4e8vywYfL6qlWS0t+fgQYAwIX8y5aVtjt2SK1Ro8TLz8+ptm4dOSJzqlaVTX36SNDjx6b1EQAAAAAAxL2EW3YUAAA3lydPHovgX1BQkDx9+lQeP35sVKTVyr8aHNTThQsXjErVEWk48/3335f79+/LZ599ZncfXnvtNWnYsKHDv0NM1YATW9D84sWLFtty5Mhh6j4OHjwYvp9333032ttpZWINpEcXRlZXr16Vbdu2SdWqVV1a0VzDwjCftVC00mNCXLN3QsUHH3xgPH+7dOkis2fPjvF1r5Nm5s6dK2vWrJH9+/dLzpw5xRXy5csnixcvlsaNGxv7jGj8+PHG60RXikgobAn/79mzR8o7WWUMAADAVU79/rus6tRJAu/dc7iNVNmzS+O5cyVXzZqm9g0AAETPw8tLKn3yiRRq1kxWv/22XPjzT4eH61loqOwaNUpOL14sDadPlxzVqjH0AAAAAAAkQATNAQBwkUyZMhlBTHsMHDhQvv76awkMDIy0vW/fvkZgPLoK2NF57rnn7O6DvRWSo4ahb9++LRkyZJCERsP/UZn9e3z88cfh49a/f/9ob6dVjOvVqyerV6+Osb3evXsble9dGTTXQDvM5+vra3X7zZs3XTbcOtElupC2vfQ5OnPmTPnmm2+kVatW8mcs/3TUiTWFCxeWXbt2SYkSJcQVGjVqJMOGDZN+/fpZXNeuXTvj+FmsWDFxd1qhPeLxSAP6GiiPGqB/5ZVXjAlKAAAA7iQ4MFD+6tNH9o4b51Q7eV98UV6aNUtSWFl1CQAAuF66AgWkxbp1cvDHH2VT797y9MEDh9u6c/KkscpJxZ49pfqQIeLtZLV0AAAAAAAQtzzieH8AACCWoLlWkE6RIoXFdS1atHC7sbPWz9jC0e4qarg/ut/PUVrJftOmTcblGjVqWK0IH7UKc2y0orktlY9tlS5dOpsC+HBe1qxZrW6/c+eOy4Y3ugr5BQsWdLhNf39/2bBhgxw+fDjWALk+l3SVBFeufKCTcpo3b271d9eq5ma+XuKKBuQ1QB+Vro7Qtm3beOkTAACANXfPnpW51as7FTJP5ukpNYYPl9dWrCBkDgBAPEvm4SFl3n1XOh4+bEwCc8qzZ7J79GiZVb68XNmxw6wuAgAAAACAOEDQHAAAN5MnTx4juBnVqVOn5PLly+JOcubMabHt119/lYTIWrVnrSxsls8//zw86KtV62NTqFChWAPAGtjVYK1ZtEq1tYC8MzSInCpVqkR5cqbae9GiRa1uv3TpkriCPleiVsQOm0xhxoQKDZlr2Hzx4sUxrgRw7949l0+a0WOQtfHVfVeuXFkSIn2da1A+qjlz5iTYYy4AAEhcTv76q8wsV06u7dnjcBupcuSQlhs3SuXPPjOCbQAAwD2kyZ1bXlu5UhpOny6+adM61dbt48dlTrVq8ne/fsZKKAAAAAAAwP3FXEoTABKIfI0aScOff47vbsBFj21SpGHI/Pnzy9mzZyNtnzFjhqnBYjP6eezYsUjbdu7cKQmRtRCutfC5o6ZOnWqce3h4SP/+/Z2qQB31OfHdd9+JGXx9fS22OVt9+tatWy6tYO1uVfBt9dJLL8ncuXMttp8+fVpcYe3atVa3FylSxNT9vPzyy8Zj/v7778ukSZOs3uaPP/4wnhP6WnCVPXv2SI4cOeTu3buRtmsYvkOHDsbrJqHZuHGjZM6cWe7fvx9pe5s2beTChQvGpA4AAIC4pgGxTZ98IvsmTHD6b/9GM2dKikyZTOsbAAAwT7JkyaRkx46St0EDWfvee3Jm6VKH23oWGio7hg+X00uWSKMZMyRrhQo8VAAAAAAAuDGC5gAShZT+/lKyQ4f47gZgqipVqlgEzbdv3+5Wo6xh0p+jTPLQwOOZM2ekQIECkpBo6DVqIPrJkyemhXxv375tXNZ9rF+/XsyiVZq1ivQrr7zidFvWgu3OVnWfOXOmPH78WBKjbNmyOXzfVq1aSfv27S0mOGgw2hUh7CVLlkQbDI9O7ty5jbB4kyZN7N7fxIkTpVq1atKuXTuL31GfZ+PHj5cPP/xQXEWrtOukl+LFi0twcLDFc1L79u6770pCoisOrFu3zpjgE3FMddWB6tWrG6teAAAAxKW7Z87I0hYt5NrevQ63kczTU54fNkye692bKuYAACQAqbJnl1cXL5Zjc+bIhh495Mn/f+fpiFtHjsjsypWlSv/+xsnTymqLAAAAAAAg/hE0BwDATaVLl85im1YKdicVK1aUVKlSycOHDy0C6KtWrZKExNPT0yKQ+ujRI1Pa/uyzz8LDr/ZWH9dQ+rx582K8zeeff25K0NxasD5lypROtdm2bVun7p9YeXl5GdXEjx8/Hmm7Boh1YsKLL75o6v527Nhh9Tnfr1+/aO9z7do1WbhwoUNB87DH/vLly9KnTx+L67Zs2eLSoLkqVKiQ/Prrr1ZfG926dZMKCbBaVqVKlWTAgAEyZMgQi0r4Xbt2lcmTJ8db3wAAQNJyYuFCWd2lizyNstqKPVLnzClN5s2THNWrm9o3AADg+urmxdu2lTz16sm699+XU7/+6nBbz0JCZNvgwXJ68WKjurl/mTKm9hUAAAAAADiPoDkAAG7q4sWLVsOp7qZly5Yybdq0SNs0KPvvv/8aFZFd4f79+5ImTRpT29QQeGBgoEXQ1llayXzfvn3GZQ28dunSxa77d+zYURYtWmQRgo/o0KFDcvXqVcmaNatTfbVWeVwnEsA1vvjiC2nTpo3F9hEjRpgeND98+LDFtnr16hlVsmPy119/ObXf3r17G9XLdaWDiKL+7CpasX3gwIHGKSKtGl+7dm2nXzPxYfDgwbJixQrZs2dPpO1TpkyRV1991fTnDgAAQETBT57Ixl69ZP+kSU4NTP7GjY0wmV/GjAwwAAAJVMosWeSVRYvkxKJFsq5bN3l844bDbd04cEB+qVhRqn7xhTz32Wfi6e1tal8BAAAAAIDjPJy4LwAAcKGdO3dabMubN6/bjfmYMWOMyshRQ5w1a9Z0yf60EnHmzJll9+7dprabJUsWi23Xr193ut1evXoZVarV8OHD7b6/Ti6oVatWrLf76KOPxFnWKuYnxCBuQtG6dWvx9/e3Gu6OaWKBvbTKddRJFB4eHvL999/Het/z589brXRvj86dO1tsS5s2rcSVL7/8Uho3bmyxXVcsOHPmjCRE+hyxttpAs2bNjIk4AAAArnDn1CmZU62aUyHzZJ6eUmvUKGm2ZAkhcwAAEokir78unY4elWJWCirYIzQ4WLZ88YXMqVpVbh45Ylr/AAAAAACAcwiaAwDghlavXm1UqI6qRYsW4m60sri1Kt0aUO3UqZOp+9LAqoZmnz59KtWqVZO9e/ea1nb+/Pkttl2+fNnpdhcsWGCc58qVS/LkyeNQG7YE1P/44w9xRdD8+eefd7pdRO/nn3+22BYSEiJfffWVacM2evRoi209evSw6fmokySGDBni1P6fe+45i21FihSRuLRs2TIpWLCgJBa6AsOqVauMpaqjrkrAaxYAALjC8fnzZVaFCnL9/1drckTqXLmk1V9/SaVPPpFkHnwtDQBAYpIiUyZpPHu2vPrHH5LCSkEPe1zbs0dmlS8vO77+WkJDQkzrIwAAAAAAcAzf6AMA4Ga0ivbrr79usV2r17700kvijqZMmWJUGbcWotUK5M7SispVqlSR6dOnh28LCgqSGjVqiFnq1Kljse3ixYtOtfnDDz9IQECAcblDhw4Ot1OpUiVJly5djLfRitXDhg0TZ9y8edNi26uvvupUm4hZo0aN5JVXXrHYro/l3bt3nR6+X375xaJqt1ap//bbb21uY9y4cU714dy5c1Yr/ce1ffv2SerUqSWx0EC5tXE8dOhQvIwvAABInIKfPJG1XbvKslat5OmDBw63k79JE2m/b5/kqFbN1P4BAAD3UvCVV6TTkSNStHVrp9oJefpU/u7bV+bVrCl3Tp82rX8AAAAAAMB+BM0BAHAjGzZsMKruPnz40OK63r17i7v33dPT02K7ViAvV66c1RCzLWbPni2ZMmWSHTt2WFw3YMAAMYu1ILi1qvL2GDhwYPjlTz/91Km2XnzxRYcqV9s7ySEiDw8PKV26tFNtIna//fabUfE+Iq3aryF0Z9y/f99itQE/Pz/Zs2ePXe3o8chaGN7Rqu0FChSQ3Llzx3o/nTwRcWKJs1KlSiXbtm2zepxyhFZ7t1aN3t5JNLa0G51Ro0ZJqVKlLLaPGTNGVq5caVdfAAAAorp98qTMrlJFDkyZ4vDgeHh5Sa1vvpFmS5aIX8aMDDIAAEmAvuc3mTNHXl60SPwyZXKqrctbt8qMMmVk/5Qpdn1nAgAAAAAAEmnQXAM1GiLbtGmTRdAJAIDE6p9//pHhw4dLoUKFpG7duvLASpW4PHnyyJdffinurGTJkjJ//nxJliyZxXX79+83qig3b97corpydDSgrmHUN998Ux49emRxfffu3aVv375iFg2zaxA1ohs3bjjc3oIFC+TKlSvG5ezZs1u0ba+333471tvcuXNHxo8f7/A+oj73cuTI4XBbsJ0G+o8ePSoZowRvtm/fLv369XP4c3XZsmUjhbU1YL1161bj+WivJUuWGK9Fe2nYedeuXeE/6/Hhjz/+sOm+t27dCr9sRnV3VaJECZk3b54pbYWGhloN99vD2u9lb1h98+bNxgSCqF5++WU5cuSIXW0BAACEOTZ3rsyqUEFuHDjg8KCkzp1bWv39t1Tq1cvq34kAACBxK/zaa9LxyBEp9NprTrUTHBAg67p2lV8bNZIHly6Z1j8AAAAAAJDAguY7d+6UokWLSpUqVaR27dpGsEkri9ob1gAAwF3s27fPCBdHd/L19TWCn/nz5zfCpKejWQJUb6uBU0d8/vnnMfbB3pOGyWPy2muvycKFC43grLXw5O+//25UbE+XLp1UrlxZ2rdvb1T6HjRokHz88cfy6quvGoF7Ly8v6datm1y4cCHaSuHOBKqjU6NGjUg/Wwu42yI4ODhSMFxD9s6qVauWTbf77LPPjP3bSyvOR71fayeXuIXt9PV17tw5yZs3b6TtOgmlR48edg2lVuLXdnQSS5iUKVMan7c1fO4oXV1Aq5HbGl5evHixNG3a1KICd2zHkTCHDx8Ov3zy5Ekxy+uvv+70JBV9vViromXrRJqYfi99HepEAVulSZPGGGtr7VSsWFGOHTtmV58AAEDSFvT4sax5911Z3qaNBFlZactWBV5+Wdrv2yfZq1QxtX8AACBhSenvLy8vXChN5s2T5BkyONXWudWrZUapUnLcpCICAAAAAADANsmeucE6Y5cuXZIyZcpEqloYplOnTvLTTz+Zuj8NrWmQR6uMPn78WIKCgiRFihRGSENDORr405+BpMpalSk3OFQAbq1Xr14yZswY09v19/eXPXv2SM6cOWO9bZEiRUwNY1qjocWI1YljCohqMPr27dum7l/fn7WyslZ+dwWtDBw1bK4rrdSsWdPmNnRVlgoVKsjFixfDt2lwXitJV6pUyeG+6fNLn2e20M9Vu3fvNvZrq+nTp0vnzp0tKqTrpADErVatWhmrA0SkVcg16K0TMqMTEBAgPXv2lB9//DFStW2d3KGvW3sfS50ME13guVSpUsZkCv2sHrVa/7Jly4zJI/ocjPjZQldlsGdlBj3e6PFP6edze0PcsWnQoIGsXbvWuJw+fXq7jldffPGFDBkyxGK7jvWpU6dsbkcf17CVDyIaPXq08Vja44MPPpAJEyZYbNfjgK4Q0aVLF7vaAwAASc/tEydkaYsWcuPgQYfb8PDykpojR0qFjz6iijkAAIjk0dWrxoS2M0uWOD0yRVq0kHqTJolflBUCAQAAAABAIg2av/POO0YgxposWbIYVRmdtWHDBiOwvn79+ljb0yqsJUqUMIJmWoWxXr16dgW1gISOoDkQ/0FzfR22adNGZs6cabU6eHwFzbVatlZYtlXXrl1l6tSpDlXYjjoeLVu2lBkzZoiPj4+4koZx7927F/6zVlq35bHVCsfVq1c3QqbRfbzSyua6aku2bNlk6dKlsbbXtm1bI4SqoXUNfdsjefLkRn/WrVtn0+31+TZ37tzwn/Plyydnz561a58wj4a0NXAeNVytlcl1IoNOjtQJKPq80EmUhw4dkn///TfSc8/Pz09Gjhwp3bt3d6gPYasuaKhan4dr1qwxjjERQ+zK29vbOOmqBRpMj/r8z5gxo1FxW5+Ptnj48KEx6UFXR4hIVzzQY4BODjWLPs91Aqo9QfOvv/5a+vfvbzEOYcqXL29M3ChdunS0bejfIy+//HK0E3f0bw8Njb/77rtiD10h6sSJE9H+XaXHFF0tQivTAwAARHR09mxZ++67EuTgqk4qTZ480nT+fMlWuTKDCwAArNLvjY7Nni3rP/hAAu/edWqUUmbNKi9Omyb5X3qJ0QYAAAAAIDEHze/evWuErgIDA61enytXLiM04yhdKl5DblqN1FEZMmSQt956S3r06GFTRVkgoSNoDsRP0FwDnfq+p+HDYcOGWVQJdoeguVYq18lY9tDgqQbUNcRs7+SxtGnTSosWLYywbFxV1v7000+N/YXRsOiBAwdivd/BgweNSuK20MkDGso1qz1n9hMmT548kT5zaaC3ffv2Tu0fztNJkvoZ9OjRozbfRz9ba6XxwYMHOzVZUoPmffv2lYEDB4Zv03D1rFmzjAmcWm38UTRBJJ0QUqhQIeP+Gm6OzcaNG6VJkybG8/XJkyexTqLQ4+XYsWOdrtKtf4vo53vtb0xBcz3+6CpIuhqSrX8+afhe29Ux0GC6Htd1oo5OvInubx9rr2GdMKCPo/Y1Nvo7aJX02NrX8dMgf7NmzWzqBwAASLyCHj+WDT16yKGpU51qp+Arr0jD6dMlefr0pvUNAAAkXg8vX5bVb78t/6xY4XRbpd95R2qPHi0+dn6fDgAAAAAAEkjQXKv9acXC6Gjlwt9//92htrWCqgZzNBBiBg14aFVBDdtkypTJlDYBd0TQHLCfVh3+888/7X6taZhc31PKlStnTGxyhgY1T58+La6igUlng8calNTAua40otWyb926ZQQiNbyqoVYdj/z588tzzz1nBEg1MBnXNASaIkUKI1Qa9nvbEgoNCAiQOXPm2LQPDY7GFr61pz1n9qN0/DUUG1ah2d/fX65du+bUvmEurWpftWpV4zwmOsFy0qRJpuxzwYIF0qBBgxgneehzRo9/Wslfq6vrZJnChQsbYXd7aED6t99+s+s+2rfcuXOLs/755x85cuSIEXSP6W8WWydtRKWrJOlEIK00/vfffzvUhgbDdfKALfR32bZtW6y309/X3scJAAAkLreOH5elLVrIzUOHHG7Dw9tbao0aJeV79LD6fRIAAEB09F/Uh3/+Wf786CN5ev++UwOVNn9+aTRjhuR8/nkGHAAAAACAxBY01/BTdCEqDUdt3rzZWH7eHvorffLJJ05Xlo2puqq2HVNAHkjICJoDSOo+/PBDGTduXPjP69atk7p160piNXnyZOnWrVv4z1Qzd086CUI/Fx+KIQikgWStTB8fkzQAAACQcBz95RdZ+957EhTNCjW2SJM3rzRdsECyVapkat8AAEDScv/ff2VV587y7/r1zjWULJlU+uQTqT5kiHj5+prVPQAAAAAAkrx4D5oXKlTIavVVrWaqIafn7Zx5rr/OO++8Y1Qzd7XGjRvLzJkzna5AC7gbguYAIJImTRp58OCBMRQ1a9aUTZs2JdphKVOmjBw8eNC4nCNHjlirZiN+vfnmmzJ79uxory9YsKBRYRwAAACIKiggQDb06CGHpk1zanAKNW8uL06bJsljWP0GAADAVs9CQ2XfxIny16efSrCTK1VnLl1aXvrlF8lcqhQPAAAAAAAAJvCQeK7KeO7cuUjbfHx8ZOjQoXL06FG7Q+aqR48ecRIyV8uXL5eKFSvKgQMH4mR/AAAg7vz000/hl//++2+5evVqohz+y5cvh4fMdaLR6tWr47tLiMUvv/xinLy9va1er5M4W7VqxTgCAAAgklvHjsnsypWdCpl7eHtLnXHj5OVFiwiZAwAA0yTz8JDyH3wg7fftk6zPPedUWzcOHpRfKlWS3d9+awTYAQAAAABAAq5ofv36dcmSJUv4zx4eHkZ4u2HDhg61N3bsWPn4449jvI2/v79Ur17dqKSuFTtTpkwpyZMnl/v37xv9OXLkiOzbt89qlfWYKp4uW7ZMatSo4VC/AXdDRXMA+M8rr7wiS5YsMS7XqVNH1ju7fKsbatKkifH5S33yyScyatSo+O4SbKSfXevXrx8+USCqfv36ybBhwxhPAAAAyJGZM2Vt164SHBDg8GikzZdPmi5YIFkrVmREAQCAy4QGB8uOr7+WbYMGGZedkbtuXWn088+SOmdO0/oHAAAAAEBSE69Bc61mni9fvvCfu3TpIj/++KNDbWmlUQ2AaZV0a+rVqydffPGFETLXQHtsLly4IGvXrpVFixbJunXrJCgoKMbb+/n5GSGtF154waH+A+6EoDkA/Cc0NFSyZctmBHrV5s2bjc8SicWxY8ekRIkSoh8H8+fPL2fOnInvLsEB06ZNk169esm9e/csruvdu7eMHDmScQUAAEiinj56JOu7d5cjP//sVDuFXntNXpw6lSrmAAAgzlzbu1dWtGsnt44edaod33TppP7kyVKUFQABAAAAAEh4QfObN29K5syZw3/etm2bVKlSxe52bt++LWXKlJGLFy9avV4rc2qFTkdp+zNnzpSJEyfGWOk8bdq0snXrVilevLjD+wLcAUFzAPgfDZnrxLiAgADjvV4/v3h5eSWKIcqbN6+cP39eMmTIYJynSpUqvrsEJ+ikSg2VBwYGRtperVo1oxq/ruIDAACApOPm0aOy9I03nApnefr4SO0xY6Rst25Wvy8CAABwpeAnT2TzgAGye8wYESf/pV2sbVupO2ECE+cAAAAAAEhIQfOQkBDx9vY2qmhqYOvp06cO/cOiRYsWsnDhQqvXvf/++zJhwgQTeqvfXzyTpUuXyueffy4HDx60ehutBrp//35JnTq1KfsE4gNBcwCI7PDhw1KhQgXjs4pOitPJcQld27ZtZc6cOZIyZUpjIl3WrFnju0swga7u06dPH2OS5K1bt8K3+/r6Sr9+/WTAgAE2re4DAACAhO3wzz/Luvffl+CAAIfbSFeggDRdsECylC9vat8AAADsdeGvv2Rlhw5y/9w5pwYvda5c0mjmTMlduzYPAgAAAAAACSForjJlymSEYDTcdOXKFbvvP3/+fGkVzVJnGqLRKufZsmUTM+mQaTBLq6RfvXrV4vq33npLpk6dauo+gbhE0BwALB07dkwqVqxoVDZv1KiRrFixIsEOU9++feXrr782KrTv2rVLChUqFN9dggvohAgNl2/ZskWCgoKMbT4+PlKrVi1p3769MVlTfwYAAEDi8fTRI1n//vtyZMYMp9op/MYb8uKPP4pv2rSm9Q0AAMAZTx88kD979pRDzv4PNlkyqdirlzw/dKh4+fryoAAAAAAA4O5B83r16sn69eslZ86ccuHCBbvuqyHvkiVLRqrWGFHu3Lnl/Pnz4ip3796VXr16yU8//WRx3ebNm6V69eou2zfgSgTNAcC627dvS6VKleTs2bPGZ5i1a9cmuKHq1KmT/Pzzz1K6dGnZsWOHJE+ePL67hDigz1X9zLpz5065dOmSBAYGGtt1daGHDx8SOAcAAEgEbhw+LEtbtJDbx4453Ianj4+8MHaslHnvPYdWngQAAHC1M8uXy+q33pKAa9ecaidz6dLy0uzZkrlkSdP6BgAAAABAYuQR3x2oWrWqcX7z5k0JDQ21675vv/12tCHzsIrmrpQuXTqZNm2aLFiwQFKnTh3puk8//dSl+wYAAHEvQ4YMcubMGenevXv4RDlrq5u4o3///VeKFi0qM2fONPp/4MABQuZJSP369WXu3LnG8/fJkydGhXOtZq+r9FDVHAAAIGHTOiKHfvpJZj/3nFMh83QFC0qb7dulbNeuhMwBAIDbKtC4sXQ8fFgKNW/uVDs3Dh6UXypWlN3ffivP7PwfNQAAAAAASUm8VzRftWqVNGrUyLh8+PBhKVGihE33Gz9+vPTo0cPqdVqhUyuZa4jm3r174hsHy54dP35cmjZtKqdPnw7fRlVzJFRUNAeA2B07dkxef/118fT0lIMHD7r9kGXLlk0KFCggixYtkqxZs8Z3dwAAAACY4OnDh7KuWzc5OmuWU+0UadlSGvzwg/imScPjAgAAEgT9F/eRGTNk/QcfSNDDh061lad+fWn088+SKnt20/oHAAAAAEBiEe8VzevUqSMZM2Y0Li9fvtym+2j1xd69e1u9Tit1rl27VgoXLiyBgYFG2Dsu6H63bt0qJSMsrzZ16tQ42TcAAIh7xYoVkyNHjsi6desSxPAfOnTI+FxEyBwAAABIHG4cOiS/VKrkVMjc09dX6k2eLE3mziVkDgAAElzRpJIdO0qHAwckR/XqTrV1fu1amVG6tJxevNi0/gEAAAAAkFjEe9Dcx8dH3n33XePyTz/9ZMw+j8nVq1fltddeM0LkUeXNm9cIe/n7+4dXRv/+++8lrmTOnNkIuefIkcP4+bfffpPg4OA42z8AAIh7+rkjIciUKVN8dwEAAACACfT700PTpsns556T28ePO9xO+kKFpO327VL2vfesrm4HAACQEKTLn19abtokzw8bJh5eXg638/jWLfnj1Vdl7XvvSVBAgKl9BAAAAAAgIYv3oLnq06ePEdI6ceKEzJ49O9rb3b9/Xxo3biwXLlywuC5btmyyfv368JB3zZo1jfNff/1VduzYIXFFq4TOmTPH+OeM9nfnzp1xtm8AAAAAAAAAidfTBw9kRbt2srpLFwl+8sThdoq2bi3t9uwR/7JlTe0fAABAfPDw9JQq/fpJm+3bJUPRok61deD772VW+fJybd8+0/oHAAAAAEBC5hZB87Rp08q0adOMyx9//LGcPHnS4jbnz5+XWrVqyd69e61WEtdK5vnz5w/f9uKLL4qHh4eEhoZKp06d5MGDBxJXNOT+xhtvGJe3bt0aZ/sFAAAAAAAAkDjdOHhQZlWsKMdiKNQRG09fX2nwww/SePZs8Umd2tT+AQAAxLesFSoYk+nKvv++U+3c1uJolSvLrm++kWehoab1DwAAAACAhMgtguaqSZMmMnToULl586ZUr15dxo4dK3v27JFNmzYZFc9Lliwp+/fvt7hflixZZMOGDVK8ePFI27Nnz24E09WxY8ekTZs2EhwcHGe/T9euXY1zrdIOAAAAAAAAAI549uyZHPjhByPsdMdKgQ5bpS9cWNru2CGl337bWI0RAAAgMfJOkULqTZggr61cKSmzZnW4ndCgINnUu7csbNBAHly6ZGofAQAAAABISJI90/9UuJEhQ4bIl19+afwDJTbPPfeczJ8/X/LmzWv1+oULF0qLFi3Cf3711Vdl3rx54uvrK6729OlTSZkypVHdfP369S7fH2Ama/9sdLNDBQAAAAAAQKL39MEDWfPuu3J87lyn2inWpo3UnzKFKuYAACBJCbh5U9a++66c+u03p9pJniGDvDh1qhRq1sy0vgEAAAAAkFC4XdBcrVq1Snr16iVHjx61en369OmNMPr7778vXl5e0bYTGhpqVDqPWFW8atWq8ttvv0lWJ2aw2ypjxoySL18+2b17t8v3BZiJoDkAAAAAAED8un7ggCx94w25c+qUw214JU8udcaPl1JvvUUVcwAAkCTpv8IP//yzbOjRQ4IePnSqLV0Zpva334pPypSm9Q8AAAAAAHfnlkHzsJD4hg0bZM2aNXL69Gm5f/++5MyZU2rVqiWtWrUSPz8/m9pZvHixUck8Ig2ZT506VRo3buyi3ouEhISIj4+PFC5cWI4dO+ay/QCuQNAcAAAAAAAgfujXtQd/+EE2fPihhAQGOtxOhqJFpemCBZK5VClT+wcAAJAQ3T17Vla8+aZc3rbNqXbSFy4sjefMkawVKpjWNwAAAAAA3JnbBs3N1KRJE1m+fLnF9g4dOsjIkSPF39/f9H1u3bpVqlevLuXLl5c9e/aY3j7gSgTNAQAAAAAA4l7g/fuy5p135MT8+U61U/zNN6Xe5MnikyqVaX0DAABI6EKDg2X7sGGybfBgeRYa6nA7Hl5e8vywYVLpk08kmYeHqX0EAAAAAMDdJIm/fKdNmyZZsmSx2D5jxgyj4riGzQMCAkzd56RJk4zzDBkymNouAAAAAAAAgMTn2r59MqtCBadC5l5+fvLitGnSaOZMQuYAAABWAuLVvvxSWv39t6TJm9epwPpfn34qixo2lIdXrjDOAAAAAIBELUkEzTVkPnv2bPHy8rK47t69e/Lpp59Kvnz5ZOjQoXLt2jWn97dw4UJjfypr1qxOtwcAAAAAAAAgcdIFJ/dPnixzqlSRu6dPO9xOhqJFpe3OnVKqc2erq9UBAADgPzmqVZMO+/cbq8A44/zatTKjdGk5u2IFQwsAAAAASLSSRNBc1a1bV6ZMmRLt9devX5fPP/9ccufOLa+++qrMmTNH7t69a/c/hcaNGydt27YN31a1alWn+g0AAAAAAAAgcQq8d0+Wtmwp67p1k5CnTx1up3j79vLmrl2SuWRJU/sHAACQWPmmTSsvzZoljWfPFp80aRxu5/HNm/Jb48ay4aOPJDgw0NQ+AgAAAADgDpI903R0EjJ69Gj55JNPbLqth4eHlCtXzgiLly5dWooWLSo5cuSQzJkzS4oUKYzrHzx4IGfOnJGNGzfK1KlT5ejRo5HaOHjwoJQqVcpFvw3gGtaqXiWxQwUAAAAAAIBLXdu7V5a2aCF3z5xxuA0vPz+pN2mSlOzY0dS+AQAAJCX3zp2TFW++KZe2bHGqHf+yZaXx3LmSsWhR0/oGAAAAAEB8S3JBczV+/Hj58MMPnQ7Oahg3pjbKli0r+/btc2ofQHwgaA4AAAAAAOAa+n3i/kmTZGPPnk5VMc9YvLg0XbBAMpUoYWr/AAAAkqLQ4GDZMXy4bB00SJ6FhDjcjleKFFJ33Dgp2bmz1f+3AQAAAACQ0CTJoLn6/fffpV27dvLo0SOX7WPOnDnSunVrl7UPuApBcwAAAAAAAPMF3rsnq7t0kZOLFjnVTslOnaTO+PHikzKlaX0DAACAyOVt22R527Zy759/nBqOIi1aSP3vv5fk6dIxrAAAAACABC3JBs3VoUOHpFWrVnL06FHT265Xr56sXr1aPDw8TG8bcDWC5gAAAAAAAOa6unu3LG3ZUu6dPetUhcx6kyZJyQ4dTO0bAAAA/ifw/n1Z/8EHcnTmTKeGJU2ePNJ4zhzJUa0awwsAAAAASLCSdNBcPX78WAYMGCDjxo2T4OBgU9rMnTu37N69WzJnzmxKe0BcI2gOAAAAAABgDv36dd+ECbKxVy8JDQpyuJ2MJUpI0wULJFPx4jw0AAAAceD4vHmy9r33jFVpHJXM01OqDRwolfv2FQ9PT1P7BwAAAABAXEjyQfMwhw8fls8++0yWL1/u1IBWrlxZfvvtN8mePbsJDw8QPwiaAwAAAAAAOO/J3buy+q235NRvvznVTsnOnaXu+PHinSIFDwsAAEAcunfunCxv00Yub9vmVDs5a9WSxr/8Iqlz5jStbwAAAAAAxAWC5lEcOHBAJkyYIAsXLpR7dsxO9/f3l169esmHH34ovr6+Zj9OQJwiaA4AAAAAAOCcK7t2ybKWLeXeP/843IZ3ypRSf8oUKf7mmzwcAAAA8SQ0OFi2Dh4s24cO1eVqHG4neYYM0ujnn6VA06am9g8AAAAAAFciaB6NJ0+eyF9//SUbN26Uffv2ycmTJ+X69evy6NEj8fHxkYwZM0qWLFmkatWq8sILL0jjxo3Fz8/PpQ8WEFcImgMAAAAAADjm2bNnsnfcONnUu7eEBgU5PIyZSpaUpgsXSsaiRXkoAAAA3MCFTZtkxZtvyoOLF51qp8JHH0mNr78WL4qXAQAAAAASAILmDvyjyFoIF0hMCJoDAAAAAADY78mdO7Kqc2c5/ccfTg1fqS5dpM5334l3ihQ8DAAAAG7k8e3bsqZLFzn1++9OtZOlQgVpMm+epC9Y0LS+AQAAAADgCgTNAVgeGKxMptBJFgAAAAAAALDuys6dsrRFC7l//rzDQ+SdMqXU//57Kd62LcMMAADgpvR/Zge+/142fvyxBD954nA7PqlTG5/9irVubWr/AAAAAAAwE0FzAJYHBoLmAAAAAAAANgeN9owdK3/16SOhwcEOj1qmUqXk5YULJUORIow8AABAAnDj8GFZ3rq13Dx82Kl2SnbuLHXGjROflClN6xsAAAAAAGYhaA7A8sBA0BwAAAAAACBWj2/fllWdOsmZJUucGq3S77wjL4wdK95+fow6AABAAhL0+LFs+uQT2T9pklPtZChWTJrOny+ZS5UyrW8AAAAAAJiBoDkAywMDQXMAAAAAAIAYXd6+XZa2bCkP/v3X4ZHyTpVKGvzwgxRr3ZrRBgAASMBO/fGHrH7rLXly+7bDbXglT25MPtRJiNb+VwcAAAAAQHwgaA7A8sBA0BwAAAAAAMCqZ8+eye4xY+Tvzz6T0OBgh0cpc5ky0nTBAslQuDAjDQAAkAg8uHhRlr/5plzctMmpdgq/8YYxGTF5unSm9Q0AAAAAAEcRNAdgeWAgaA4AAAAAAGDh8a1bsrJjRzm7bJlTo1PmvffkhW+/NapWAgAAIPEIDQmRHcOHy9Yvv5RnoaEOt5Mmb15pOn++ZHvuOVP7BwAAAACAvTzsvgcAAAAMu3btkl69erntaLz99tty6tSp+O4GgCi+/vpryZIli9SsWZOxAQAgAbm8bZvMLFfOqZC5T+rU0mTePKk/eTIhcwAAgETIw9NTqg4YIC03bpTUOXM63M79c+dkbvXqsuubb5wKrAMAAAAA4CwqmgOwPDBQ0RyAi4SGhsrixYtlyZIlcvLkSbl27Zo8efLE2O7n5yfp06eXwoULS+3ataV9+/aS3E2r+12+fFlatGghW7ZsMfo5Y8YMOX/+vDxnQnUZT09P8fX1DR+PEiVKSNWqVeW1116TNGnS2NWW3m/Hjh3SvHlzmTdvnnh5eTndPwDOy5Ejh3Ec0dfmr7/+ypACAODmNNiza/Ro2dyvn4QGBzvcjn/ZstJ0wQJJX6iQqf0DAACA+66Gs6pTJzmzdKlT7eRv3FgazZghfhkzmtY3AAAAAABsRdAcgOWBgaA5YLfJkyfLwIEDbb69t7e3ESROkSKF5M2bVypUqCAvv/yylC1b1uHRf/311+Xvv/8WV/noo4+kb9++Dt1Xg9gjRoyQ48ePy7Nnz+wKY3bo0EG+/PJL8fHxEXcwd+5cadeunREI1/B2s2bNjO3//POPlCpVSgICAuz6He2RPXt2adWqlTGWtobGtar51KlTJXXq1LJy5UqpXr26S/qGmFWsWFEuXLhg0+t44sSJLh1OnRRRuXJlm56nc+bMkbp168rw4cNl7NixEld+++03i+fqhx9+aLzmHOHh4WEcd/U4oqcMGTJIrly5JF++fMZYNG7cOM4mYmjAXI9tat++fQ4f9y9evCg//fSTbN++Xc6dOycPHz6UoKAgY6JKunTppFChQtK0aVPjmOHK4+ft27flhx9+MI4vOnnowYMHxlhmypRJypQpI2+99ZbV486nn34qR48elaVR/tFap04dOXLkSKz7HTNmjLRt29bhfq9fv17atGlj130mTZpkTPrR46pOmHKEPvZ79+41LufPn18ePXpk93NZ33/0pJ8h9LHWNkuXLm1MXChZsqRD/QIAxBwOWtmhg5xdvtypYSrbrZvUHj2aKuYAAABJjH4Ht3fcONnUu7eEBgU53I5WR28yf77kqFbN1P4BAAAAABAbguYALA8MBM0Bu/Xq1csIvTkrVapUUr9+fSM8qOExexQpUsSoEu4qYZW77bFgwQJ577335M6dO07tWwOiXbp0MUJ+8alr164yZcoUo9L4/v37JXfu3FZvt2jRIiNEefbsWZvaTZkypfH8efXVV43QoYZ7R40aJffu3bN6ew2Savje1uD/d999Z0wU0OP7119/LX369LHpfjDP999/L4cPH5aDBw/K1q1bJTiaSpgaHtXAsCur+Tds2FBWr14dbYi1Ro0aUr58eeN4pK87fZ5rZfzly5cbIWINyWo1/5CQEJf1USdHaEA5ajB406ZNxvHkr7/+MsbSTLpigIbOP/vsMyPs7OrjSNq0aeXu3bt23VdXgND3m/nz58utW7dsuo++7nVlBJ0s0KRJEzHLiRMnpGPHjkbQPTb6fG7UqJHRB32vevr0qRH2z5w5szFJJ+pjr88xPcbu2rUrxtfKgQMHjN/NEf/++6+xLz3majv63Iq6L309aEheJ4PpZB2dZKQB/hUrVsi2bduMSRsbNmyQS5cuxbgvf39/4709T548Rii8W7duxvaRI0cazwF9r9DXpL3Ph+jeH/Q1rp8jdIwBAM65tHWrLGvZUh5cvOhwGz6pU8uL06ZJkTfe4OEAAABIwq7u2WN8trx75ozDbSTz9JQaX30llT75RJJ5eJjaPwAAAAAAokPQHIDlgYGgORBvQfOIAToNKg8bNixBBs01RPjCCy8YgVozaVhPQ32OBgudUa9ePSPoqmFDDQVqtd7Y5MyZM9YAotLQooYwIwoNDTWq3cdUBbtBgwbRBoajmjBhgnzwwQfGZQ2df/vttzbdD+bTMGmxYsXk6tWr0QaRXTWpQkPsGnDW55e1CR0aHtYq37HRcHDhwoUtgrlaOVuPXbYIDAw0wtKnTp2SnTt3GiHqMFq1P7YJEVpR+pVXXrF6nQaE9TWqfcyWLZtkzZrVWEVCJ2+cOXPG+D31tWltHJROJhk9erR06tRJzJYlSxa5fv26tG7d2phUYiut6K7Pi4hjrr9nwYIFpWjRokaAWScH6PNKQ/i6goSOcUR6TFm8eLFR/doZOnmlZ8+ekcZPQ9RVqlQxJiboY6n714rtN2/ejHRf7aP2S6uva3+iBs0j0vb199Yq/9Yq8OvkgCtXrhiVvc2oNF+gQIHw56FWZdfJIfreastEEp1UZY2uVqJjbotKlSrJ7t27Lbbrc1f7picdZ/19tb+HDh0y+qhjae1zhB7nw477AAD7PAsNlZ2jRsnm/v3lmROT67KUL29UnUxfsCAPAQAAACTw/n1Z17WrHLPjOyFr8jVqJI1mzpQUNnxHDQAAAACAswiaA7A8MBA0B+I9aB5Gq6fOnDkzQQXNNfxWsmTJGKuYawVv7a+eNACqFVg1jHjx4kU5duyYEQCNroqthv+0mnHVqlUlrmggdN68eUaoU0N9GhK2hU4UGDBgQKy3sxagVBrA1GBhdNerDh06yM8//2xTf95++22jgq/q16+fXRMZYC4NApcpUyba6s+PHz92yZBrhfJp06ZZve6NN94wViGwlYaKtdJ51Ne2htntpa93nTjx559/Gj9ryFzD5rHRUPy5c+cibcuYMaNFuDm6EPP48eON/WhY2Ro9RmnFbntXmIiOVsDWcLU6evSoTccSDcVrlfkbN25YBPoHDhxoHJeio4917969LY7HGhLXIL0jBg0aZOw34nivW7dOypYtG+1zvXPnzrJnzx6L62ILmodZuXKlUY3d2sSA4sWLy5EjR8QMLVq0kIULFxqXdX9Lly61+b4aANcq6VE/U+vEK33fsoWORf78+S22xzTxQl873bt3N8Lu1jjzWANAUhVw86asbN9e/lm50ql2ynXvLrW++Ua8fH1N6xsAAAASPv2u9/D06bK+e3cJduI7wFQ5ckiTefMk5/PPm9q/xCA09Fn4KSQkVLy9PcXLy7kK8Bcu3JeoX9Prv1M9PT3E0zPZ/588xM/PS5Int+27IAAAAABIKAiaA7A8MBA0B0wJmmsVXQ11Rvdl8v37942qtlr1VcPVUSvPhvnll1+kbdu2DgXNtQq3WYHsxo0bS+XKlWO8jYbsNDgZEBBg9fpatWoZ41S+fPlY9zd37lz56quvjGB3VBra03HTELaraUgvrPq3LVWWI9q4caNR2T0mGhINiaFKoi0TCLSqrYb7baHVhsOqpOvEAZ1AgPihYWFrlYjV0KFDpX///qbvUysjR6wcHtG4cePsqn6s4eHp06ebEjSPGDzWMLZOivjhhx9ivb2uBLBq1SqHguYR6b70d9dQsLUx27x5s03HLVvHLEOGDEY199j8+uuvRvg5YsBag9Ua2tYJCbZ6/fXXjbYiqlatmmzZssWu/v/+++/SvHnzSO9zGvTX57Itx3SdPBXxeGdr0FwtWrTImAxhjb5H6nuls8aOHSsff/yxcXnIkCE2TRSK+P6mk6CiVlzXKvr20Pe3qO8Jtrz3LFu2zKiebm1i0o8//hjt5xEAQGQXN2+WZa1ayUMbViWKjk+aNPLitGlS5PXXGV4AAABE6+bRo7KsZUu5aeX7b1sl8/SU54cOlef69JFkMRQjcDX9PuLJk2AJCNBTUPj5o0f/u/z4cbBxmydPQiQwMMS4HHb+37b/ziNu1/OnT0MlKChEgoL0PPLlp0+tb49q4cKm8vrrsa9aF5OUKccav0tsBgyoIkOGOBf+f//9dXLixG3x8fH8/5OH+Pp6GSH2/4LsnuGB9v9ti3yupxQpvCRVKh9JmdJbUqXyNs41DA8AAAAA9mI6LQAALpI9e3YZPHiwzbfXiqMaJItasbVbt242Bc2tqV+/vl3BaGdouFwr2loLmWsYce3atVKiRAm7qojrSSvVNmzY0Kh2HrGCq4Ykr127Jq6kfQ4LmefIkcPusdQwqbN0skBsQXOtbLx8+XKb2tu0aVN4lfROnTpJ9erV4ySwD7EaYI4uaK7HA7OD5lrBPrqQeVhFZntkyZJFzDZ8+HBp06aN3L1716bb67HFDO+88468+uqrUq5cOWNVhoi0urweb3RCR6FChZzaz5IlS4zzpk2bxnpbDaS/9dZbkYLDOtlHK6zbS0Pa77//vkyaNCl829atW6VUqVLG72Wrjh07RpqYqEF1W0LmSo/nGix//vnnrVYmtyUsnytXrvCJMhHNnj3beIz0/dIZEV8Desy3h7Wq96lTp7a7DzqejqxooBXYowuk67i8+eabdk1OAICk5lloqOwcOVI2Dxggz2KYBBqbLBUqSNP58yUdn68BAAAQi0zFi0vbnTtl48cfy4FoViqLjX52/btvX7mwaZO8NHOmpMic2ab7aaj77t1AuX//qdy/HygPHwbJgwdPjVPky3oeFOHyf6eIAfKw8xgW5Yx3ISFx1zmtbO6snTuvyO7drvnfhwbRIwbP/3fuY1zW87RpfSRNGl9Jm9ZX0qTxiXQe8bKvr6fV4mUAAAAAEh+C5gAAuFFVdK1U+9JLL0XarpXPd+3aJZUqVRJ3Vrt2bblz547F9po1axrhZkdpOF2DhRq2nzNnTvh2rQbvSlrZOGLlXluqK7uCVqSPGA61ZseOHTa3ly9fPnnllVfkjz/+MMKeWoU3Yogfccfb29s4T5UqlUUVcH0taYVmDYeaJWzVhbBK6lErH2s1cnuD8mbTMLJWvdbjXlz3wd/f36iurWFyXZ0hIl1xomLFinLjxg2bg9VRnThxIryK+ZdffhnjbVesWGERMtf+aTjcURMnTjSOFVoNPYyuGKHHbl19ITa6AkLEx6Vo0aLG8cTe45lOogirGm4mrUiv75POvFfqazFMihQpHHo9R61Obi9PT09xVO/eveWbb76xeH/U17teN378eIfbBoDELODGDVnRvr2ci7JKir3KffCB1Bo1Srx8fU3rGwAAABI3bz8/qT9liuSuW1dWd+kiT238Tiwq/Sw7s2xZaTJvnuSsUcPYtmDBcZk//4Tcuxf4/6en4Ze1UnhSEhoal0Fz5yuGaxV3V/mvgnyw3Lplf6GDqLy9PcLD5+nT+0qGDH6SIUPyWC/ruZ+f5XdpAAAAANwXQXMAANxIo0aNjOrSZ86cibR92rRpbh00//77740wvLVQoTMh86gVazWAN2vWLIkLL7/8cnj4N3PmzBYTAOJKzpw5Y73NgwcP7GpTA6NabT0kJEQuXbpkBDQJIMbv6gcaLNcQc0T9+vUzLWi+YMECuX37tnG5ZcuWRojdWR4uWo5Xn/O2PqedCeVaoyHyffv2GY+Jhssj0pC1ViJfvXq1Q22HrXChgfGYAto3b96UZs2aWUwE0FULnB3zDRs2SMaMGY1VIcLoMXrQoEGxht+jTrbR6uSO+Oijj2TkyJFy5coVMZNOnNHQvB7TrFUXt4Uz42utepMjFZ2crQKlx4ywSSUR6eQijvMAYOni33/Lslat5GGUFU3s4Zs2rbz4009SOMIkVQAAAMAWYYHfJ4VrSZ4Jq2XtwJFy+exV8ZJgeU4sv2+PiX6mnV+7tlQfMkQqf/aZnDx5R3777RQPRAKsaB4UlDAmAgQFhcrNm4+NkyOV1TNl8pPMmfWUItLliOeVK2cTb29zvwMGAAAAYD/XpEMAAIDDKleubLHt/PnzbjuiGu7TauxRpU2b1qYqufaYOXOmw+FGe+zevTtSmLRTp04SX2ypMq2PgT3SpEljVJoPM3ny5PAQMuKHhsqj0kr+Zr2GPvvss/Ag7YQJE8Sd6cSVTz/9NN72r5MwfvvtN6vXrVmzxuHHRKuUKw2Rx6ROnTrGigpR3xe0orqz9LXfsWNHi+0aNI/tfSZqlferV6863A9r7xn20LC+tWNjQECAlC9fXpKyzp07W93uzOMFAInRs9BQ2T5smBHEcSZknrVSJWm3bx8hcwAAANhkxIgdUrHiLMmX7wdJnfo78fMbKzlzfi9ly86UV9tvlolnq8nv0lw2Sm2HP+du7t9ffm3USPw8g3hU4qWieTK3rmjuTpMsLl58IPv2XZc1a87JnDnH5Lvv9sqAAZvl3XfXSvPmi6VGjXny5EnCCN0DAAAAiR1BcwAA3Iy1Sqz37t0TdzVw4EB59OiRxfZ169YZ1YHNpiFPZyu+xiZqsLxv374SX65duxbrbZInT253uxF/J61s3qpVK7vbgHm0ynOKFCkstmu1eWfpagP//POPcfmFF14wwsbu7MUXXzRWFIhPuoJB9erVrV73zjvv2N3ewYMH5e7du8blAQMGxFh5/tChQxbbzaxEPXr0aItjqFZPjy0A/+TJk0g/HzhwwOEJKh9//LFTx3Fvb2/ZvHmz1Qrk+lzXyvNJVbFixaxuj1jFHgCSukfXrxvBm80DBhhBHEdV+Ogjab15s6SLYaUSAAAAJPyA8vXrj+TAgety+HDk1QgdcfnyI9mz55qcO3dfHj6MPggekiarsXKOo86tWSOHRg1x+P6JTUiI88HtKIsPRsvT0/n4xdOnhKuVr6+npErl7dRYHjp0Q955Z40MHrxVpk07JKtW/WO8lu/ceWKxoiQAAACA6HnFcB0AAIgHUavGqvTp07vtYzFp0iSLbdWqVTOl+q41efLkMcKyGzZscEn7Gso9fPhw+M/Zs2e3Gv6PK8eOHYv1NsWLF7e73fr16xthzaCgoPCJARqEjc/fNanr0qWLjBs3LtI2fS6eOHFCihQp4nC73bp1i1QtHLaZMmWKlCpVymL7qVOnjONEpUqVbB7KwYMHG+fZsmWTnDlzRnu7nj17Wl0dwp59xUYnGpQoUSLScU7t27fPON5EF1TWSu83b96MtJKCHudPnz5tNfAdE729HludUbZsWZk+fbp06NDB4rply5bJ119/HV7JPymJ7rFw9QQtAEgoLmzaJMtat5ZHV6443IZvunTScPp0KfTqq6b2DQAAAHEnICBIrlx5JFev/ne6cuWhXL0aEOmynl+/HiAhIf+FUV98Ma+sWvW6U/vNlMnPptvdDxB588ReWd6qlVzdtcuxnd1x/DNvYuPE/NJ4qmhO0FxlzpzC6e+0jhy5JT/+eNDqdX5+XpIzZ2rJkSOVcfrmm9qSNWvsK8wCAAAASRFBcwAA3My2bdssttWqVUvckQZgb926ZbH9hx9+cOl+Z8yYIUOHDnVZ2DeiqlWrSnz6888/Y73N559/7lDbBQoUkOPHjxuXtXrHhx9+aIwt4seoUaOMiRtRKw9rBe1NmzY51Obly5dl9+7dxmUNTetj7o40SK3P4/iuZB5RyZIljYC/HueiGjZsmPzxxx82t7VmzRrj/I033oj2Nhpev3TpksX2ypUri9latmxpETQPq6y/evXqaCe0nDx50qJ6uE7+0b5nzZrVrj4ULVpUzpw5I85o37697Nmzx2KChurXr58899xzUqdOHUlKohtTX1/fOO8LALiT0JAQ2TF8uGz98kunqphnfe45aTp/vqTNm9fU/gEAAMAcwcGhcu3aI7l06aFcvvzQOI94Oez83r1Au9vWELqzbA2a6+/hlTmnsYLOX59+KnvGjrV7X37y2IEeJk5mVDS3lYeH80HzoKA4TMa7scyZbXu9OPq6ffw4WE6dumOc1NixLzi9PwAAACCxImgOIFGbMcMyRJUU6Yz8unXzONXG+vXn5eLFBzZ98fPSS+4ZZEwIvvvuO4vgtlZs6N69u7ijsVa+4M6RI4dRLdeVtCKwVhs2W0BAgBw6dCjSthYtWkh82rhxY6xVfZs0aeJQ2xqiDwuaq4ULFxI0j0c+Pj5G0Pq3336LtP3vv/82KklnypTJ7ja7du0aftlaGNddaDXtixcvirtp3ry5DB8+3GL7+vXrbW5jx44d8uDBf++f/fv3j/Z20U2eeeWVV8RsnTt3tjpB5a+//or2Pl999ZXVcL0+brlz5zbevyI+32Kj43r27Flxlu5Xnz/6OolIJ8+89NJLcu7cObtD8AnZ1KlTrW4vVKhQnPcFANzFo2vXZMWbb8r5deucaqfCxx9Lza+/Fk8fH9P6BgAAAPvCwlqF/N9/78u//z74//P7cuHCg/AQ+bVrARIa+l8FcrPpvuMqaK7u3HkiqXOnkRe+/VZy1qolqzp1ksC7d22+f3J54mAvEx9XPSesoaK5uRXNnWXrBBFfX0/JmNG5YLuugjBhwj7Jnz+d5M+f1jjp/2c9Pe1bDRIAAABwRwTNASRqHTuuiu8uuAVd8u3ixfecaqNDh5XGl7WxSZvWR+7e7eHUvpKqMWPGyCeffGKxXYPOKVI4/4WaK0QN9qkaNWpIQvXNN98Y4cSIHA1xm6FTp07y+HH0lWc01L9lyxaH22/YsKFMnz49/Gfdl1YzfvHFFx1uE86ZPHmy/P7775Geh3r5vffek0WLFtnV1pMnT2T58uXhkzNq167tlg/P5s2bJSTEPZeD1degtaD5w4cP5e7du5IuXbpY2wgLkOfKlUv8/f1jHAdrGjVqJGbLnj27+Pn5WRxf9Dlz8OBBKV26tMV9ihUrJmXKlJEDBw5YXBcUFCTdunUzJjNoGF0rwdtSxV5PZk3I0bB71IrwgYGBUr58eSMM7+GRNP6hE92qFD168NkMQNL0759/yvI2beTR1asOt5E8fXpp+PPPUtCNVl4BAABIjLTKeFh4/H9B8v8FyvX/EyEhcRcYjurGjYD/Ko17ecRZ0Dx37jTG5UKvvir+ZcvK0pYt5erOnTbdn6D5/8Tl88aMUPHTp1Q0t/f14mzQXP+PqkWfnHHkyC356qsdkbZ5e3tInjxpjPB5gQJpI4TQ/ztPk4ZVCAEAAJAwEDQHACAenTlzRiZOnCizZ8+W69evW1yfJ08emTdvnrirf//912Jb27ZtJaGaOXNmpJ81iBkfIf9//vnHCLhu2rTJ6vX6hefrr79uPDecCU82aNDAYtvIkSMJmscjDSJXq1bNYgLB4sWL5enTp0bVc1v16tUrPMA9ePBgcVfvv/++uCutAu3r62sElqNasmSJtG/fPtY2/vzzT+O8devW0d4mODhYbt++bfW1ni9fPnGFDBkyWASzlb4fWQuahwW6s2XLZgTSrdEVEjSQrpXE58yZI2nS/PfPUFfT4+D+/fuNsHnU8PyVK1ekbt264Y9DYjZ69Gjj940qc+bM0qVLl3jpEwDEl9CQENk+bJhsGzRInoU6HtLIVrmyNJk/X9LmcW6FMAAAgKQuKCjECIpHFyLXyw8ePBV3pnUhrl8PkOzZUznchj0Vk2/fjvz9S9q8eaX133/LX337yp4xYxJ00NzDI5n4+XkZVaSTJw87j3j5v3M9+fh4GmHdsPP/ThEvR/3ZU7y8khmBb92PVhivWjW7031etOhli8C6VkrXSvu6/b9TqFSq5PzKes2aFZTAwBB5+lRPocblJ0+CjdPjx/+dnjwJkcePg4zLUWrnJBq6gnLcBc1TO72vs2ctVxwICgqV06fvGqfojgkFC6aTwoXTRzhlMLalSsVqWgAAAHAfBM0BAHARrfqaJUuWSNu0MrFWftXAqIbholbPjqhcuXKyfft2p/qg4VINnjnqo48+kr59+0Z7/aNHll/SuWvV5NiEhobK2bNnI23LlClTnOz3tddekwcPHsjVq1eN8P69e/es3larJ7/88stGhWWtSOwsbc/Ly8sIuYbZtWuX0+3COVOmTJFSpUpF2qaPkQbHx48fb3M7YdXq06ZNa0xccDf6fO/YsaNRQdud6evk2rVrFtu3bt0aa9D8r7/+Cj9OxnQs3bNnj9Xt9kwssJeuiGAtaL5v374Yx0InQVSvXj3asLm+r2klfQ2y68SjH3/80aW/R8TjtYbJdaKGHlejBuT79esnX331lSRWy5Ytk969e1udrLBmzZp46RMAxBetXr68bVv5d8MGp9qp2KuX1PjqK/GMg/cxAACAhE4DsRoYP3v2nhG21PPz5/8XIr9y5WGiCMNqaNWZoLm9Fc2j0s+mL4weLblq1ZJVHTvKkzt3XBI014B2qlTekjq1j3GKfPm/n1Om9JYUKcLOvYzLeh62PWxb2PUaLP8vXO7lVFX4+PLSS/njbF/z5jW1+bb//c8pNEIA/X9h9EePguThw6f/fx75cuTzp+HX64SPe/eeyv37gca2+JQ5c4o4C5rnzOn46zrMmTPWw+QxuXXrsXHascOyeIQea6IG0PU8X760xsQLAAAAIC4RNAcAwEU0GGqtSrktlVknTJggXbt2dboPGnC0Fga3lVanjUnUMJ9Klcr5L+TigwYRowb/zQhz2+K3336L8XoNaTZt2lRatWplVDI3U+rUqeVOhH9IaOD97t27RqAU8aNkyZJSpEgROXHiRKTt06ZNszlorhNMwio7f/DBBxJXAgICLCbYRKWTbbRv0QWV3Y0e06wFzW05vg8bNsw416rkMb2mopvgkTx5cnGV6I5vFy5ciPF+5cuXN94b9NxaFfYwWk1fV4nQlRe6d+/u1KQnW1WuXFl++OEHq9W7dYJOlSpVjMk6ic2HH35oHBuivofp5wldDaFs2bLx1jcAiGsaLl/Wpo0EWHnvtlXy9Oml0YwZUqCp7eEOAACAxE7/5tQw5H9B8v+FycPOL1x4YFR3TuxsDa1GJ2PG5A5XNI+o4MsvS7t9+2RZq1ZyJZpiNZ4SKoXkpHhJsBE6j3ryk8eSys9Davb9WEo0bfD/QXJvI0iugXCdvA73p4+Tho71lDatr6lta4X2+/f/C52Hhc/v3Qs0tkU8v3s30Hi+6kknSISd68mZCSZxW9Hc+f9r6bHQTJcvPzROGzdG/r5Wq/Rr2LxYsYxSvHhGKVYsg3FetGhG43UMAAAAuAJBc1h17tw5WblypRw7dkwePnwo/v7+RnCjYcOG4ufn/B91Zrlx44asXbvW6KeGffSPaQ03FSpUSOrXrx9r0CkpjBGAhEfD2z169DCObxrSc9fgtlZlj0qrYyfkarBRaTjU1fS9a8CAAUb4VsOsGvLUCs8RQ6w61r/++i1DcSkAAQAASURBVKtx0jHWir0//fSTFChQwOn9p0+fPlLQXM2ZM0e6devmdNtw3LfffisvvfRSpG0azv7666/ls88+i/X+I0aMCJ+kMGjQoDj9p6MjE2zcWXQBcZ2QERutaK5iq3x+8+ZNq9tdeUzVSSbW2DI5KU+ePMbn8JYtW8qiRYtivK0ev8aMGWNUNv/uu+9cXl3/rbfekt27dxsrA0SlE3V0AkdcHNtdTSvL65jq+Ft7zPQx0r9VihUrFi/9A4C4FhoSItuGDJFtgwfrBxKH28letao0mTdP0uTObWr/AAAAErK33lolixadNEKlSd2VK84FzbWatwZBtWp0TDTorVWqY5I2Tx5ptWmT/PXpp7Jn7Firt3lHfoy5Q49FrnzRTrLd+lBKjRzJaj6IxNPTQ9KnT26cHKGTTzSIHjF8HhZI14krN27oKcDiPOy572xFcw3Ka5u2yJHD+nel8Rk0j05IyDM5ffqucVq69Eyk63LlSm0E0MPC52Fh9IwZyS4AAADAOQk3DQaXOHPmjLHkula+s1alVsNon3zyiXEbb2/veHsU9u/fL19++aUsXbrUonJfxODeCy+8IEOGDDECeUltjAAk/Grov//+u2TIkMEI/ZpdxdpVrB0XE4pt27ZZbMuWLZvL96vvV4M1EGPl/UbDqVu3brV4bmh4tWDBgvLKK68Y1dC1aq2jdFLW2bNnI23bvn07QfN41qhRI8maNatcvXo10vZRo0bFGjRfsmSJEQJWWgXfmeeHvTTY/umnn8Z4Gw3Mnz9/3ggD//PPP+Luopvso5NDYqIhX63arq9x/WwYk7Dq81G5snKUo79XGH1eLVy40Hgc9T1KH9OY6GoJnTt3lpEjR8qKFStcGvaePHmy8feCHsui/m6VKlWSy5cvG8/VhEIni3zzzTdG/wMDA43nlbW/gfT5UrhwYaN6e7NmzeKlrwAQHx5dvWpUMb/w559OtVOpTx95fuhQ8eS7HAAAAIuwKCFzcyqaqw4dShh/12fK5Pf/pxTGuVY7/+/cT1KksO3/i54+PvLCt99Kjuefl1WdOsnTBw8c6tPe776TKzt2SNMFCyRNrlwOtQFE5eGRLDyonj+/beOjrw2diKEBcX9/54Lm2oatKy3kzGlGRfPYC5O4mq4uoac1a85ZVIfXwHmpUpmlVKlMxnnJkpmogA4AAACbETRHuFmzZsm7774bHnTREMYbb7xhVDvUyn9aVff27dvSv39/I/yop5w5c8b5CGolT+1DbGFG/UN0w4YNxkl/L11O3tngd0IZIwDuQUPKXbp0sQgJa1BMQ2J6vNDTpUuX5MqVK3Lr1i2L4JjeVo8zWrU0alu2qFevnlStWtXh36Fx48bRXmctpJeQg+bWQpLxeQzXauVasVYDg/369bN6G530pGFkrYCu547QCVJR6Xsa4p9+nvjggw8ibdNjxty5c6V169bR3i8s1KxBYP38E5f0s5a1iRMxrSSgEybc+dhx7571SjQpUsT8jw6dFKB0UkhsK1NEV11cQ8WuEl2IPbbfK6qKFSsaK/1ouFsnWsZWEf348ePGmEyaNMn4XO0qevzMkSOHxWQNfa+tXr267Nq1SxKKgIAA4xQTnVi7adOmBL2yCAA44vy6dbK8bVsJcGJFleQZMkijmTOlQAx/+wAAACQkjx49lVOn7srJk7fFz89bmjZ1blXE/Pmtr/aWFF258tDpNsaPrytmK/zaa5KpVClZ+sYbcuPgQYfauLJ9u8wqV05emj1b8r34oul9BGz9zjJNGl/j5KwnT4KlWrXscunSQ+MUHBzqsormWq397l3XfZfrLA3db9p00ThFlC9fWiN4Xrr0/wLohQqlFy+vuCteAwAAgISB/0JHCBxokCtMpkyZYq0WmZgMHTpUPv/88/CfR4wYYQRFIgZQtIK4VsVcvXq1Ubnw+eefN8IMuix7XHn//feNUIq9vv/+ezl27JhRWdLe8ExCGyMA7iN79ux2BS41fK6h0p9//tkIpEf0zjvvSK1ataRQoUJ29aF+/frSp08fcRUNskYNiN6/f1/SpEkjCY21EJ9+Hohvffv2NaryapVqa7RydbFixYwK6FoB34yguU58QPzr3r278Xk0anBXt0UXNNdJB6dOnTIu16lTx+1fi02aNDHCxhpSTmhB89hWPAhbjaBTp06x7iNjxoxWtz996rolqXXSgjXp0jn2z+OuXbsap549exoTHKK+j0Wk7xvvvfeeEQLXz8+uen/at2+fUTld318j0s/p+nfFxIkTJSHQFZr0c4D+TjppoXTp0uGv84ircuh7hf79AQBJQWhIiGwdNEi2Dx2qlQYcbid7tWrSZN48qjYCAIAEJygoRM6du2+EyU+evBN+OnFCC5v8LwxdvXoOE4LmaSUpSJ3aR7JmTWmcsmWLfB52OVcu58KorpShcGFps22brO/eXQ5Pn+5QG49v3ZJfGzWSqp9/LlW/+EI8PD1N7ycQV/LmTStbtrQxLmtl8xs3Aozj48WLD8LD52GX8+Rx7nv0M2fiv5q5I/75555xWrLkTPg2X1/P/69+/l/wvGxZfylXzt9YbQEAAABJF0Hz/3fnzh0ZPXp0pCqiSSVoPnXq1EgBaq2CaS2UqKGTX3/9VcqUKWOE2bTya6NGjYxQQ9q0rv+SSQMrUUPmGhzRoIWGqG7evGmERjRwZ81ff/0lb775pixatMgIaSTGMQKQsCVPntyoXK5hc10xIWLAUCudv/baa0aI1J3o5J2HDyNXcVm/fr00a9ZMEhprlYMdnZxkttmzZxvvI9FVfb579640aNDAeB80I2getnIH4p8Gd7/55ptI2/7991/jc03NmjWt3j7MlClTJCHo1auXWwfNox7jwhQvXjza++jnQT2m6ITEjz/+ONZ9lC1b1ur2mMLaZvz9Y03mzJmdanfMmDHGBM0OHToY4xB1pY6IBg4caPzuWtXeFXSlh7Vr1xqvlaj90L8rdMUP/fvA3ekKIv7+/pEmMeiKGxHft/T3a9iwoVy/ft1t3rsAwFUeXr4sy9q0kYubNjnVznOffirVhwwRTydXvwMAAIgP7723Vn766XCst9MgurMSekXzlCm9JUeOVJI9eyrjPOyynjQ8ni1bKsmSJYWkSmW5gmdC450ihTT86SfJ8fzzsv799yU4yuR7mzx7JtsGD5bLW7dK4zlzJIWT3xUB7sDDI5lkyZLSOJUvn8X09s+eTZhBc2sCA0Nk377rximi3LlTS7lyWYzQedgpZ87U0a6cCQAAgMSFoHkSt3///kiBJF3GXoMh0UmZMqV8++238vLLLxs/a5VwrUI5b948l/bz0qVLkYL/7dq1M4LeJUuWjHS7kJAQWb58uREEj1rlT/3+++9GdfOIv3NiGSMAiYdOoFm2bJkRHI7o0KFDxqQad6iyHbFq+8mTJyNtW7hwYYIMmlsLdGr43x1oBVsNY+7duzfa2+zZs8cI+detW9fuAKPZVZT1vfLBgwdOteGudJw14BlXdMWd7777ToKCgiyqnUedeKIBU53cFnYc0YmTCYH208vLff8siS6QHVM4Wj8LKl1twJbjSOXKla1u18+2+nq09jp1VaV2rYTvLA0663uBTopo3ry58bqJjlbn18kyrvgdlVb4njBhglHBPKqOHTtKuXLlpESJEpKQ6OeA+fPny6uvvhppu65+ULt2bdm5c2e89Q0AXO3cmjWy/M035XE0RQZs4ZcxozSaOVPyv/SSqX0DAACIS4UKWRaPsObGjcdy584TSZ8+eaKsaO7vn8IIP2rY8b8QeWqLULlWKk9qQchSnTtLlgoVZMnrr8vd06cdauP8unUys1w5aTp/vuSoXt30PgKJidYIKlgwnbHSRHCw9YJBCd2//z4wTosX/++YkimTX4Tg+X8hdH1/0mA/AAAAEhf3TXTA5TS48tZbb0UK1vXu3Vt8fX1jvF/Tpk2NCo5Hjx41ftaQw+uvv26cXOXLL7+UgIAASZ06tSxYsMCo1meNp6enEfDWkJ32Z9WqVVbb0sqF2lZiGiNY9/PP1p8rSY1+yeqsGTMaGUvIxSZzZpZOM0P9+vUlV65ccuHChUjbZ86cKT179hR3oZXXowbNw4KuCY21auH6PuAu9L0tpqC5GjZsmN1Bc2vvadFVTrfVP//843Qb7kqDnHFJA9ga1NXPElEnnuikukKFCoVv69atW3jVZl0JJiGZOHGicdxzN7t27bI6CcXb21uKFCkS7f3Cgr5vv/22TfvR1Xb0s6m1CRpLly41VrQwm668Y0379u1N20fu3LmNlRYWL15sBMqtrZag23RChX5GdxV9behj+fPPP1sc46tVqyZXrlxJcFXAdaKDVo2fMWNGpO36e+qk2AEDBsRb3wDAFUKDg2XrwIGy/auvjAqLjtLKjk3mzpXUcThxEAAAIIwGvo8duyW3bj2Rpk2dKxBQuLBtQXN18uQdqVw5m1Nh7hQpvCQgwHUrr1nj5+cluXOnMYLkep4rV+rwy3rKmTOV+PmxOk20j1uZMtJu925Z9dZbcurXXx16DB5euiTza9eWmiNGSIWPP05ygX3AVq1aFTVOISGhxv9Sz569Z5zOnLlrVDsP+/nWrcS1muzNm49l7drzxini+9OJE2/Fa78AAABgPoLmSZgGLSIG1vz8/IxK4bbQAErECuNaXVzD1bEFsB3x8OFDmTt3rtH22rVro634GLWquAZatIKhhi0iunHjhnGdhs0Tyxgheh06RK56D8fVrZuH4YtjGn6LGi7dvHmzWwXN33vvPZk9e3akbefOnZPLly8b1c4TEg16Rg1HP3FkaVEX0aq7sdm3b5/d7Vr754Cz71Vff/11oq1orhNA4tqkSZOMiXZhIfIw77zzjvz555/GZa16rZ9vwvpYs2ZNSUj0d3FHUYPJYbRifHR++eUXowK9HlO08rytypcvL5s2bbLYrqv1uCJorhXwra2ekDVrVqu3Hzx4sFGZPOx5Zm8oWt8bdDUi/Swe1bRp01waNFfTp083JmhEra5+//59Y9LUkSNHJKHR56c+Z3RsI/riiy+kSZMmxkoYAJAYPLx8WZa1bi0X//rLqXYq9+0r1QcPFg83XkkFAAAkDjdvBsjRo7csTleuPAov1nL9uuXKW/YoUiSDzbc9efK2U0Fz/f4wf/50cvjwTYfbsGxTJFu2VBGC4xHD5P/9nDGjH8FmJ/mmTSsvL1woe7/7Tjb17m1M4LSX3mdjr15yafNmaTh9utEmAOs8PT0kT560xumFFyyvv3cvMDx4riH006fvGsdonRAU9h6RVFbcAAAAQMLCf1aSKK3epyGwiLSKpAapbaGB6Yghaq1cqqEarf5ttj/++MOoZj5u3DibQuZhfHx8ZN68eVK0aFEj7BPRsmXLYg2aJ6QxApA4ZcyY0WKbtYBefNIJPXpcjFqlVsOVv/32myQkuipG1MrFOtnJXWhlYFdU27ZWYdjZyr66+gfMkyFDBiM4HjWErD/fvn3buL5v377hz98hQ4Yw/Cb5/fffrW7v1atXtPfRz6yqVKlSRkV6W33wwQdWg+Zh1dHNdOzYMasrNrzxxhvR3uf48eOyZs0ah/fp7+9vtKGTkAIDAyNdd/XqVYkL27dvN/Yf9b1UVyFq27atdO7cWRIaXUVE3x8i/r2jk1JeeOEF4/e05zkIAO7on9WrZcWbb8rjm46HmvwyZZKXZs2SfNGsjgcAAOAI/dvr+nXrgXLdHpMbNx7LjRsBkjmz49/BFSiQzghr27LYiwYYnZU/f1q7gua+vp7GffLkSWMELqNWJc+RI7X4+Hg63S/YNlGgwkcfSdbnnpNlLVvKg4sXHRq2U7//LjcOHpSXFy0Sfya3Aw5Jm9ZXypXLYpyievDgqZw6dcc46XH7v9N/IfS7dyN/n+rOypf3j+8uAAAAwAX4r3MStXTpUjl9+nSkbXXr1rX5/sWLF5csWbLItWvXwrd99913LglRb9iwwQiL65L39sqfP78RGolajfLUqVOJaowAJE5Xrlyx2KYVct2NVqrViT1Rj6FhAVhX0ECt2eE5DcxHDT9aq/gbX6yFQs1gLWiuVY3hXiZPnmx8toj6D01dVUCrnf/www/GtrRp00qHDh3iqZeJy+rVq60eh9OkSSOtW7eO9n5hq+F07drVrv1p1XJ97UWd4KKhcF1dIXny5GJmlXxr/3QcM2ZMjPfTfujkyXz58jm0X31P+OqrryyC+lEnhbqKvm/o41OgQAFjFYCI5syZY/OEUneiFeh1MmvLli0jbb979640aNDA+FsKABIirZq45YsvZMfw4U61k7NGDWk8d66kzpHDtL4BAICkRb9/0SqzEYPkR47cNM5v33Z8NcRjx245FTRPntzLCHGfO3c/joLm6Sy2Zc2a0giT63X/nac1AvD6s17n4WG5kiLiT45q1aTd3r3GRM5zDhYTuHvmjMyuUkXqTZwoJTt3puI8YKLUqX2kfPksxinq+9CtW4+NY/mJE7fl+PHbcuzYbeN9SKuj2zLhKC5ZC9Hba+fOK8Z46OodvJcAAAC4B4LmSZSGEaIqX768XW1Uq1YtUpVHXYr+4MGDUrp0aTGThkF69OhhVJp1hIZ2ogbNbamamJDGCEDiZK2Kbc6cOcXd6CQaDbqGhoZGCoJrtXOtEmu2gQMHyjfffCMHDhwwwoJm0Wq7Gsxz16C5LX1xJCB+00p1yMyZM9vdDlyrWLFiRtA86mtKP2foazAsnKyfmRILnayin5lWrVolJUuWjPP9f/TRR1a3Dx06NNr7TJ061ZgUop9b3377bbv3+cknnxjHuIj02Dp48GAjoG0Wa59zNZScLp3lP42j0jD6+PHjHd53z549pU+fPpEmz2jIPa7o++jKlSulXr16xj9pIpo2bZokRC1atDBWEZk/f36k7X/++afxWGm1fABISLTC4rLWreXS5s2ON5IsmVTp10+qDRwoHqzuAAAAbHTvXqAcOnRDDh7U003jXIN8ut1s2m7NmrmcaqNw4Qw2Bc01mOisZs0KSt68acJD5Xo5ZUofp9tF3EqRObM0X7FCtg8dKlsHDbKtJH4UIYGBsrpLF7n4999Sb9Ik8XZydUwAMdPvTjNlSmGcqlWLPIn68eMgI4D+X/D8ZngAXauiBwX97392calcOecrmn/00Z+ybdtlSZfOV6pUyWb83lWrZpfnnssqadL4mtJPAAAA2IegeRL04MEDWb58ucX2MmXK2NWOhp0ihqjVokWLTA9R9+3bV1566SWH71+9enWLbT4+PolqjAAkPtu2bZNLly5ZbG/evLm4Gw1oa8gtalVzrcKrYcKRI0eatq9+/frJ8P+valiqVCljAo9ZYXNdBePkyZORtlmrZhxf9uzZE+ttChUqZErQvEqVKna3A9cbN26cEY6NSCd1aHA37PNN1JByQqZVw2/cuBEvIXMNUx8/ftxie968eWMM7U6cONE4L1u2rEMrUHz55ZdGMPjWrVsWAWizgubr16+3mFSj1dI1qGwLDTM7EzRXGmiP+DvGdSXxOnXqGI/xxx9/LImFvgdv3rzZ4rODTpjQSQRFihSJt74BgD3OrlwpK9u1k8dR3gvt4Zc5szT+5RfJ26ABgw8AAKwKDg6V06fvRAqU6+n8+dhD22bRIKCzChdOL2vWnIv1dho4DA195lRVWA3FOxuMh3vw8PSUal9+KdmrVZPlbdrIYyvfD9viyIwZcm3vXnl50SLJULiw6f0EEDs/P28pU8bfOEUUFBQiZ87cDQ+eHz5805hIdeLEHeM90FXSp09urLbhjMDAYNmz578V4+/eDZRVq84ZJ6X1SkqVymyEzqtWzSa1a+eSPHnSmtJ3AAAAxIygeRKkAQRd9j5q2CN16tR2h6ij0qp5Zou6DLy90qdPbwSvnj59GmmJ+cQ0RgASF61M3KRJE4vtGgTUVRrc0axZs2TFihVy/37kf8aMGjXKqLL9xRdfONW+VvR9+eWXI00Cevz4sZQrV85in47SCuxaOTmiCxcuiDtNPohN//79TQmaN23a1O524Hp169aV7Nmzy+XLlyNtD1tNQIPZjoSb3ZE+39esWSMvvPBCnO/7yJEj0rt3b4vtWqV83bp10d5PQ/+6co2zleX1OFe1atVI1bZ1RYNhw4Y59BqPqn379hbbJkyYIClsrD6l4X9dxUInGDkq6ufs5557TuKaBrB37dolc+bMkcRi69atxuQrfS5GPD7UqFHDWNEpsRwfACROocHBsvnzz2Xn11871U7OWrWkyZw5kip7dtP6BgAAErabNwMihcn1dOTILXny5H9/O8UH7YMZQXNbpE3rK7duPZbMmak8jf/JW7++tN+3T5a2bCmXt251aGhuHjokv1SqJC/NnCkFX3mF4QXchLe3pxQtmtE4NWtWKFKI+/jx23Lo0H/Bcz3X98VLl/5bMdVZZctmdnr1yr17r8vTp/9bDTMi/co87L38++8PyKefPidff13Tqf0BAADANgTNkyANIFhbQt5euXJZVi7QsEZQUJB4e3uLO9FwZsSguVbBjUlSHCMA7uHw4cNGpdXbty2XM+3atau4Ky8vLyNormG2iOHIsAq9f/31lyxbtsw4Httrw4YNRqAxaoVf9fbbb4tZOnXqJAMGDIi0TYN57mL79u0xXp8jRw4jjG+va9f+qwwRRr8E1NA9XC/stRL1NROTQYMGWX3ea4BUK547I+JnJVtEDLOaSdsNm2zz6aefxnhb/UxlJg3xa8g7LLwfkQaSY1pBYfLkycb99HhoLcxtq8qVKxuTc/Sxjnos1eOUTjZwVLdu3SwmKnTs2FHeeustu9rRfuiKQzqRyJEg/6NHjyx+N1uEPS7WHh9HzJ4921gZQ0/OsvZ6sOe1Hcba72br8zx37txG9fsOHTpYTA7Q1RD0/RQA3NH9CxdkeevWcmnLFscbSZZMqgwYINW++EI8vPi6EwCApEhDaRqeixgo19OVK5H/BnUXZlU0D5M6tY8UKZJeChfOYGwvUuS/80KF0hvXAdakzplTWm7cKH999pnsGTPGoUF6ev++/PHqq1K5b1+pPmSIUTEdgHvy9fWyWgH99u3H/1/1/L/gedj5o0f2ff9erlzkdh2xbVvk769jUrOm/fkNAAAAOIb/vCRBO3fuNCVEnSVLFottgYGBcurUKauVvOOLBjO0OnBEGuKMSVIbIwDxSyu7/vrrrzJ27FjZs2eP1WCav7+/jHHwi964Ur16dZkyZYq8++67FtetX7/eWBmic+fO8vXXX0uaNLEvnbdy5Urp06ePEb6PbsWL0aNHi1k0vOnn52dUSo9YRdgZGu6LjS2ByeHDhxvvH9HRkPGmTZvEEffu3bN4riFuhIVHo1Z3jkmXLl2kZ8+e8uDBA4tq57a8rsJYO87cvXtX7BE1LGxWALh27drGZBt9Pb744osx3tasFQ3CJgPqvgMCAiwmX2h4N7YK3t9//71xXqlSJaf7MnDgQPn3339l+vTp4dtCQkKkSpUqcvr0aWO1HnvNnTvXOEZHVKtWrUj7sJWOkYbuNTSeKVMmu+776quvRvpZJ7bouNszGcLeSRGxfe7XiTrWJng5+3pwpJ/6ODvzPNdJDr/99pssXrzYYlWlDz/8UL777ju7+wQArnR2xQpZ2b69PLYyqdRWKfz9pfHs2ZKnXj1T+wYAANyTfqeh4fGogfJjx25LcLA5E5PjwtWrj4xgX4YMfg63UaVKdtm0qaURLs+SJYXTVWSRNHl6e8sLo0dLjmrVZFXnzkZw3BE7hg+Xq7t3S+M5cySFnd8XAYhf+l5Us2Yu4xQmNPSZnDp1R/btuy779l37//PrcvPm//6HFlX58pbZCHtt3XrJptvpW1716jmc3h8AAABsQ9A8CdKQsy2Vt2MTXRDt+PHjbhWiPnPmTKTQU4oUKaRRo0Yx3iepjREA1zhw4IDVCSdh/xDR4HDYKSa+vr5WV1qwxeDBg00NY+fNm1d27NgR7fXvvPOO8btp9fWoQVb9PbXir5401FemTBkpWbKkcXxNmTKlEfLT46+G7TVcHlP4VqvyTpw4UcxWrVo1IxQfJupEJXutWbPGptsdPHhQSpcubfW6Y8eOGdWNo6PVk7VafEyVlmMKi0YNQjZr1szuduCYsEBz1LB/bLp3725MPrAWcrbFiRMnrG4/evSoXf24dOmSqRXG9fOaBo63/H81U1vCx+fPn3d4fxH3+/777xtjGPW4pasw/PHHH7EG3vV1FDZ+OhHADD/99JMxQefbb78N33bhwgUpWLCgsS97qomPHz9eevToEWlb48aNjWOHo3Qijk7E1GO6Vji3ZZw12K5B+TAZM2aU1atX27zPsAkW1kLdjtLHeO/evVKoUCGnnr9Xrlyx2ObIe4i1zwT694w99DmbNWtWixUrdNWDtGnTGp8NACC+hQQFyeb+/WXXqFFOtZOrdm0jyJIqWzbT+gYAANyHhtzOnr1rBNv27r0me/f+dx5TyC0h0XC8MyG5tGl9I4UCAWcUfu01yVy6tCx5/XW5cfCgQ22cX7tWfqlYUV7+9VfJWqECDwiQgHl4JDNWx9BTq1ZFjW36/fmlSw+N9+Kw4LmG0P/994EpFc21/W3bLL9ntUarsuv7oDNCQkIlKChUkicnNgUAABAbPjElMVoh7+LFi1aruNpLQ4HWXL5s+3JGcWH79u2Rfm7VqpURsIhOUhwjAK4RHBzsdEXs1KlTy7Zt2xwKEYeF8cwM5NlyLNSK5kWKFDFCjFErA0cMqOppxYoVdu3f29vbqL7btm1bcYXevXtHCporDdZXrlzZ7ra0Aq0GMG3RsWNH2b17t1GZPKL58+dLhw4djOeSNZkzZ5YNGzYYgX1HWBv/zz//3KG2YJ/NmzeHVy7W58rNmzdtrgw9dOhQ+eabb8JDsTppI1++fDbv+4cffrC6XVcRGDLk/9i7C+gozreNw3cUQgjBgwZ3dy/u7lLcpW7UXanTQimluLtb8VLcneLukATiwndm+i9fKaEkK9ns5neds4eszDsP78Judvae5/0oweNs2rTpkduMf6tGqPnZZ59N8DhGSNtY0eHTTz99KHT/1ltvPXHbffv2xTue8bvWk16vjN/3jJM4jE7f8Z3YYqyAY6w2YYS9n8So3zgIbnQa79Chg2zFWMmifPnyZif7vwPIRtg8Y8aMZlj49ddf/8/tjY7jRj3GSY5/M7qbGdu+/fbbVtdn1GSsVPHmm29qwIABeuGFF8za/smYW+OEpy+//PKh59d4/TIC88ZJoAlhnHTz9/Nk/GmEry19b/y3PHnymB3Ajfet+Lr9J0R8J6oawfgzZ84k+P+n8W8xvv0bvwcklnHChvFe/O8O6cb/cePkJqPr+b/fcwAgqYScP6+lXbrosgWvbw+4uanau++q2jvvyN3Dw5blAQAABzG6kR8/fvtBoPzv7qkhIbZb1So58fR018WLD69YBzhahkKF1G3bNq179lkd/PVXi8YIOXdOM2rUUIPRo1Wqb1+b1wjAcYxjy7ly+ZmXVq0KPrj91q1w7dt33Vxhwxrnz4fo8uWENe946qnEr0b/b7t2XVOdOrNUo0YO1asXaF4qVsxmvkcDAADgYQTNU5irV6/G26nvcYHoJ4X9jHDCP7uFG/7dOc/R/hmi8/DweGIgJyXOEYDkqWHDhmZX0oSG8JJC3bp1E/Q4oxPxnTt31LlzZzO8Z2lw79+hTyN4ndAwriWMrsXG6/0/w/lGGC+hQfOdO3dqw4YNWrZsmRnye1xA/N/27t2rdOnSqWzZsmYXfOMEhYMHDz6207VR42uvvfafnc4TYuXKlQ9dz549u0UnViHxIfMmTZo8dJsRJt64cWOCAqnG7xadOnXStGnTzOs//vhjgvf966+/mqHo+BirCRjduI1w85MC2j169Ii3o7nB6Jw9fPhw87XL+N0rPsZrgvH7lhEYji/kbXTrrlGjxmNrCAoKMl+P4juRxgj3GqsmGL+HGR2zjc7Oxp9GCNx4vPG7nlF7fNsac/vUU0+ZYfnEnMBhdB83VKtWTbbWvXt3tWnTxjxZ0vi99u+5e+ONN8zXgHLlyqlChQrmvx3jtcEIYP/555/ma5DxOvxPpUqV0oIFC6wKaBuv78Y4xvjG6hNGsN+YUyPAbFyMVTiM596YS+O5jW+ejUD34sWLExx0Nk7EadCgwSMrUBgn2pQoUUK2YKx4ZJzsYMxrYhiv1/Xr13/s6iTGahUTJ05U+/bt/3Mc43kxTiyKj3HiRLt27TRz5kzz33FCGM+xsfLH4MGDH7nPeF82/q0YYxonWBnvPQCQVE4tXaoVvXop4vZti8dIExCg5tOmKU/9+jatDQAAJJ3IyBgdOnTzoU7lBw7cUHh4wo6lORMvL3ezG2yJEplUvPj/XwoWzCBvb06YQ/Lj5eOjxuPGKUeNGlo7dKhi/mPl0ceJjYzUqn79dGX7dtUbOVKeqazrOgwgecuUyUf16+exepyEdjO3VdB83brzioiI0dq1582Lwc/P2xy7fv2/guelSmUxu7sDAACkdATNU5i/l5v/N0tDjEbQ4d/hIEuWiLcXo0OoEfb7mxHeKFSokEvM0fvvv68PPvjA6nEAJC9GGNIIVBudX40Oq8mNEXhMzOufEZwzOjUb3Y2N1+PHvcY+jhFYNMLfRvDVVp1rn6RPnz4PBXf/3eH8cYwOsZUrV7Z4v0YY0whuxscIYxpdgo3O1UYI0gg12sK/O1K/8sorNhkXj6pYsaLOnz9v/g4QHv7o8s5Gl+r8+fObAWsfHx8zeP7vEwH+yfg3On36dOXKlUs1a9b8zyk3TiAwgsnG/z8jFPxfvv32W33//fdmF29PT09zH8a/t88++8wMqBurFCTk9xjj7xjf3zOhGjVq9Mhtzz//vBm0NX6vMn7HexLj72wEoI3Lf3VgMf5vFS9e3Hx9MzqHJ7bLszEnRrDbnv+HjH8XS5cuNQPH/fr102+//WZ2qjb+jjt27DAv//V3NF47PvnkEzVr1syqOowTYtavX//QbatWrTKD+cbrl3ECgBG4ji90/ffJAz///HOC3t9q165tdjE3XhvjWx3DCHgbJwMYgWnj9/TChQubJ3FYwzgh1ThhyDjB6L8Y3duNoLzxb/xJ72vG/xejq7zxnmisUhIYGKg9e/aY9xn/543tjcfEd8LFPxnvp6lTpzb/bxonUQwZMsT8PPCkFUaM7Yzn6N+M/Rn/v42LcUKI8dwYJ7sAgL3ERkfr9zff1K6vvrJqnMB69cyQuW+2bDarDQAAJB3j5OmaNWdox46rZgdzV5IqlYeKFjUC5ZkfCpQXKGAcY6EzKpxPqT59lK1CBS3u0EF34lnJLSEOjB2r6/v2qdXcuUqXO7fNawTgWrZuTfiq8DVr5rRJ0Pzf7t6N0rJlp83L3yH6unVzm8Hzxo3zKl++J6+ACgAA4IoImqcwjwv8GIEmW3lSSCIpGd0D/w6mGMGODz/88InbpLQ5AmAbxoksiV35wAgzGuG4vwPERkfaxAYc/8kIERphZ3sxQnJG+DWxjA7kM2bMMH8+fPiw2YV5y5YtZrDWCCUaQUlj5QdjfGM+jOCs0V3VCFNWqlRJSc0I+f/0009miPPvmhMib968euedd6ze/9//LoyTDozu5kWKFHniSVKWOnPmzIOf/f39zW7WsA/j3/OVKwnvxmGEZv+LETY1/i8l5N+G0dH473/PifX3+MYJMNYExxPLCHz/W6tWrcx/p9b83zJep43AsxF0NsL/WbNmtcmJjW+//bZ5YkyLFi1kT8aKAytWrDBPGDDCzpMnT/7Pxxu/vxon+9hiZQzjhKH4unIbJwMZF4Pxe/f+/fvNrupG53tjvo1gtdHpPbFz3bt374deo57EVidnzZs3z3wf+K+O+m3btjVP4LCE0WH/n/83LT0B9d8d3h/H6IL/8ccfP3GFjSe95gCANYLPndPSLl10Zds2ywdxc1P1999X1bfekvtjVkwBAADJn3EydGzsfacOmfv4eKpYsb9C5P/sUp4vn788PAiUw7VkKV1a3XftMruT/zl3rkVjXN2xQ1PKl1fLWbPME0cB4HEuX07YsVJjpZCAgMSvRv/v1VU2b45/1dZ/unUrXHPn/mleDIUKZVCjRnnUuHE+M4CeNm3CVqAEAABwdm73jfYB0MmTJx8K6hhdU43bXM3WrVvNZeb/zQgAdunSJdHjGZ0u/x1cMgITRkDP0YwATsGCBc0go8HotPjMM8+4zBwldUdzXioApCRGV3PjZKW/GcF4IyjpSoz3tW7duj24/vXXXxM0B5yMcYKREXL/Ly+88ILZqR4AAEc4uXixVvburYg7dywew+he3nz6dAXWrWvT2gAAgGMMHfqbfvppf7Kffi8vdzNAXrp0FpUsmflBqDxPHn+5u7s5ujwgSRnfEe7+9lttfO013bewoYWbu7tqffaZKr36qnnSCQA8Lti9bdtlbd16xexwvn37FYWGRj/0mP79S+mXX/5qfmKpjRsvqE6dWVb/rlC9eg4zdG50Oy9bNiu/IwAAAJdFR/MUxlhuPT5GF1lLDirE1x3TFh0TbWHUqFEPQuZGOHDo0KEJ2i4lzREAIH6//PKLZs2a9aCDs3Fyz6pVq1xqukaOHPngZ6OrPt3MAefz1ltvmStitGvXzlwdIj7ff/+9evToYdGKFAAAWCo2Kkqb3nhDu7/5xqpJzNOggZpNnSrfgACeDAAAHCgqKlYHDtxQZGSsatTIadVY5csnv/f1nDnTmoHy/79kNrulenmxkgpgMILhFV96SQEVKmhJp04Ku3490RNzPy5Om4YP15UdO9R0wgR5+/kxuQAekSmTj5o3L2BeDMYqKIcO3dSWLZfM8Lnx51NP5bJ65tatO2/1GNHRcdq48aJ5efPN35Uli48aNsxrhs4bNcqrbNms67oOAACQnBA0T2H8HvOh3ej+nViPC7P4+PjI0a5fv64PP/zQ/Dl9+vRm11Z394QtWZhS5ggA8N+rURhB7AEDBpjX16xZo6CgIPM9xRUYf5ft27c/uL5o0SKH1gPAci1atNDZs2fNFXnOnTsX74mPtWvX1pUrV5Q2bVqmGgBgd8Fnz2pJ5866umOHxWMY3Q6rv/++qrz5ptw9CHgBAJCU4uLu6/jx29q586p27Lhi/rlv3w0zbG6EzDdv7mrV+OXKZZWj+Ph4mt3J/xkoL1UqixlqA/BkuWvXVo89e7S4Qwdd2bbNoik7MW+ebh0+rNYLFihT0aJMO4D/5OnpbnYKNy5Dh5az2Urstgia/9uNG+GaPv2oeTGUKZNFzZvnNy9VqmSXh0fC8ioAAADJEUHzFCZdunTx3h4REZHoscLCwuK9PTmE8J555hkzRGf49ddflSdPHpebI6O7rnGxB5asAwBj6b3+mjJlijZt2qS4uDj16tXLZQLZw4YNe3Agzuh0XLNmTUeXBMAKOXLkMMPmzz77rLmqz78PtN+7d08lSpTQiRMnLFqlBwCAhDq5aJFW9O6tyP8dk7GEb/bsaj59ugLr1GHiAQBIItu2XdaCBSfMUPnu3dcUEhJ/4509e66ZnUWN0JeljKC3sb0xjj3lz+//IFBeqtRf4fICBdIT8gKs5Jczp7ps3Kj1L76ofaNHWzTG7WPHNLVSJTWdOFGF27fnOQGQpFmGe/eitG3bFbvP+v79N8zLp59uN09qa9o0n1q0yG92PE+fPrXd9w8AAGBLBM1TGCPgbHT2NgJz1oao79y5E+/tgYGBciSje/mcOXPMn9944w21a9cuUdunhDkCACTMb7/9pqxZsyo4OFhLlizRgQMHVLp0aaeevsuXL2vmzJnmz8bfbfLkyY4uCYCN/PDDDxo6dKg6dOigI0eOPHTf+fPnVaRIER0+fFhp0qRhzgEANhUbFaVNw4dr93ffWTVOnoYN1WzqVPlmdVynUwAAUqLff7+oESN2PvFx4eExOnz4psqUsfy9OlWqv7qK79t3XbaQLp33PzqU/3Uxxvfz40RrwF48vL3VYNQoZa9SRb8NGqQYC75Djb53z+yMXunVV1Xr00/l7klsAUDS2Lz5kt1PePu3W7fCNXXqEfPi4eGmmjVzmp3OW7QooKJFM9IIEAAAJHt8YkthjA6GBQoUMLsZ/lNISIjNQtR58+aVo5w6dUqDBw82fzYC5p988kmix3D1OQIAJO49Ye/evSpatKiioqLUoEEDXb9umy/BHKVJkybmyVS+vr7av3+/o8sBYGPFihUzw+SrVq1Sv379dOnSpQf3GV3Ps2XLpnXr1qlixYrMPQDAJoLOnNHSzp11deeTw2mP4+burhoffaQqr79u/gwAAJJWpUrZEvxYo+u5NUFzQ7lyWS0KmufMmVblyweofPmsKlcuQGXLZlFgYDrCWYCDlOjZU5lLldLi9u0VfOaMRWPs/PJLXdu9Wy1mzlSaLFlsXiMA/Nv69ecdOimxsfe1ceNF8/Laa5uUL5///0Ln+VW7dm6lTk2MCwAAJD98c5MClShR4pHb/hlAsSZEbSxTVKhQITlCWFiY2rZtawbCK1SooClTplh8cNFV5wgAkHj58uXT2rVr5eHhoRs3bqh58+ZOO40vv/yyDh48aAbod+/ebQZOAbimxo0b6+LFi5o4caJ5EuXf7t69q0qVKqlFixYKCgpyaI0AAOd3YsECTSlXzqqQedocOdRp/XpVffNNQuYAADhIhQrZlNCvU3bsuGr1/oyg+JMUKJBeHToU1qef1tLKle117doQXbw4WIsXt9X779dQ69YFlSePPyFzwMECypVT9127lLdJE4vHOL9unaaUL68rO3bYtDYAiM8HH9TQ+vWd9M47VVWjRk55ejo2NnXmTLB+/HGvmjSZp8yZR6l9+0Vm5/M7dxK/WgQAAIC9EDRPgUqWLPnIbUYIJbEuXLjwyG2FCxdWhgwZlNTu37+v3r17m+E5I0izfPlypUmTxuLxXHGOAACWq1mzpn7//Xd5eXmZ7zG9evVyuun8/vvv9c033yh16tTatGmTihQp4uiSACQB4/Xq5MmT5u+lTz/9tLmagWHZsmXKmDGj2dnceH0wTtoEACChYiIjte7557WoXTtFBgdbPHF5GzdWz337lPupp5h8AAASITw8Wps3X9SXX+5Qu3aLdOOGdZ/p/Py8VaxYpgR3NLeW0ZX8b+7ubipePJO6dy+ur7+uYwa/7tx5RidP9tecOa30xhtV1LhxPmXN+tfnWQDJj0/GjGq3dKmqvvOOxWPcvXhRM2vV0v6xY83vfQHAXoyO4XXqBOrDD2tq8+auun37GS1f3k6vvFLR/B3Fwl6GNhEaGq3580+oR4/lypp1tBo0mK1Ro/bq4sW7jisKAABAEmuupED16tXTxx9//MRA9JOcPXv2kduqVasmR3j77bc1Z84cZc2aVatWrTL/tIYrzhEAwDrG6/eJEydUuXJlTZ48WTExMZo2bZpTTOs777xjvq/lzp1bu3btsvp9EoDzyZUrl6ZOnWr+fODAAf3www/auHGjDh06pBdeeMG8pEqVSgMHDtTIkSMdXS4AIBkLOn1aSzp1Mpe3t5Sbu7tqfvyxKg8fThdzAACewAhcnj8foq1br2jr1svmZd++64qOjnvwmD59Sqply/9fzcoSlSpl05Ejt574uIMHbygsLFpp0nhZvK8yZbJo1Kj6KlcuQKVLZ5avr7fFYwFIHtw9PFTzww+VvXJlLe/e3aITUmOjovTboEG6sn27GowaJc/Uqe1SKwD8+4S7pk3zmxfD7dvh2rjxotasOafffjunEyceXcU+KcTExGnt2vPm5Zln1qpixQC1bVtIbdoUNE8QdHNkIh4AAKQ4bvc5JdhkdPkrVKjQg4kxumIbt7kiIxhnBMzu3Pn/X4iN7t8hISHy8PBI8DhGB/FJkyY9dNusWbPUqVMnJaVffvnFDMSkTZtWGzZsUIUKFawe09XmKLHi+1DCSwUA/CUuLs58HZ83b56KFi2qnTt3mu9ByZHxvtWsWTP98ccfatOmjRYsWODokgAkQxEREdqyZYt5Mk2xYsX0FF1lAQCP8ee8eVrZt6+iQkIsnqO0OXOqxYwZylWrFvMMAMBjupXv3n1N27b9f7D8ypXQ/5wro+v3p59a995qdMs0QkwJ8ccfXVW9ek6r9gfAdd05edJc/ejmwYMWjxFQoYJazZsn/zx5bFobACTWmTNBWrXqrFavPqe1a88pJCTK4ZNYqFAGtW1bUG3aFFKVKtnNFWIAAADsiaB5CgyaG7p37/5IF1ajm2GJEiUSPEb58uW1d+/eB9d9fX11/fp1M5CdVBYtWqT27dub4e+lS5eqYcOGNhvbVebIEgTNAeDJNm3apG7duilz5szat29fsu1gbITgZ8+erdKlSzu6HAAAADipmMhIbXzlFe398UerxsnXtKmaTp6sNJkz26w2AABcvVt5QtSpk1vr13e2qpadO6+ocuWErd737bd19cIL1jf9AeC6okJD9dvAgTo6fbrFY/hkyqTmM2Yorw2//wUAa0RHx2rHjqtateqMGT7fufOq7t937Jxmy+Zrhs47diyip57KJQ8Pd8cWBAAAXBJB8xQaNDc6f9etW/eh2yZOnKhevXoluOthunTpFB0d/eC2nj17PtK9257WrVun5s2bKyoqStOnT1fnztYdRHXFObIUQXMASLjjx4+rSJEiyXLKknNtAAAAcA5Bp05pSefOurZ7t8VjuHl4qOYnn6jyq6/KzZ0vPAEAKVdUVKz27LmmzZsvJbhbeUKkSeOp4ODn5Olp+ftsZGSM/PxGPjHkbnTMfOWVivrii9oW7wtAyjmZxjhZdcNLLykuJsayQdzcVPPjj1Xl9df5LAEg2bl1K9zscm6Ezo3LpUv3HFpPQEAatWtXiNA5AACwOYLmKTRobqhataq2b9/+4HqnTp00a9asBG37xx9/qGbNmg8Fk/fv369SpUopKWzbts3sXn7v3j2NGjVKQ4cOTfQYRgD8mWee0fvvv6/s2bO73BxZg6A5AAAAAAA4PmeOVvXvr6iQEIsnwy9XLrWYOVM5a9RgQgEAKU5ISKS2bbui33+/aIbLt2+/ovBwC8OWT7BnTw+VKxdg1RiVKk3Rrl3XHrqtQIH0qlQpm3mpXDmbypXLKl9fbyurBZCSXNy8WUs6dlTo1asWj1GwdWtzdaRU6dLZtDYAsOXJNUeO3NLy5ae1bNlp83e/2Nj7Dg+dd+pURLVq0ekcAABYh6B5Cg6aL1q0SG3atHlwPW3atLp586ZSpUr1xG3feOMNff755w+ut27dWgsXLlRS2LVrlxo0aKDg4GB99NFHevvtty0a54svvtBPP/2ks2fPutwcWYugOQAAAAAAKVdMRIQ2vPyy9o0ebdU4+Zo1U9NJk5Qmc2ab1QYAQHJ25co9M1RkXIxw+f79NxQXlzQBo1Gj6mvo0HJWjfHOO5vNmo1AuREsr1gxmzJl8rFZjQBSrntXrmhJp066tHmzxWNkLFpUbRYtUsbChW1aGwDYw507EVq9+qyWLj2tFSvOmN3PHRk6b9++sDp2LEzoHAAAWISgeQoOmhvq1aun9evXP7g+b948tWvX7j+3iY2NNefn3Llz5nUfHx8dOnRI+fPnf+L+wsPD9e6775qB69SpU6tnz556+eWX5Z7AZZP37Nljhszv3LljbvfVV1/JEnPmzFHXrl314osv6ssvv0xWc5QcEDQHAAAAACBlunPypBkAub53r8VjuHl4qNZnn6nSyy+zvD0AwKW7Vv75550HoXLjz1OnghxWT/fuxTVlSjOH7R8AniQ2OlobX3lFe0aOtHiyvNOlU/Pp01WgeXMmHIDTiI2NM1e2MTqdGxfjxD5Hh847dy6imjVzyd3dzWG1AAAA50HQPIUHzU+cOKFy5copNDTUvF6jRg1tfsKZ5BMmTFDfvn0fXP/666/10ksvJWh/nTt31uzZsx+67b333tP777+foE7mjRo1MkPmzz33nL7//nslhvF3NMb45ZdfNG3aNPO2HTt2qFKlSslqjpIDguYAAAAAAKQ8x2bN0uoBAxR1967FY/jlzq0WM2cqZ/XqNq0NAABHi46O1d691x90LN+8+aJu3HBcZ8p/K1AgvU6e7O/oMgDgiY5Mm2Z+7ogJt/A11M1NNT78UFXffJMTWwE4pQsXQrR8+RktXXpKa9eeV3h4TJLX4OZm1DFIOXP6Jfm+AQCA8yFonsKD5oYZM2aoW7duD65PmjTJ7DQen1OnTqly5cq6ffu2ed14nPH4hLh+/boCAgIeuT1jxoy6devWf267bds2NWnSRMHBweb1nDlzJrijSExMjBkS/zso/rd8+fLp9OnTyWqOkguC5gAAAAAApBwxERFa/9JL2v/TT1aNk79FCzWdOFE+mTLZrDYAABzl3r0obdt25UG38m3bLissLOlDQIlx7doQZc3q6+gyAOCJbhw4oEXt2ino1CmLZ6tQu3bm5w9vP0KSAJxXeHi01qw5r4ULT2jx4lO6eTNpTmSsVy9Qa9d2SpJ9AQAA5+fp6ALgeF27dtWVK1f08ssvm9cHDx5shr9btGjx0OP++OMPsyP53wHqPn366Oeff07wfoxO5PG5e/euGQb39Iz/n+OGDRvUsmVL3bt378Ftly5dkrU6duyY7OYIAAAAAAAgKd05cUJLOnXS9X37LB7D3dNTtT7/XBVfeinek9cBAHAG16+H6vff/79budG9PDb2vpI7b28PVagQoGrVsjtFvQBgyFK6tLrv2qXlPXro9NKlFk3Kifnzdfv4cbVZuFAZChZkYgE4JR8fL7VsWcC8xMTEacuWS1qw4KQZPD97NsRu++3WrZjdxgYAAK6Hjub/k5I7mv+za/fAgQPNQLfxpaDRQbxBgwZyd3fX2rVrtWzZMrNDuL+/vz777DMNGTIkUePHxsaa83ru3LmHbjf28dtvv8W7zfLly9WhQweFW7p02n/YtWuXKlSokKzmKLmgozkAAAAAAK7v6IwZWj1woKL/cXJ/YvkFBqrlrFnKUbWqTWsDACApguUbN17Uhg0XzMuRI/+98mpykSuXnxkqr1Yth3kpVy6rUqWirxQA53Q/Lk7bPvlEf7z3nrFUtUVjpEqfXi1mzFC+Jk1sXh8AOIqROzlw4IYWLDihhQtPav/+GzY9UdFYCSd9+tQ2GxMAALg2gub/Q9D8/zuFf/zxx5o6depDHcQNWbJkUd++ffXiiy8qICDAon9wW7duVbt27XT16lXzetGiRc0web58+R55bHBwsLnP6Oho2Vr+/Pl1ysKl2Ow9R8kBQXMAAAAAAFxXdHi41r/wgg6MHWvVOAVatlSTiRPlkzGjzWoDAMBerl0zguV/hcqNy9Gjf61MmpwZIaDy5bM+CJUbFyNoDgCu5vSKFVr+9NOKeMwK2U/k5qZan32myq+9xipLAFzSmTNBZuDcuBgr8MTFWb6STbt2hTRvXmub1gcAAFwbQfP/IWj+MCPcvXfvXl24cEEeHh7KmzevypQpY5MP5iEhIWbgPFWqVKpWrZr5Z3wiIyM1Z84c2YMRNK9evXqynSNHI2gOAAAAAIBrMpaWX9Kpk24cOGDxGO6ennpqxAhVeOEFlzgOAgBwTVevPhwsP3Ys+QfL6VYOICULOn1ai9u31/V9+yweo0inTmo8fry8fX1tWhsAJCc3boSZgfM5c45r3brzio1NXOh83rxWateusFU1xMbG6ezZEBUokN6qcQAAgHMgaP4/BM2Bf7wwxPMlsbE0EwAAAAAAcF5Hp0/X6kGDFP2vFdoSI12ePGo5a5ayV6li09oAALDWlSv3tHHjxQfB8uPHk3ew3NPT3exWXqNGTrqVA8D/RIeFaVX//jo2Y4bFc5KldGm1XrBA6fPnZ14BuLybN8O0YMFJzZ59XOvXPzl07u+fSlevDlHq1J5W7XfNmnNq2HCOatXKpT59SqhDhyLy8/O2akwAAJB8ETT/H4LmwD9eGAiaAwAAAADgMqLDw7X++ed14JdfrBqnYOvWajJhglJnyGCz2gAAsNZzz63V6tXnkn2wPG1aL1WvnlM1a+ZUrVo5VblydqVJ4+XosgAg2TGaX+36+mttGj5c9+PiLBojdcaM5gmyeRo0sHl9AJCcO50vWHBCc+b8aXY6j4t7NHTet29J/fprE6v31b37Mk2bdvTB9TRpPNWhQ2H17l1StWvnlrs7K+ABAOBKCJr/D0Fz4B8vDATNAQAAAABwCbeOHdOSTp108+BBi8dw9/JS7S+/VPnnnov3mAEAAI5Uq9YMbd58Kdk9Cdmy+f4vVJ7L/LN06SxmF3MAQMKc/e03Le3cWRF37lg0ZW7u7npqxAhVfOklPscASLGh8786nV94EDpfu7aT6tULtGrs4OBIZcv2kyIiYuK9P2/edOrVq4R5yZcvvVX7AgAAyQNB8/8haA7844WBoDkAAAAAAE7vyNSp+m3wYEWHhlo8Rrq8edVy9mxlr1TJprUBAGAr77yzWR9/vM3hE1qkSEYzUP53uDx/fn+CjQBgpaDTp7WwTRurTpwt1q2bGv3yi7zSpOH5AJAiXb8eqgULTuq3385q1qyW8vCw7uTHX345oIEDVyfosa+8UlFfflnHqv0BAADHI2j+P0FBQRo3btyDicmQIYP69evnqOcFcCiC5gAAAAAAOK/osDCte+45Hfz1V6vGKdS2rRqPH6/U6ek+BQBIvtauPacGDeYk6T49PNxUvnyAatUyguW5VKNGDmXN6pukNQBAShF1755W9umjP+fOtXiMrOXKqfWCBfLPk8emtQFASlSjxnRt2XI5QY+dMqWZuncvbveaAACAfRE0B/DoCwMdzQEAAAAAcEq3jh7Vkk6ddPPQIYvHcPfyUp2vvlK5Z5+lEysAwG4iI2N09OhtlS2b1apxwsKilT79D4qOjpO9+Pp6qVq1HA+6lVepkk2+vt522x8A4GH379/Xji++0O9vvmlcsWh6fDJnNldrCqxbl+kFAAsdP35bRYuOT9Bj/fy8deXKYH5vBgDABXg6ugAAAAAAAAAA1js8ebJ+GzJEMWFhFo/hny+fWsyapeyVKvGUAABsKjY2Tnv3Xjc7kK9de16bN19SbOx93bnzjNKk8bJ4XGPbypWz648/Ltms1ixZfMxAuXExwuVlymSRl5eHzcYHACS+SVaV119XljJltKxrV0UGByd6CsNv3tSchg1V5+uvVf655zipFgAsMGnS4QQ/tlOnIoTMAQBwEQTNAQAAAAAAACcWHRamtc88o0MTJlg1TqH27dV43DilTp/eZrUBAFJ291mj46ERKjcuGzZc0J07EY88zgiIN2yY16p91amT26qgeUBAGnOMvy9FimQkgAgAyVD+pk3VfedOLWzTRreOHEn09vdjY7X+hRd0bc8eNRwzRl4+PnapEwBc9cTRyZMTHjTv06ekXesBAABJh6A5AAAAAAAA4KRuHjmiJR07WhSy+JuHt7fqfPONyg4dSqgOAGATf/55W/XqzdalS/ee+FgjhG5t0Lx27Vz65JOEPz5bNt+HguWFC2fgPRAAnESGQoX09LZtWtGrl04sWGDRGEcmTzY/Q7WeP1/pcue2eY0A4IrWrDmXoN/vDQULplf16jnsXhMAAEgaBM0BAAAAAAAAJ3Ro4kStGTZMMWFhFo/hnz+/Ws6erWwVKti0NgBAypY3r3+83cvjs3btOav3Z4RYPD3dFRMTF+/92bM/HCwvVIhgOQA4M28/P7WaO1fbPv1Uf7zzjkVjXNu1S1MrVlTLOXOU+6mnbF4jALia0NBo5cvnrzNngp/42N69S9rkRM5jx26pYMEM5u/6AADAcdzuG2sXAsA/Xxji+YWflwoAAAAAAJKHqNBQrR02TIcnTbJqnMIdO6rxL78olb+/zWoDAOBvTZvO1cqVZ584Icbh6Fu3nlGGDKmtmrwaNaZry5bL5s85cqR9KFhudFS0RdAFAJD8nFqyRMu6d1dUSIhF27t7eqru99+r7JAhvFcAwBPExd3X779f1MSJhzRnzp9m+PzfjF+7z50bqNy501k1n9HRscqTZ6w8PNw1eHAZDRhQSlmz+vIcAQDgAATNATz6wkDQHAAAAACAZOnm4cNa3LGjbh89avEYHt7eqvPttwQpAAB29dVXO/XqqxsT9Nj581urbdtCVu1vzpzjCg6ONIPlBQoQLAeAlOT28eNa2Lq1+aelSvXrp/qjRskzVSqb1gYArurevSjNnfunGTrfuPHig9sbNsyj1as7Wj3+7NnH1Lnz0gfXvb091KlTET3zTDlVrpyNk4MAAEhCBM0BPPrCQNAcAAAAAIBkxVhp7NDEiWYn85jwcIvHSV+woFrOnq2AcuVsWh8AwHXcvh2uy5fvqWTJLFaNs3fvNZUvPyVBjx02rKx+/LGBVfsDAKRskcHBWt6jh9nh3FLZq1RR6/nzlTZHDpvWBgCu7vTpIE2adNi8fPppLXXrVszqMZ96aqbZPT0+FSsGmIHzzp2LKnVqT6v3BQAA/htBcwCPvjAQNAcAAAAAINmIundPa4YO1ZEpCQvrPU6Rzp3VaOxYpUpn3dLFAADXYixJv337Fa1adVarV5/Vzp1XVaFCgHbu7GHVuHFx95U162jduvXkE6SKFs2oo0f7WrU/AADux8VpywcfaOuHH1o8Gb7Zs6vNwoXKXrkyEwoAFnwGMC6enu5Wzd3+/ddVtuzkJz4uUyYfDRhQSoMHl1GePP5W7RMAADweQXMAj74wEDQHAAAAACBZuHHwoJZ06qTbx45ZPIZHqlSq+913KjNoEMsKAwBMp04FmaFyI1y+bt153b0b9dDMGIeIr18fqsyZ01g1Yx07LtbcuX8m6LEXLw5Szpx+PEMAAKudWLjQ7G4efe+exZ+hGo8bp+Ldu/NsAIADDBy4Wr/8ciDBj3d3d1OrVgX00ksVVbNmTo5/AQBgYwTNATz6wkDQHAAAAAAAh7p//74OjR+vtc88o5iICIvHyVCokFrOnq2sZcvatD4AgHMJDo7U+vXnH3QtP306+InbzJzZwlyK3hpjxuzTkCFrnvi4VKk8tHhxWzVqlNeq/QEA8LebR45oYevWCjp50uJJqfTqq6r12Wdy9/BgYgEgidy5E6GcOccoPDzGou0rVgwwA+cdOhSWlxev3wAA2AJBcwCPvjAQNAcAAAAAwGGi7t3Tb4MH6+i0aVaNU7RLFzX8+WelSpfOZrUBAJxDbGycdu26plWrzmj16nPatu2yYmPvJ2qMPn1Kavz4JlbVceLEHRUu/Gu8HQcrVcqm+vUDVb9+HlWvnkOpU3tatS8AAP4tIihIy7p105kVKyyenHzNmqnF9OlK5e/PBANAEvjmm116+eUNVo+TO7efnnuuvAYMKC1//1Q2qQ0AgJSKoDmAR18YCJoDAAAAAOAQNw4c0JJOnXT7+HGLxzCWea83cqRKDxjAUsEAkIJcunRXK1acMbuWr1lzTkFBkVaNlzNnWl24MMiq9xJjhY48ecbqwoW7Kl4804Ngee3auZQ+fWqr6gMAICHiYmP1x7vvavunn1o8YRmLFlXbxYvNFaMAAPYTF3dfhQqNS9AKTAmVNq2X+vcvreeeK6d8+dLbbFwAAFISguYAHn1hIGgOAAAAAECSMoJ4B8eN07rnnlNMRITF42QoXFgtZ89W1jJlbFofACD5iY6O1ZYtl81w+fLlp3Xw4E2b7+Pw4d4qXjyzVWNs3XpZefOmU/bsaW1WFwAAiXV8zhyt6N1bMWFhFk1eqvTpzc9aeRs2ZPIBwE6MzzXNm8+3y9jGqkrt2xfSSy9VVNWqOeyyDwAAXBVBcwCPvjAQNAcAAAAAIMlE3b2r1YMG6diMGVaNU6xbNzUcM0befn42qw0AkLxcvnzPDJavWHFav/12TiEhUXbd37ff1tULL1Sw6z4AAEgqNw4e1MI2bRR8+rRF27t5eKjuN9+o3LPPsnoUANjBtm2X9cEHW7Ry5Vm7zm+1ajn08ssV1aZNQXl4uNt1XwAAuAKC5gAefWEgaA4AAAAAQJK4vn+/lnTsqDsnTlg8hmfq1Kr3ww8q1a8fYQcAcMGu5UZH8L/C5We0f/+NJN1/06b5tHx5+yTdJwAA9hR++7aWdumic7/9ZvEYxmev+qNGyTNVKpvWBgD4y4kTdzR69D5NmHBIwcGRdpuWfPn89corFdWnT0n5+Hgx/QAAPAZBcwCPvjAQNAcAAAAAwK7u37+vA2PHat3zzys20vIvzDIWKWIu356ldGmb1gcAcJwrV+5p5cozWr78jNm13J7Biifx8fHUnTvPKFUqT4fVAACArcXFxGjj8OHa/c03Fo+Rs0YNtZo3T74BATatDQDw/+7di9K0aUf14497dejQTbtNTdasafTiixU0ZEhZ+ftzEhEAAP9G0BzAoy8MBM0BAAAAALCbyJAQrR44UMdnzbJqnOLdu6vBTz/JO21am9UGAEh6MTFx5hLxRsdyI1y+b9/1ZPM0ZM7sow0bOqtEicyOLgUAAJs7OGGC1gwerNioKIu298udW20WLVJAuXI2rw0A8HDDhk2bLpqB8wULTig29r5dpiddOm8NHVpWL7xQQQEBvjwFAAD8D0FzAI8gaA4AAAAAgH1c27tXSzp1UtDJkxaP4enjo/o//qiSffrE+xkeAJD8Xb0aanYtN8Llq1efVVCQ47qW/5OXl7tq1Mipxo3zqlGjvCpbNqvc3XmvAQC4rktbtmhRu3YKu3bN4s9nTSdNUpGOHW1eGwDgURcv3tXPP+/X2LEHdP16mF2mKHVqT/XtW1KvvlpJefP68zQAAFI8lwuah4eH6+bNm8qWLZu8vLwcXQ7glAiaAwAAAABgW8YhuP1jxmj9iy8qNtLyMGHGokXVcs4cZSlZ0qb1AQDs37V8+/YrZrDcuOzZY1mYzR6KFMn4v2B5HtWunVtp03o7uiQAAJJUyIULWtSmja7t2WPxGNXefVfV33tPbu7uNq0NABC/iIgYTZ9+VN98s0uHD9+yyzR5eLipa9diGj68kkqWzMJTAQBIsVwmaH7r1i09//zzmj17tqKjo+Xn56dXXnlFb7/9ttz5MAckCkFzAAAAAABsJzI4WKsHDtTx2bOtGqd4z55qMGqUvNOmtVltAAD7uXMnwuxavmTJKa1ceda8nhxkyJBaDRoEmh3LGzbMozx56NAHAEB0WJhW9u2r47NmWTwZhdq2VdPJk/nMBgBJyIi9GatEffPNbvNPe2nZsoDeeKOKqlXLYbd9AACQXLlE0DwkJERVq1bV0aNHH7nvzTff1CeffOKQugBnRdAcAAAAAADbMDriLenUSUGnTlk8hrEUe4PRo1Wyd2+eFgBIxoyvW/78844ZLF+69JQ2b76k2FjHfwVjdOEzwhBGsNzoXF6hQoA8POi2CgBAfO/l2z/9VJvfftviyclcqpTaLl4s/7x5mWAASGIHD97Qt9/u1rRpRxUVFWuXfdSunUtvv11N9esHxputAQDAFblE0NzoZD5y5Mh470udOrVu374tHx+fJK8LcFYEzQEAAAAAsI5xyG3f6NHa8NJLio2KsnicjMWKqdWcOcpcogRPCQAkQ9HRsfr990tmsNwImJ88GaTkIG/edGrSJJ8ZLK9bN1D+/qkcXRIAAE7j5KJFWta9u6Lv3bNoe5/MmdVq7lzlrl3b5rUBAJ7s6tVQjR69V6NH79etW+F2mbIaNXLq/ferEzgHAKQITh80j4uLU+bMmXXnzp3HPubMmTPKyxnDQIIRNAcAAAAAwHKRwcFa1b+//pw716ppLNG7t+r/+KO8fX15OgAgGTGCCitWnDGD5StXnlFIiOUnFNmKl5e7atfOraZN85mXokUz0l0PAAAr3Dh4UAtbt1bwmTMWbe/u6Wl+niszaBDPAwA4SFhYtKZMOWJ2OT9+/LZd9lG9eg4zcN6gQR4+gwEAXJbTB80vX76snDlzPvb+jBkz6tq1a/L09EzSugBnRtAcAAAAAADLXN29W0s6dVLw6dMWT6FnmjRqMHq0SvbqxdMAAMmA8TXKkSO3zK7lS5ee1pYtlxUX5/ivVgID/dSsWX4zWF6vXqDSpvV2dEkAALiUsJs3taRjR13YsMHiMcoOHaq6330nDy8vm9YGAEg44/Pb8uWn9dVXO7Vx40W7TF21an8Fzhs2JHAOAHA9Th80N0Lk2bJle+z9H374od55550krQlwdgTNAQAAAABIHOMQ295Ro7Tx5ZcVG2V5Z9tMJUqo5ezZyly8OE8BADhQZGSMNm26aHYtN8LlZ84EJ4uu5bVq5TKD5c2a5VOxYpnomAcAgJ3FRkdr/QsvaN/o0RaPkbtuXbWaM0c+mTLZtDYAQOJt23ZZn322XYsXn7Jb4Py996qpUaO8fF4DALgMpw+aG+UHBAToxo0bj9xXvnx5bd26Vd7edPEAEoOgOQAAAAAACRcRFKRV/frpxPz5Vk1byb59Vf+HH+SVJg3TDwAO9uGHW/Tee1scXYZy5TK6luczw+X16+eRnx/fdwAA4Aj7xozRumefVVxMjEXb++fLpzaLFytLyZI2rw0AkHiHD9/UF1/s0PTpRxUba/voXNWq2c0O5wTOAQCuwOmD5oZnn31WP/7440O3pU6dWgcOHFChQoUcVhfgrAiaAwAAAACQMFd27tTSzp0VfOaMxVPmmSaNGo4ZoxI9ejDtAJBM7Np1VZUqTU3y/Xp6uqtmzZwPwuUlSmSmCx4AAMnE+Q0btKRDB4XfumXR9l5p06r5tGkq2KqVzWsDAFjm7NlgffXVTv366yFFRFh2MtF/qVLlr8B548Z0OAcAOC+XCJpfuXJFRYsWVUhIyIPbXnjhBX377bcOq2nQoEFm0N3oqA44G4LmAAAAAAD8N+OQ2p6RI7Xx1VcVFx1t8XRlLllSLWfPVqZixZhyAEhG4uLuK2fOMbp6NdTu+8qZM60ZKjcuDRrkUbp0qey+TwAAYJmgM2e0sFUr3Tx0yLIB3NxU8+OPVeWNNziZDACSkWvXQvX993s0atRehYRE2aXD+aef1lLduoE2HxsAAHtzlwvInj27fv3114duy507txzp3LlzunHjhkNrAAAAAAAAgO1F3LmjRe3aaf0LL1gVMi/Vv7+e3r6dkDkAJEPu7m5q3jy/Xcb28HBT7dq59PnntbR/fy9duDBIv/zSWO3aFSZkDgBAMpc+Xz5127JFBdu0sWyA+/e1+a23tKxbN0WHh9u6PACAhQICfM0g+Pnzg8zPagEBaWw6l9u2XVG9erPVqNEccwUtAACciUt0NP/bDz/8oOeee878OTAwUHv27FGmTJkcUkuePHnk5eWlkydPOmT/gDXoaA4AAAAAQPyu7NihJZ07K+TsWYunyMvXVw1//lnFn36aaQYAOzG++ojvOGdiLFp0Um3aLLRJPZky+ah583xq0aKAGjXKK39/upYDAODM7sfF6Y/339e2jz6yeIxslSqpzaJFSps9u01rAwBYLzw8WhMnHtaIETt09myIzae0fftC+uijmipWzDG5NgAAUmzQ3DB58mQNHDhQkZGRKlmypFasWKFcuXIlaQ179+5V+fLlVaBAAYLmcEoEzQEAAAAAeJhxCG33d99p0/DhVnUxz1yqlFrNmaOMRYowxQBgY8eP3zbD4QsXnlTNmjk1YkRtq8YLDY1SpkyjFBkZa9H2JUtmVosW+dWyZQFVqZJdHh4uscgsAAD4h2OzZ2tl796KsbA7uV+uXGqzeLECypVjXgEgGYqOjtXUqUf08cfbdPp0sM1X0urVq4Tef7+6AgPT2XRsAABsyeWC5oadO3fq6aef1okTJ5Q5c2aNGzdOrVu3TpJ9x8TEqFatWtq2bRtBczgtguYAAAAAAPy/8Nu3tbJPH51avNiqaSk9cKDqfvedvHx8mF4AsIG4uPvavv3Kg3C5ETT/W4EC6XXiRD+ru5o3azZPK1acSdBjvb09VLdubjNc3rx5fuXLl96qfQMAAOdwbe9eLWzdWncvXLBoe880adR86lQVatvW5rUBAGwXOJ827ag++mirzQPnxmfJIUPK6M03qyhrVl+bjg0AgC24ZNDcEBYWprfeeks//vijGf5u166dvvrqK+XLl89u+7xw4YIGDBigVatWmdfpaA5nRdAcAAAAAIC/XN62TUs6d9bd8+ctnhKvtGnVaOxYFevalWkFACtFRMRo3brzZrB8yZJTuno19LGPPXSot0qUyGzV/kaP3qthw9Y+9v6sWdOYoXKja3mDBnnk5+dt1f4AAIBzCr12TYvatdPlLVssHqPWp5+q8uuvW32iHADA/oFzo8P5qVNBNh07Vy4/nTkzQJ6erIYFAEhenD5oHhwcrClTpjz2/kOHDpkdzWNjY+Xt7a3+/furWLFiNtm3EWAPDQ3VpUuXtHfvXu3YsUNxcXEP7idoDmdF0BwAAAAAkNIZh8x2f/utNg0frriYGIvHyVKmjFrOnq2MhQvbtD4ASKlGjtyj559fl6DHfvJJTb35ZlWr9nf+fIjy5Bn70G1ly2Y1u5a3aFFAlSplM5c7BwAAiImM1JohQ3RowgSLJ6N49+5q9Msv8kydmgkFgGQsJiZO06Yd0Ucf2S5wbovPsAAA2IPTB81PnjypQoUKKTkiaA5nRdAcAAAAAJCShd++rZW9e+vUkiVWjVNm8GDV+eYbefn42Kw2AEjpzp4NVr58vyTosUYIfMeO7lbvs2rVacqUKbXZtdzoXp47dzqrxwQAAK7JiF/sGTlSG156Sff/0aQuMXJUr67WCxbIN2tWm9cHALB94Hz69KP66KOtOnnS8sB5QEAanTrVX76+rJIFAEh+nD5oHhQUpGzZsikyMlLJDUFzOCuC5gAAAACAlOry1q1a0qWL7p4/b/EY3n5+Zge6op0727Q2AMBfypadpP37byRoOi5dGqwcOdJaNXVxcffpWg4AABLl7OrVWtK5syKDLAsdpsuTR22XLFGWUqWYeQBIAYHzH36op2eeKW+X2gAAsJa7nFz69OnVoUMHR5cBAAAAAAAAJ2Z0mtvx5Zea+dRTVoXMs5Ytqx67dxMyBwA7at26YIIfu3jxSav35+7uZvUYAAAgZcnbqJG679ihjEWKWLR9yLlzml69uk4tXWrz2gAAtufp6a6ePUvo6NG+mjSpqfLmTfhKWMZjBw4sw9MCAEi2nD5obhg6dKijSwAAAAAAAICTCr91SwtatdKm115TXEyMxeOUHTpU3bZuVYZChWxaHwDgYW3aJDxovnCh9UFzAAAASxifDY3PiHkaNLBo++h798zPqju//lpOvlA9AKS4wPnx4/3044/1FRCQ5onbfPBBDXl7eyRJfQAAWMLtvot8Iilbtqz279+v5KRAgQI6eZKD2HA+bm6PduhxkZcKAAAAAAAecmnLFi3t3Fl3L160eGa8/fzUaNw4Fe3UidkFgHhER8dq48aLmj//T/n5eeuLL2pbNU/Gscq8ecfq/Pm7T3ysl5e7bt4cpnTpUvHcAAAAh4iNjtb6F17QvtGjLR6jZN++avjTT/Lw9rZpbQAA+woNjdLIkXs1YsQOBQVFPnJ/iRKZtH9/L3l4uESvWACAi3KZd6khQ4Y4ugQAAAAAAAA4iftxcdoxYoRmPvWUVSHzrOXKqceePYTMAeBfIiJitGTJKfXps0LZsv2khg3n6Kef9mvcuIOKiYmzulFG69YJ62oeHR2n3347x/MDAAAcxsPLSw1GjVL9H3+Um4dlHWsPjR+vOQ0bKuzmTZvXBwCwH19fb73xRhWdPj1Ar79eWT4+ng/d//HHNQmZAwCSPZfpaB4aGqocOXIoJCTkwW1+fn5q27at2e08Y8aM8vX1lbe3tzw9PeXu7i4PD494OzcnRmxsrKKiohQcHKw9e/Zo/Pjx5s8GOprDWdHRHAAAAADgyowv5lf07KkzK1ZYNU7ZYcNU56uv5Jk6tc1qAwBndvdulFasOK35809o2bLTuncvOt7HrVnTUfXr57FqX2vXnlODBnMee3/JkpnNMHqbNgVVoUKA1d8FAAAA2MLZ1au1pFMnRf4vU5BY/vnzq+2SJcpcvDhPCAA4oStX7umTT7Zp7NgDKl8+QFu3drPJ59Xt268oLCxadesG2qROAABcMmhueOaZZzRq1Cjz5+zZs2vLli3KmzdvktZw9epV1alTR8ePHydoDqdF0BwAAAAA4Koubt6spV266N6lSxaP4Z0unRr/+quKdOhg09oAwBndvh1udi43wuWrVp1VZGTsE7cZOrSsRo1qYNV+o6NjlTXr6AdLj7u7u6lGjZxmsNwImBcokN6q8QEAAOzl1rFjWtCihYJOnbL4M2nLWbOUr0kTm9cGAEgap08HmSdnly6dxeqx4uLuq1Klqdqz55patMivr7+uo8KFM9qkTgAAXC5ofuTIEZUoUcL8+cMPP9Q777zjkDo2bNigunXrEjSH0yJoDgAAAABwNffj4rRjxAhtfvtt3Y99cgjycQIqVDC/0E9foIBN6wMAZ3L1aqgWLjxhhsvXr7+gmJi4RG2fPbuvLl4cbIbDrTFw4Gpdvx6m1q0LqEWLAsqSJY1V4wEAACSV8Fu3tLhDB13YsMGi7d3c3VX3u+9U7plnWLkFAFK4KVMOq2fP/1+50cvLXS++WEFvv11Nfn7eDq0NAOAaXCpobqhdu7Y2bdqksWPHasCAAQ6pwZjSbNmyyc/PTydPnnRIDYA1CJoDAAAAAFxJ2I0bWt6zp86uXGnVOOWefVa1v/xSnqlS2aw2AHAW58+HmMHyefP+1B9/XJK13yz88UdXVa+e01blAQAAOJ3YqCitGTZMB8eNs3iMMoMHq97IkfLw8rJpbQAA5xAWFq0iRcbr4sW7j9yXLZuvRox4St27F+ekJACAVdzlYoYOHWr+efbsWYeGdP/urA4AAAAAAADHufj775pctqxVIfNU/v5qNW+e6o8cScgcQIpy7lywvv56p6pWnaY8ecbqxRfXa/Nm60PmBiO0DgAAkJJ5eHur0dixqvPNN2aHckvsHzNG85o2VcSdOzavDwCQ/H333e54Q+Z/r0ZmdDqvWXOG9uy5luS1AQBch8t1NI+Ojlbu3LmVK1cu7dq1y2F1dOzYUXv37qWjOZwSHc0BAAAAAM7uflyctn/+uf545x3zZ0sFVKyolrNmKX3+/DatDwCSc7h87tw/NWfOn9q+/Yrd9pM3bzqdPj2ArmoAAACSTi1bpmVduyrqbvxhwSfJULiw2i5ZooyFCzOfAJBCXLsWqoIFx+nevegnPtbNTXr55Yr68ss6SVIbAMC1eMrFeHl5afLkyfLz83NoHePGjTND7wAAAAAAAEhaodeva0WPHjq7erVV45R//nk99cUXdDEH4PKSKlz+T2fPhmjfvusqVy4gSfYHAACQnBVo3lxdt2zRgpYtFWLB6u13/vxT06pUUau5c5Wnfn271AgASF7ef39LgkLmBqMNbY4cae1eEwDANblcR3MA1qOjOQAAAADAWV3YuFFLu3ZV6BXLg5Kp0qdXkwkTVKhNG5vWBgApPVz+b2+9VVUff1zTIfsGAABIjsJu3NCidu10afNmi7Z38/BQg1GjVGbQIJvXBgBIPo4cualSpSYpLi5hsb9ixTJq//5e8vLysHttAADXQ9AcwKMvDMaaOf/COSkAAAAAgOQsLjZW2z/7TFvee0/34+IsHidb5cpqOWuW/PPmtWl9AJAcJIdwuZeXuxo0yKN27QqpdeuCypIljUPqAAAASK5iIiP126BBOjxpksVjlH/uOdX5+mu5e7rcIvcAAEktWszXsmWnEzwXq1d3UMOGHO8EAFiGoDmAR18YCJoDAAAAAJxI6LVrWt69u86tWWPVOBVefFFPff65PLy9bVYbADhacgiX+/h4qmnTfGa4vEWLAvL3T+WQOgAAAJyF0QRs55dfatPrrxtXLBojb+PG5onUqfz9bV4fAMBxbt8OV6VKU3X6dHCCHt+2bSHNn9/a7nUBAFxXig2aHzp0SBs3btSePXt06tQpXblyRffu3TPv8/f3V4YMGVSoUCGVKlVKlStXVrVq1eTJ2b5IIQiaAwAAAACcxfn167WsWzeFXr1q8Rip0qdX04kTVbA1X7gAcA3JIVyeLp23GSpv376QGjfOK19fTuIBAABIrBMLF5onVkeHhlo0eRmLFVO7pUuVPn9+Jh8AXEhkZIxGjdqnDz/cquDgyMc+LnVqTx050lv58qVP0voAAK4lRQXNL168qLFjx2ry5Mk6d+5corZNnz69GjVqpF69eqlJkyZyd3e3W52AoxE0BwAAAAAkd3Gxsdr2ySfa+sEHuh8XZ/E42atUUYuZM+Wfl6VjATi35BAuz5zZR61bFzTD5fXqBSpVKk+H1AEAAOBKru/bpwWtWunuhQsWbe+TObPaLFqknNWr27w2AIBjXb8eqjff3Kzx4w/GuwDGu+9W0wcf1HBEaQAAF5IigubXr1/Xu+++qwkTJigqKsrq8QIDAzVs2DA9++yz8vHxsUmNQHJC0BwAAAAAkJyFXrumZU8/rfNr11o1TsWXX1atTz+VhzdddgE4pwsXQjR79nGHhstz5Eirdu0KmeHymjVzydOTJi0AAAC2ZqzitbBNG13Zvt2i7T1SpVKTCRNUrGtXm9cGAHC8nTuv6Nln1z10bCAw0E9Hj/ZVmjReDq0NAOD8XD5oPn78eL388ssKCgqy+dg5cuTQ+++/r/79+8cbzAWcFUFzAAAAAEBydX7dOjNkbnzJbqnUGTKo6aRJKtCypU1rA4Ck6lZmdC6fMeOYNm++5JBJz5s3nTp0KKz27QurcuXscnfn+DgAAIC9xUREaGXfvjo2Y4bFY1T/4ANVe+cd8g0A4ILi4u5rypTDGj58k65dC9OcOS3VoUMRR5cFAHABLhs0Dw8PV58+fTRr1iy776thw4aaPHmysmXLZvd9AUmBoDkAAAAAILmJi43V1o8+0tYPP1S868AmUPaqVdVy1iylCwy0aX0AYE937kRowYITmjnzmNauPW9+eeyIcHmnTkXUsWMRVagQQDgJAADAAYx4x7ZPPtEf77xj8RjFu3dXo3Hj5JkqlU1rAwAkD8HBkZo69YiGDi1rk8/usbFxGjv2gPr0KanUqT1tUiMAwLm4ZND81q1batGihbZt25Zk+8ySJYuWL1+uihUrJtk+AXshaA4AAAAASE6M7uVLu3XThfXrrRqn0quvquYnn8jDi+ViASR/9+5FacmSU2bn8pUrzyg6Oi7JayBcDgAAkDwdnztXK3r2VEx4uEXb56xZU60XLFCazJltXhsAwLX89NM+DR26RgULptfo0Q3UsGFeR5cEAEhiLhc0v3v3rurVq6ddu3Yl+b79/f21atUqValSJcn3DdgSQXMAAAAAQHJxbs0aLXv6aYVdv27xGKkzZlTTyZNVoHlzm9YGALYWERGjFSvOmJ3LjZB5eHhMkk8y4XIAAADncHXXLi1s3Vr3Ll+2aPv0BQqo3bJlylikiM1rAwC4hqtXQ1W06HizS/rfunYtqm++qats2XwdWhsAIOm4VNDc+Ku0atVKS5cuTfS2mTNnVvbs2RUQEKB06dLJ29tbXl5eiomJUUREhIKCgnTjxg2dO3fODLM/ToYMGbR3717lyZPHyr8N4DgEzQEAAAAAjhYXG6utH36orR99ZBz0sXicHNWrq8XMmUqXO7dN6wMAW4mOjtXatec1Y8ZRLVx4UiEhUUk+uYTLAQAAnNPdS5fMsPm13bst2j51hgxqNX++AuvUsXltAADn17XrUvNk+H/z90+lL754SgMGlJa7u5tDagMAJB2XCpp///33euGFF574uLRp06phw4aqWbOmqlatqmLFipkB8YS6cOGC2TH9t99+09y5c80A+j8ZY27atMkMqgPOiKA5AAAAAMCR7l25omXduunChg1WjVN5+HDV+OgjeXCMBkAyExsbp99/v6iZM49r7tw/detWeJLXQLgcAADANUSHhWlFr176c+5ci7Z39/RUw7FjVapPH5vXBgBwXqtXn1Xjxv/93lKnTm6NG9dYBQqkT7K6AABJz2WC5tevX1fBggUf223c3d1dTZs21aBBg9SoUSOlSpXKJvuNjo7WlClT9NZbb+nq1asPbv/qq6/08ssv22QfQFIjaA4AAAAAcJSzv/2m5d27K+z6dYvH8MmUSU0nT1b+Zs1sWhsA2Eq7dou0YMGJJJ9QwuUAAACu6X5cnH5/6y3t+Pxzi8eo8sYbqvnxx3Jzd7dpbQAA5xMeHq2SJSfq9OngJz7Wx8dTn35aS88+W04eHryHAIArcpmgudHJ3OhoHp+OHTvqo48+UpEiRey2/1u3bql58+bavn27eT1jxow6ffq0/P397bZPwF4ImgMAAAAAklpcTIy2vP++tn36qWTF4aqcNWqoxcyZ8suVy6b1AYAtjR69V8OGrU2SSSVcDgAAkHIcHD9evw0aZH7GtkThjh3VdNIkefn42Lw2AIDzePvtzfrkk22J2qZatRz69dfGKlYsk93qAgA4hksEzcPCwpQjRw4FBz98FlVgYKDGjRunhg0bJkkd9+7dU4MGDR6EzT///HMNHz48SfYN2BJBcwAAAABAUrp3+bKWdu2qi5s2WTWO0X2txocfmst+A0Bydv16qHLkGKPYWPscnidcDgAAkHKdX79ei9q1U2RQkEXbZ69SRW0WLZJvQIDNawMAJH9Hj95SmTKTFB0dl+htvb099P771fXqq5Xk6Ul3cwBwFS4RNJ89e7Y6d+780G2VK1fW0qVLlSVLliSt5eTJkypTpowZfi9evLgOHz6cpPsHbIGgOQAAAAAgqZxZtUrLe/RQ+I0bFo/hkzmzmk2ZonxNmti0NgCwp8aN52r16rM2Gy8w0E+dOhVR585FVaFCQLzH+AAAAJAy3D5+XPObN1fQqVMWbZ8uTx61NfIWJUvavDYAQPJlxAjr1JmlTZsuWjVO+fIBGj++scqUyWqz2gAAjuMSpw6tXr36oevVq1fX+vXrkzxkbihYsKAGDBhg/nzkyBEdOHAgyWsAAAAAAABI7oxlvH9/6y3Na9LEqpB5rlq11HPfPkLmAJxOly5FrB4jICCNnn22nP74o6vOnBmoL7+so4oVsxEyBwAASOEyFimibtu2KWeNGhZtH3LunGbUqGGeHA4ASDnCwqKVI0daq8fZs+eaKlacqvfe+0NRUbE2qQ0A4Dgu0dG8VKlSOnTokPmzv7+/9u/frzx58jisnl27dqlSpUrmz2PGjNGgQYMcVgtgCTqaAwAAAADs6e6lS1rWtasu/v675YO4uanqm2+q+vvvy93T05blAcB/Mr4gDQqKUNasvlbN1F9jjE70UtQZMqRWhw6F1aVLUdWunUseHi7RTwYAAAB2EBMZqVX9+unotGkWbe/m4aH6P/6osoMH27w2AEDytWrVGQ0dukanTwdbPVbJkpnN7uaVKmW3SW0AgKTn9Eeg4+LidPLkyQfX33jjDYeGzA2lS5d+ENTduXOnQ2sBAAAAAABITs6sXKnJZctaFTL3yZJFHVauVM2PPyZkDiBJxMXd16ZNFzRo0Gply/aTXnppg9Vjpk+fWk2b5kvQY9Om9VL37sW1dGlbXb06RGPHNlK9eoGEzAEAAPCfPFOlUrMpU1T9gw8smqn7sbFaM2SI1r/0kuJi6UgLAClF48b5dOhQb731VlV5eVkXLzx06KaqVp2u4cM3Kjw82mY1AgCSjtN3NL99+7YyZcpk/uzp6akLFy4oW7Zsji5LWbJk0c2bN9WwYUOtXr3a0eUAiUJHcwAAAACArcXFxGjzO+9ox+efWzVOrtq11WL6dKXNkcNmtQHA4xw8eEPTph3VjBlHdf783Qe3+/p66dq1IfL19bZq8oxxu3VbFu99qVN7qkWL/Gbn8mbN8snHx4snCgAAABY7On26Vvbpo9ioKIu2L9CqlZpPmybvtGl5FgAgBTl69JYGDFitP/64ZPVYhQtn0KRJTVW1Ksd2AcCZOH3Q/Pz58w86mJcrV0579uxRcpA2bVqFhoaqQoUK2rVrl6PLARKFoDkAAAAAwJZCLlzQsq5ddemPPywfxM1NVd96S9Xfe48u5gDs6vz5EDMAbgTMDx68+djHTZvWXN26FbNqX/fuRSlr1tEKD48xr3t6uqtJk7xmuLxVq4Ly87MuyA4AAAD8k/G5fGGbNgq/+fjfc/9L1nLl1HbJEvnlzMnEAkAKEhsbp1Gj9umNNzYpLOyvYxiWcnd301tvVdE771STl5eHzWoEANiP0wfNL126pFy5cpk/t27dWgsXLnR0SWZX9cDAQPPnokWL6ujRo44uCUgUguYAAAAAAFs5vXy5VvTsqfBbtywewydLFrNrWt6GDXliANjV6tVn1bjx3AQ9tnnz/Fq6tJ3V+3z66WW6di3UDJe3a1dIGTP6WD0mAAAA8DhBp05pfosWun3smEWTZKww1nbpUgWUK8ckA0AKc/p0kNndfN2681aPVaFCgKZMaaZixTLZpDYAgP24y8llyJDhwc/p0qVTcrB8+fIHP/v6+jq0FgAAAAAAAEeIjY7WxuHDNb95c6tC5rnr1FGv/fsJmQNIEjVq5FCaNJ4JeuyqVWd182aY1fs0vlRds6aT+vcvTcgcAAAAdpe+QAF127JFgfXqWbT9vcuXNbNWLZ1assTmtQEAkrf8+dNrzZqOGju2kdWrsO3efU3ly0/RyJF7FBfn1H1yAcDlOX3QPE2aNA/C5kZ3c0eLiYnRyJEjH1zPmDGjQ+sBAAAAAABIaiEXLmhWnTraOWKE5YO4uanae++p45o1Sps9uy3LA4DH8vX1Vps2hRI0QzExcZo9+7jVs2ksGQ0AAAAkpdQZMqj9ypUq1a+fRdtHh4ZqQevW2vXtt7p/n3AgAKQkbm5uGjCgtA4f7q2mTfNZNVZERIyef36dGjWao4sX79qsRgCAbTl90NxQsWJF88/t27crPDzcobWMGDFCR44ceXC9SJEiDq0HAAAAAAAgKZ1aulSTy5bV5S1bLB4jTUCAOv72m2q8/77cPTxsWh8APMnTTxdL8CRNm3aUCQUAAIBT8vDyUqNfftFTX3xh2QD372vDSy9pzbBhiouJsXV5AIBkLnfudFq2rJ0mT26qDBlSWzXW2rXnVarURE2ffpQTmAAgGXKJoHmNGjXMP0NDQzVr1iyH1TFv3jy98847D91WtmxZh9UDAAAAAACQVGKjo7Xh1Ve1oGVLRdy+bfE4xtLdvfbtU5769W1aHwAkVMOGeZQ5s0+CHrtly2WdORPE5AIAAMBpu9JWfu01tZo7V54+Cfsd+N/2//ST5rdoociQEJvXBwBI/u8jPXqU0JEjfdS2bcJWiHucoKBIPf30MnXpslS3bzu20SwAwAWD5p07d37w84cffmgGzpPa6NGjzTri4uIeur1x48ZJXgsAAAAAAEBSCj53TjOfekq7vvrK8kHc3FT9/ffVYfVq+WbLZsvyAKQg0dGxVo/h5eWhzp0TvlLl9OnHrN4nAAAA4EiF27dX540bLf48fnbVKs2oUUMh58/bvDYAQPKXLZuv5s1rpdmzWypLFstOXPrb7NnHVarUJK1adcZm9QEArOMSQfOiRYuqYsWK5s9nzpxRv379FBtr/RcKCXH+/Hm1adNGw4YNe2Sf1atXV65cuZKkDgAAAAAAAEc4tWSJppQrpyvbtlk8RpqAAHVas0bV33tP7h4eNq0PgOuLi7uv9evPq2/flcqefYxu3bK+69XTTxdP0OO8vNxtsj8AAADA0bJXqqSnt29X5lKlLNr+5qFDmla1qq7t2WPz2gAAztHdvGPHImZ386efLmbVWJcv31OTJvP0zDNrFBYWbbMaAQCWcbt///59uYCFCxeqbdu2D663bNlS48ePV+bMme2yPyPQ/t1332ncuHEKCwuL9zEzZ858qNs64Ey//P2bi7xUAAAAAABsJDYqSpveeEO7v/nGqnEC69dX86lT6WIOINGOHbulKVOOaOrUIzp//u6D20eNqq+hQ8tZNaPGsbCCBcfp9OngeO+vXTuXGUbv0KGwMmRIbdW+AAAAgOQkMiRES7t00ZkVKyza3svXVy1mzlSBFi1sXhsAwHksWHBCAweu1s2b1p2gX7hwBk2d2kyVKmW3WW0AgBQaNDdUrlxZO3fufHA9S5YsevvttzVgwAD5+Fi3LIchPDxc69at08SJE7VgwYL/7Jperlw57dq1S+7uLtE0HikMQXMAAAAAwH8JPndOSzt31pXt2y3/7Onururvv68qb75JF3MACXbjRphmzjxmBsx37rwa72OqVMmubduetnpW33lnsz7++P9XayhdOovZkatr16LKnTsdzxoAAABcVlxMjNa98IL2jRpl8Wf+ej/8oHJDh9q8NgCA87h6NVQDBqzS0qWnrRrH09Ndn39eSy++WFHu7o82zwQA2JdLBc0PHz6sihUrKiIi4qHb06dPb3Y7b9GihapUqaKcOXMmaLxr167pyJEjOnjwoFavXm2GzI2w+ZN4eHho8+bNqlq1qsV/F8CRCJoDAAAAAB7n5KJFWtG7tyKDgiyeJN9s2dR8xgwF1qnDRAN4osjIGPMLycmTD2v58jOKiYl74jbHj/dV4cIZre6Y3rjxXHXrVswMmJcsmYVnCwAAACnKnpEjtf7FF3U/7sm/g8en4ssvq/aIEWbwHACQMhnRxHHjDurFF9crNDTaqrGaNMmrSZOaKmtWX5vVBwBIYUFzw08//aShTzgrNmPGjAoMDFSOHDmUJk0apU6dWjExMbp79+6Dy9mzZ3Xnzh2LahgxYoReffVVC/8GgOMRNAcAAAAA/FtsVJQ2DR+u3d99Z9Xk5GnYUM2mTJFvQACTDOCxjMPWW7de1uTJRzRr1jEFBUUmarbefruqPvqopk3qiO9YGQAAAJBSnFq6VEu7dFF0aKhF2xdq3948DuBlg1XoAQDO69SpIPXsuVxbtly2apxs2Xw1dWoz1a+fx2a1AQBSWNDc8MEHH+j99993yL6NkPsoC5ePApILguYAAAAAgH8KOnNGSzt31tWdOy3/rOnurhoffqgqb7xBJzMA//ml49SpRzRlyhHzZ0vlyZNOp08PYDllAAAAwAau79unBS1b6u7FixZtn71qVbVZtEi+WbPyfABAChYbG6cRI3bqvff+UHS0ZatlGIyeAG+8UUXvv19dXl4eNq0RAJBCguaGzz//XG+99ZbiLFzCyRIvvviivv76azrcwOkRNAcAAAAA/O3EggVa2aePIoODLZ6UtDlyqPn06cpduzYTC+ARQUERmj37uNm9/I8/LtlshjZs6KzatXMz4wAAAIAN3Lt82QybX9uzx6Lt/fPlU/sVK5SxSBGeDwBI4fbuvabu3ZfryJFbVo1TrVoOTZ/eXHnz+tusNgBACgqaG9asWaNu3brpxo0bdt2Pj4+PRo8erd69e9t1P0BSIWgOAAAAAIiNitLG117Tnu+/t2oy8jZubC6RnSZLFiYVwEMdrNauPa8JEw5pwYITioyMtfns9OtXSuPGNWbWAQAAABuJCg3Vsq5ddWrJEou2T50hg1ovXKjcTz3FcwIAKVxERIzeeut3ffvtblmTXvT3T6Vff22s9u0L27I8AEBKCZobbt68qXfffVdjx45VbKztv6yoUaOGxo8fr8KFebOC6yBoDgAAAAApW9Dp01rSubOu7dpl8Rhu7u6q+fHHqjx8uPkzABj+/PO2Jk48rMmTD+vSpXt2nRQ/P29duzZEPj5eTD4AAABgI3GxsVr/4ova+8MPFm3v4e2tJhMmqFi3bjwnAACtX39evXqt0IULd62ajUGDyujbb+twHAgA7MDlg+Z/O3LkiD799FPNmTNHUVFRVo9XtGhRvffee+rSpYtN6gOSE4LmAAAAAJBy/Tlvnlb27auokBCLx0ibM6dazJihXLVq2bQ2AM4pJCRSs2cfN7uXb9lyOcn26+PjqTVrOqp69ZxJtk8AAAAgpdj93Xda/9JLsrQNrXFyepU334z3u2kAQMoSHByp555bq8mTj1g1TsmSmTVzZguVKJHZZrUBAFJQ0PxvV69e1bhx4zR//nzt3bs3Udv6+PioadOm6tu3r5o1a8YHHrgsguYAAAAAkPLEREZq4yuvaO+PP1o1Tt4mTdRs8mSlyZLFZrUBcD5xcfe1bt15TZx4SPPnn1B4eEyS7btu3dzq2bOE2rUrpHTpUiXZfgEAAICU5sSCBVr29NOKCQ+3aPuSffuq4Zgx8vBiFSIAgDR79jENGLBaISFRVjUe+P77eurfvxTZPgCwkRQXNP+nCxcuaOPGjdq3b58OHTqk69evKzg4WJGRkUqdOrUyZ86swMBAlSpVSlWqVNFTTz1l3g64OoLmAAAAAJCyBJ06pSWdO+va7t0Wj+Hm4aGan3yiyq++Kjd3d5vWB8B5nDx5R5MmHTYv1i55nBhFi2Y0w+VPP11MgYHpkmy/AAAAQEp3ZccOLWjZUmHXr1u0fZ4GDdRq7lyl8ve3eW0AAOdz5kyQunZdpu3br1g1TufORfTLL43l5+dts9oAIKVK0UFzAPEjaA4AAAAAKcfxuXO1ql8/RYWEWDyGX65caj5jhnLVrGnT2gA4h7t3ozRnznFNnHhYv/9+Mcn2mzmzj7p2LaoePYqrYsVsdKkCAAAAHCTozBnNb9ZMt48ds2j7zCVLqt2yZUoXGGjz2gAAzic6OlbvvPOHvvhih9WNCebNa6XixTPbrDYASIkImgN49IXBze2R2zgnBQAAAABcS0xEhDa88or2jRpl1Tj5mjVT00mTlCYzB+uBlCQu7r42brygiRMPae7cPxUWFpMk+/X29lCrVgXMcHmTJvnM6wAAAAAcL+LOHS1q104XNmywaHvf7NnVbulSBZQvb/PaAADOafXqs+rRY7muXw+zeAxfXy/9+mtjde5c1Ka1AUBK4lJB861bt2rSpEm6cuWKChcurGHDhilv3ryOLgtwOgTNAQAAAMC13Tl5Uks6ddL1vXstHsPNw0O1PvtMlV5+WW7u7jatD0DyXr540qTD5uXsWctXQkisGjVymuHyTp2KKEOG1Em2XwAAAAAJFxMZqdX9++vI1KkWTZuXr69azJypAi1aMO0AANO1a6Hq2XOFGTq3xvPPl9eIEbVpWgAAKTlo/uGHH+q999576DY/Pz+tXLlS1atXd1hdgDMiaA4AAAAAruvYrFlaPWCAou7etXgMv9y5zS9+c3LMBUgR7t2L0rx5f2rChEPauPFiku03f35/M1zevXtxFSyYIcn2CwAAAMByRgRly/vva+uHH1q0vXEye70fflC5oUN5GgAAD1bW++qrnXrrrc2KiYmzeFaqV8+h2bNbKmdOP2YWAFJa0HzevHnq0KFDvPcZnc2PHz+e5DUBzoygOQAAAAC4npiICK1/6SXt/+knq8bJ37y5mk6aJJ9MmWxWG4DkxzhsvHnzJTNcPnv2cYWGRifJftOl8zaXMu7Vq4T55V98x6kAAAAAJH+HJk0yu5vHxcRYtH3Fl19W7REjWEUNAPDA9u1X1KXLEqtW2cuaNY1mzGihevUCmVkASElB83Llymnfvn2Pvf/8+fPKnTt3ktYEODOC5gAAAADgWu6cOKElnTrp+n8cP3kSd09P1frsM1V86SW+5AVc2JUr9zRp0mGNH39IJ07cSZJ9GlnyBg3yqHfvkmrTpqDSpPFKkv0CAAAAsK9za9dqcfv2igwOtmj7Qu3bq9mUKfLy8bF5bQAA5xQcHKmBA1ebjREs5e7upk8/ranXXqtMkwMASAlB8+DgYKVPn/6x97u7u+vWrVv/+RgADyNoDgAAAACu49jMmVo1YICi792zeAy/wEC1nDlTOapVs2ltAJKH6OhYLV9+Rr/+elDLl59WbGzSHDIuWDC9GS7v0aO4AgPTJck+AQAAACStm4cPa16zZrp7/rxF22evWlVtFi2Sb9asNq8NAOCcjLijcRzruefWKTzcspUzDK1bF9TkyU2VLl0qm9YHAK7G6YPmRrfyPHnyPPb+pk2bavny5UlaE+DsCJoDAAAAgPOLDg/Xhhdf1P6ff7ZqnAItW6rJxInyyZjRZrUBSB7+/PO2+aXc5MlHdPVqaJLsM21aL3XuXFS9e5dQjRo56RoFAAAApAChV69qfosWurZ7t0Xb++fLp/YrVihjkSI2rw0A4LyOHLmpTp2W6PDhWxZtX7p0Fm3d2o3V9QDA1YPmkZGR8vX1VWxs7CP3+fj4aPfu3SpWrJhDagOcFUFzAAAAAHBut48f15JOnXTjwAGLx3D39NRTI0aowgsvEAQFXEhoaJTmzPnTDJhv3nwpyfZbr16gGS5v166QfH29k2y/AAAAAJKHqNBQLevaVaeWLLFo+9QZMqj1woXK/dRTNq8NAODcx7oGDfpN06YdTdR2/v6ptGtXdxUsmMFutQGAq3D6oLmhfv36Wrdu3SO3jxkzRoMGDXJITYAzI2gOAAAAAM7r6PTpWj1okKLv3bN4jHR58qjlrFnKXqWKTWsD4BjGIeAdO66a4fKZM4/p7t2oJNlvvnz+Zri8Z88SypvXP0n2CQAAACD5iouN1foXX9TeH36waHsPb281mTBBxbp1s3ltAADnPvb100/79MIL6xUdHZegbRYubKPWrQvavTYAcAUuETRfsWKFmjVr9tBttWrV0qZNmxxW08KFC3X58mUNHTrUYTUAliJoDgAAAADOJzo8XOuff14HfvnFqnEKtm5tfmlrdAoD4Nxu3gzTlClHzIC5pUsIJ5avr5c6diys3r1LqlatXHJ3d0uS/QIAAABwHru/+07rX3rJSAZatH2tTz9V5ddfZwU2AMBDtm+/og4dFuvixbv/OTOvv15Zn33GChkAkKKC5oZu3bppxowZD66PGjXKoSHvtm3b6uDBgzp58qTDagAsRdAcAAAAAJzLrWPHtKRTJ908eNDiMdy9vFR7xAiVf/55vqgFXIDRxen559cluIuTtWrXzmWGyzt0KKy0ab2TZJ8AAAAAnNeJBQu07OmnFRMebtH2ZQYNUv0ff5S7p6fNawMAOK8bN8LUrdsyrVlzLt7769bNrdWrO8rT0z3JawMAZ+Uyr5hjx45V5cqVH1xft26dQ+s5f/68Q/cPAAAAAABShiPTpmlqxYpWhczT5c2rrps3q8ILLxAyB1xEqVKZ7R4yz5Mnnd59t5pOneqvDRu6mEFzQuYAAAAAEqJQ27bqvGGD0mTNatGE7f/5Zy1s21ZRoaFMOADggSxZ0mjlyvZ6++2qj8xKjhxpNXNmC0LmAJBSO5obgoOD1aJFC23evNm8/vHHH+utt95ySB1ZsmRRYGAgHc3hlOhoDgAAAADJX3RYmNY995wO/vqr1V/sNh4/XqnTp7dZbQAczzjsW6zYBB0/ftum4/r4eJpdy/v0KanatXPL3d3NpuMD9+PizJU6ru7cab43ZS5VSunz52diAAAAXFTQmTOa36yZbh87ZtH22SpVUtslS+QbEGDz2gAAzm3ZslPq3n25goIizXD5xo2dVb16TkeXBQBOx2U6mhv8/f21du1aDRgwwLz+9ttvq3///gq3cKklS33zzTeKjo5O0n0CAAAAAICU49bRo5pWpYpVIXN3Ly/V+/57tZo3j5A54KKNBPr2LWmz8apXz6Fx4xrr6tUhmjy5merWDSRkDpu7eeSIplWrpoklSmhl795a2KaNxhUsqBW9eyv06lVmHAAAwAWlz5dP3bZsUe46dSza3jhBcXq1arr95582rw0A4NyaNy+g3bt7qFy5rPr66zqEzAHAQi7V0fyfFixYoEGDBunGjRsqXLiwfvrpJ9WrV8/u+50/f746deqk2NhYFShQgI7mcEp0NAcAAACA5Ovw5Mn6bcgQxYSFWTyGf758ajFrlrJXqmTT2gAkL1evhipXrjGKjbXsEHDWrGnUs2dx9e1bSsWKZbJ5fcA/BZ06pUllyyr63r14JyZtzpxqs3ChslWsyMQBAAC4oJjISK3u319Hpk61aHufTJnUZvFi5axe3ea1AQCcW2RkjLy9PeLNQwEAUlhH839q27atjh8/rqFDh+rUqVOqX7++2rVrp6NHj9psHzExMQoODtYRo8vKtGnmPtu3b2+GzAEAAAAAAGwpOixMK/v21YpevawKmRdq10499uwhZA6kANmy+apFiwKJ2sbd3U3Nm+fX/PmtdfHiIH35ZR1C5rA7ox/O8p49HxsyN9y7dEkza9XSsZkzeUYAAABckGeqVGo6ebKqvfuuRduH37qlOfXr68/5821eGwDAuaVK5UnIHABSckfzkydPqlChQkqO6GgOZ0VHcwAAAABIXm4eOaIlnTrp1uHDFo/h4e2t2l9/rXLDhnFQHUjmgoMjtWrVGXXqVNTqsZYsOaVWrRY88XEFCqRX374l1atXCeXM6Wf1foHEOLNqleY1aZLgx9f99ltVeOEFJhkAAMBFHZo0yexuHhcTk/iN3dz++n3x+eftURoAIIUzopZr1pxTw4Z5HV0KACQZTzk5Ly8vR5cAAAAAAABg1y9X1wwdalUXc//8+dVy9mxlq1DBprUBsO2XVNu3X9HYsQc0a9YxhYXFqEiRjCpTJqtV4zZtms/sbH71augj96VO7akOHQqrX7+Seuqp3GY3c8ARdnzxRYIf6+3npzwNG9q1HgAAADhWyV69lDZHDi1u315Rd+8mbuP797X+hRcUcv686nz5pdzc3e1VJgAgBfryy50aPnyTBg8uo++/rydvbw9HlwQAduf0v1HnyZNHZcqUcXQZAAAAAAAANhUVGqoVvXtrZe/eVoXMC3fsqJ579hAyB5KpO3ci9MMPe1S69CRVqzZdEyYcMkPmhl9+OWD1+J6e7maX8n+qUCFAo0c30JUrgzVlSjPVqRNIyBwOc2XnTl1Yvz5hD3ZzU/Np05S5xMP/pgEAAOB68jZsqC6//24Gzi2x+5tvtKRLF8VERNi8NgBAyrRs2Sm9/vom8+cxY/arUaM5unHD8mP3AOAs3O4brXKc3M8//6zBgwcruSlQoIBOnjzp6DKARHNze7R7lQu8VAAAAACA07h5+LAWd+yo20ePWjyGh7e36nz7rcoOGRLv5zwAjmMcZ9m8+ZIZJJ8z509FRMS/HLy/fypdvjxYadJYt6rjn3/eNkPsTz9dTP36lbK6SzpgS4s6dNCJefMS9Nhan32mKq+/zhMAAACQgoRcuKD5zZrp5qFDFm2fs2ZNtVm0SD4ZM9q8NgBAynH06C1VrTpNISFRD92eJ086LV3aViVLZnFYbQBgby4RNA8NDVWOHDkUEhKi5ISgOZwVQXMAAAAAcAzjMM2hiRO1dtgwxYSHWzxO+gIF1HL2bAWUL2/T+gDYRps2C7VoUcIaVEyc2ES9epW0ep/R0bHy8mIpXyQvdy9d0tjAQN2Pi0vQ41vOmaMiHTrYvS4AAAAkLxFBQVrUrl3CV8L5l4xFi6r9ihXyz5vX5rUBAFLGioSVK0/VyZNB8d6fLp235s1rrQYN8iR5bQCQFNzlAnx9fdWjRw9HlwEAAAAAAGCxqHv3tKJXL63q29eqkHmRTp3UY88eQuZAMla7dq4EP3bs2AM22SchcyRHfjlzmu9Zxbp1k5vHf58IkSYgQIXatEmy2gAAAJB8pE6fXh1WrlSxp5+2aPvbx45pWtWqurp7t81rAwC4tpiYOHXuvOSxIXOD0eW8adN5mjDhYJLWBgBJxSU6mhuOHDmiEiVKPHK7p6enAgMDlTFjRjOQ7u3tbd7m7u4uDw8Pq5eOjo2NVVRUlIKDg3Xs2DHzz7/R0RzOio7mAAAAAJC0bhw6pCUdO5pffFrKI1Uq1f3uO5UZNMjq4x0A7OvmzTDlzPmzoqJiE/T4Q4d6q0SJzDwtcGnBZ89qxxdfaP+YMfHeX2/kSJV/9tkkrwsAAADJh7ESzua339b2zz6zaHsvX19zBbj8zZrZvDYAgGt68cX1+u67hJ+o9M47VfXBBzU4Rg/ApbhM0NxQp04dbdy40fzZCJK/++67eu6555QhQ4Yk2X94eLhGjRql4cOHKy4ujqA5nBZBcwAAAABIGsZhmUPjx2vts89a1cU8Q6FC5helWcuWtWl9AOynW7elmjEjYSeXPP98eX33XT2eDqQIYTduaHLZsrp3+fKD23wyZdKAc+fk7evr0NoAAACQPOwbM0Zrhw0zg+eJZayk03DMGJXu398utQEAXMf48QfVr9+qRG3j7u6mnTu7q3z5ALvVBQBJzV0uZMiQIQ9+7tatm957770kC5kbfHx89Morr+ijjz5Ksn0CAAAAAADnFHXvnpb36KFV/ftbFTIv2qWLuu/aRcgccDIDB5ZO8GMnTz6iiIgYu9YDJBdpsmTR4EuX1H7FCuWoXl1+uXOr3LPPEjIHAADAA2UHD1abhQvlmSZNomflfmysVg8YoM3vvms2AAAAID4hIZF65ZW/Gt4mxqhR9QmZA3A5LtXRPDo6Wrlz59a1a9f0888/a+DAgQ6pIyQkRJkzZ1ZgYKBOnjzpkBoAa9DRHAAAAADs68aBA1rSqZNuHz9u8RgeqVKp3siRKj1gAMtwAk7IOCxbpMh4nThxJ0GPnzq1mZ5+urjd6wKSm9joaMVFR8vLghARAAAAXNuVnTs1v3lzhd+4YdH2JXr1UqOxY+Xh7W3z2gAAzm/fvutq3XqBzp+/m6DHv/ZaJX3xRW271wUASc2lOpp7eXmp//+WNzLC3o6SLl06lSpVymH7BwAAAAAAyTdYeuCXXzStShWrQuYZChfW09u3q8zAgYTMgSR2506ENm68YJMT/QcMePIxRF9fL/XrV0qlS2exep+AM/Lw8iJkDgAAgHhlr1RJT2/dqgyFClk0Q4cnTTKD6pEOzJcAAJKvsmWzaufO7qpVK9cTH9upUxF99tlTSVIXACQ1lwqaGwYNGiQPDw/t2LHDoXUYndUBAAAAAAD+FnX3rpZ3767VAwcqJiLC4okp2rWreuzapaxlyjC5QBKeJLJ9+xX16bNCOXKMUevWCxUWFm31uL16lZCXV/yHaCtUCNDPPzfU5cuDNW5cY5UqRdAcsEbEnTu6wwqkAAAALid9gQLqumWLclSrZtH259as0cxatXT30iWb1wYAcH5Zs/pqzZqOZiOIx6lePYcmTWoqd3e3JK0NAJKKywXNjYB3r169lCFDBofW0a1bNw0bNsyhNQAAAAAAgOTh+v79mlKxoo5On27xGJ6pU5vLOTefNk3efn42rQ9A/O7di9LYsftVocIUVa06TRMnHlZERIyCgyM1a9Yxm3xR1aZNwQfX/fy8NXhwGe3e3UO7dvXQwIFllC5dKp4ewEpxsbFa2qWLplaqpDOrVjGfAAAALiZN5szquHatCrVta9H2Nw4c0PSqVXXj0CGb1wYAcH7e3h765ZdG+vTTWo/cV7Bgei1a1EapU3s6pDYASApu9412PC4gKipKI0aM0MSJE3XlyhUVLlxYr7/+ujp37uzo0gCnYyzd/G8u8lIBAAAAAEnK+Cx14JdftO655xQbGWnxOBmLFFHL2bOVpXRpm9YHIH4HDtzQmDH7NHXqUd29GxXvYypXzqbt27tbPYVr1pzT229v1oABpdW5cxGlTevN0wLY2Mbhw7VzxAjzZzd3d9X67DNVevXVeI+DAgAAwLlPMNzw0kvaM3KkRdun8vdX6wULFFi3rs1rAwC4hhkzjqp375WKiopVpkw+2ratmwoWdGxDXACwN5cImkdHR6tZs2Zas2bNI/f99NNPGjx4sEPqApwVQXMAAAAAsF5kSIh+GzRIx2bOtGqc4t27q8FPP8k7bVqeFsCOwsOjNXfun/rpp/3auvVygrYxOo+XLx9g1X6Nw7OEXQH7Md6Hl3bt+sjtRbt0UeNff5VXmjRMPwAAgAsxPmPt/vZbbXj5ZYu2d/fyUtOJE1WsWzeb1wYAcA2//35RXbos1Zw5LVW9ek5HlwMAducSQfOPP/5Y77zzTrz3pU+fXtevX5eXl1eS1wU4K4LmAAAAAGCda3v3akmnTgo6edLiMTxTp1b9UaNUsk8fQqiAHf355239/PN+TZx4WLdvRyRqW6ML+dixjexWGwDr349n1KihmPDweO/PWras2bHSP29ephoAAMDFHJs9Wyt69FBsVPyrVD2JsQpO5eHDOSYDAIhXRESMUqf2ZHYApAguETTPlSuXLl269Nj7z5w5o7wcKAYSjKA5AAAAAFjGOMyyf8wYrX/xRcVGRlo8jRmLFlXL2bOVpVQpngrADqKjY7Vo0Umze/m6dectHsfX10uXLg2Wv38qm9YHwHphN25oSsWKunv+v/+P+2TKpJZz5iiwbl2mHQAAwMVc/P13LWzdWhF37li0fZkhQ1T/hx/k7uFh89oAAAAAZ+H0QXOjW3lAwOOXp02TJo1u3bql1KlTJ2ldgDMjaA4AAAAAiRcZEqLVAwbo+OzZVk1f8R491GD0aHmnTcvTANjYuXPB+uWXg/r114O6ejXUJmOOGlVfQ4eWs8lYAGwjNjpacxs31oX16xP0eDcPD9X95huVe/ZZOlYCAAC4mFtHj2pe06YKOXfOou0Ltmmj5tOny8vHx+a1AQAAAM7AXU4uJibmP+/v06cPIXMAAAAAAGBX1/bu1ZTy5a0KmXv6+Kjx+PFqOmkSIXPAhmJj47Rs2Sm1aDFf+fL9ok8+2WazkLlhzJj95moGAJKPja+8kuCQueF+bKyOTJumuOhou9YFAACApJepWDF127pVAeXLW7T9yYULNbdhQ4Xfvm3z2gAAMJw9G6w9e64xGQCSLafvaB4bG6sMGTLo7t27j9yXJ08e7d+/X/7+/g6pDXBWdDQHAAAAgIQxDqvs++knbXjxRcVGRVk8bRmLFVOrOXOUuUQJph6wkevXQ/Xrr4c0Zsw+nT//6LFDW/rjj66qXj2nXfcBIGHOr1un2fXrJ2q6fLNlU/ddu+SXk//HAAAArirq3j0t7thRZ1eutPjYTYeVK5UuMNDmtQEAUvYxzJo1Z5qNMRYvbqM6dXifAZD8OH1Hcw8PD7Vu3fqR293d3TV9+nRC5gAAAAAAwC4ig4O1pFMnrR02zKqQeYnevdV9505C5oCNTv7YuvWyundfpty5x+rNN3+3a8g8bVovDR5cRlmzprHbPgBnd2z2bAWdOpVk+8tdt65qffaZ0U0jQY939/JSq3nzCJkDAAC4OO+0adV28WKV6tfPou1vHz2q6dWq6caBAzavDQCQMoWERKpJk3k6ceKO7t6NMn9euPCEo8sCANfraG44fvy4SpYsqZiYmAe39erVSxMnTnRYTR9++KFZ17Rp0xxWA2ApOpoDAAAAwH+7unu3GTIPPn3a4qnyTJNGDUaPVslevZhuwEphYdGaPv2oRo3ap337rtt9PsuUyWIGzJ9+urj8/Lztvj/AWYXdvKmxgYGKjYxU4Q4dVHn4cAWUL58k+z69YoWWde1qnhj2XxqNHavSAwYkSU0AAABwPCMis+3jj/XHu+9atL13unRqs2CBAuvVs3ltAICUIyIiRk2bztOGDRceut3d3U3jxjVSnz6lHFYbALhcR3NDkSJF9Pnnnz90W8WKFeVIO3bs0Pbt2x1aAwAAAAAAsP2XkXt+/FEzqle3KmSeqXhxs4s5IXPAOka3nxdfXK+cOcdowIDVdg2Zp07tqV69Smjr1m7au7enBg8uS8gceIK9P/6omPBw3Y+L0/HZszWlQgXNadhQ59asMd9T7Sl/06Z6escOZSxW7LGPKTN4MCFzAACAFNh0rdo776jJhAly9/RM9PZRISGa26SJjs2caZf6AACuLyYmTl27Ln0kZG6Ii7uvvn1X6csvdzikNgBw2Y7mf3vmmWc0atQo8+eyZctq27ZtSpUqlcPC77GxsTp58qRD9g9Yg47mAAAAAPCoiKAgrerXTyfmz7dqekr26aN6P/wgb19fphmwQGxsnJYtO212L1+9+qzd57BIkYxm9/KePYsrY0Yfu+8PcBVRoaFmN/OI27fjvd/obF5p+HAVbt9e7h4edqsjMiREy3v00KnFix+6PWfNmuq0dq08vFmVAAAAIKU6u3q1FnfooKi7dy3avs4336jiiy/avC4AgOsyopr9+6/S+PGHnvjY116rpM8/fyreHBcAJCWXCpobf5W3335bn376qXm9SZMmmjdvntKkSZOkdZw+fVoFChQwLwTN4YwImgMAAADAw67u2qUlnTop+MwZi6fGM00aNRwzRiV69GB6AQtcvx6qX389pDFj9un8ectCAAnl6emudu0KmQHzOnVy82UOYIE9I0dq3fPPP/Fx/vnzq+pbb6lU3752m2ejo/qWDz/U1g8+MK+nzZlTPXbvlm9AgN32CQAAAOdwfd8+zWvaVKFXr1q0fYWXXlKdL7+Um7u7zWsDALie4cM3asSInQl+fL9+pTRmTEPzeCUAOIpLBc3/Nnv2bA0aNEhBQUEqXry4Zs6cqVKlSiXZ/tu1a6cFCxYQNIfTImgOAAAAAH8xDpsYQbmNr76quOhoi6clc8mSajl7tjIVK8bUAon8P7ht2xWNGrVXc+b8qaioWLvOX5486TRoUBn17VtSAQGsOgBYKjY6WuMKFtTd8+cT9PjSAweq0c8/233CTyxcqNUDB6rdsmXKXqmS3fcHAAAA5xB89qzmNWmi28ePW7R90a5d1WTCBHmmSmXz2gAArmPEiB0aPnxTordr27aQpk9vrtSpPe1SFwCkyKC54cKFCxo4cKBWrlwpLy8vvfrqq3rzzTfla8dlqSMjI/XSSy9p9OjR5nU6msNZETQHAAAAACnizh2t7NtXJxcutGo6SvXvr3rffy+vJF5xDXBmYWHRmj79qEaP3qe9e6/bdV/u7m5q0SK/2b28UaO88vCgOxBgrSNTp2p5QlfwcHNTv+PHlaFQoSSZ+KjQUHnb8XsCAAAAOKfwW7c0v0ULXdm2zaLtA+vVU+v585XK39/mtQEAnJ8R0XzuuXX68ce9Fm1ft25uLVzYRunScVITgKTn9EHz8PBw/fHHH4+93+gs/vPPPys2NlbZsmUzw+bFbNQ9LCYmRqGhobp06ZL27t2rpUuX6ubNmw/uJ2gOZ0XQHAAAAEBKd2XHDi3p3FkhZ89aPIaXr68ajhmj4t2727Q2wJWdOHFHP/20TxMmHFJQUKRd95U9u6/69y+l/v1LKzAwnV33BaQkxlcOk8qU0c2DBxP0+MIdOqjVnDl2rwsAAAB4kuiwMC3t2lWnFi+2aLKylC6t9itWKG2OHEw2ACDeYyYffLBFH3yw1aLZqVAhQKtWdVCmTD7MLoAk5fRB85MnT6pQEnU6SSyC5nBWBM0BAAAApFTGYZI933+vja+9prjoaIvHyVyqlFrOnq1MRYvatD7AFcXGxmnZstMaNWqfVq+2/OSOhGrQII+GDCmjli0LyMvLw+77A1Ka08uXa37z5gl+fPedO5WtYkU5q7AbN5QmSxZHlwEAAAAbiYuJ0Zphw3Rg7FiLtvcLDFSHlSuVyUYNEAEArufHH/fo2WfXWbRt6dJZtGZNR2XJwgqqAJKO068D6+/vL3d3p/9rAAAAAAAAB4u4c0eL2rbV+hdftCpkXnrAAD29fTshc+AJbtwI02efbVf+/L+odeuFdg2Z+/un0gsvVNDx4331228d1a5dYULmgJ3sGTkywY8NrFfPqUPmwefOaULx4ubvDrFW/O4AAACA5MPd09Ncoa7Ghx9atP3d8+c1o0YNXdqyxea1AQBcwzPPlNe0ac3l6Zn4zOOBAzdUp84sXb0aapfaAMAlO5obWrRooWXLlim5oaM5nBUdzQEAAACkNFe2b9eSzp0Vcu6cxWN4pU2rRmPHqljXrjatDXA1O3de0Q8/7NWsWccVFRVr132VKZNFw4aVU7duReXr623XfQH4/xO39o4aZa4QEn7z5n9OS4dVq5S3USOnnLqYiAjNqFlT13bvNq/nrFlTLWfNUtocORxdGgAAAGzk4K+/avWgQbofm/jPrp6pU6v5jBkq1KYNzwcAIF4rVpxW+/aLFR4ek+gZKlIko9at66QcOdIyuwDsziWC5kbI3AibJzcEzeGsCJoDAAAASCmMwyK7v/1Wm4YPN5dGtlSWMmXUcvZsZSxc2Kb1Aa7CCJTPmXPcDJhv337Frvvy8nJXx45FNGxYWVWrliPe4xwA7C86LMwM5uz86iuzq+O/ZS1XTj1273bK/6PG7w+r+vXToQkTHro9TUCAGTbPXbu2w2oDAACAbZ1atkxLOnVSTFhYord1c3dX/VGjVHbwYJ4WAEC8tmy5pObN5ysoKDLRM1SwYHozbJ47dzpmF4BduUTQPC4uzgx1nz1rv+V1LUHQHM6KoDkAAACAlCD89m2t7N1bp5YssWqcMoMGqc6338rLx8dmtQGu4sqVexozZr9+/nm/rl1L/JfyiZE7t58GDy6jfv1KKSDA1677ApBwsdHROjZjhnZ88YVuHTny4PYWM2aoaJcuTjmV+3/+Wb89Jizk5uGhWp99pkqvvOKUIXoAAAA86sqOHZrfvPkTV+x5nKpvvaUaH33E74cAgHgdPHhDjRvP1ZUroYmeoXz5/M2wed68/swuALtxiaC54fPPP9cbb7yh5ISgOZwVQXMAAAAAru7y1q1a0qVLvB1WE8orbVo1/uUXpw3JAfZiHG7ctu2Kfvhhj+bM+VMxMXF2neyGDfNo6NCyatGigDw93e26LwCWux8XZ57ctf2zz8yATt9jx+Tu6el0U3p52zbNfOopxUVH/+fjCrVtqyYTJiiVP1/0AgAAuILbf/6peU2aKPjMGYu2L9mnjxr+/LM8vLxsXhsAwPmdOROkhg3n6tSpoERvGxjop/XrOyt//vR2qQ0AXCZofuPGDeXOnVuRkQ8vI1G5cmWVLVtWGTNmlK+vr7y9veXp6Sl3d3d5eHhYfcZobGysoqKiFBwcrD179mjlypXml2kGguZwVgTNAQAAALhyyG3XN9/o9zfeUFxMjMXjZClTRq3mzFGGQoVsWh/gzCIiYjRr1jH98MNe7d59za778vdPpd69S2jIkLIqUiSjXfcFwLaM4+dh16/LNyDA6aY29No1TSlfXvcuX07Q49MXLKjW8+YpS+nSdq8NAAAASfP74PxmzXRtzx6Lts/XtKlazp4t77RpbV4bAMD5XbsWqiZN5mnfvuuJ3jZnzrRm2LxQoQx2qQ1AyuYyQXND9+7dNW3aNPPndOnSadmyZapZs2aS1mCEzRs3bqybN28SNIfTImgOAAAAwBWF37qlFb176/TSpVaNU2bIENX95ht5pk5ts9oAZ3bx4l399NM+jR17QDdvhtt1X2XKZNGwYeXUrVtR+fp623VfAPBPsdHRmtOggS5u2pSoianzzTeq+OKLTCYAAICLiLp7V4s7dNDZ1ast2j6gYkW1W7ZMvlmz2rw2AIDzCwqKUOPGc7Vjx9VEb5s9u6/WreukokUz2aU2ACmXSwXN//jjjwfB8tdee01ffPGFQ+qYP3++2rdvT9AcTougOQAAAABXc2nLFi3t0kV3L1yweAxvPz81GjdORTt1smltgDOLi7uvfPnG6vz5u3bbh5eXuzp2LKKhQ8uqevUcVq9QCACWWP/yy9r9zTeJ2qZQ+/bmCii8bgEAALiW2KgorerfX0emTLFo+/QFCqj9ypXKULCgzWsDADi/4OBINW06T1u3JmxFtX/KmjWN1q7tqJIls9ilNgApk7tcSI0aNVT6f0tQFnLg0tWtWrWSv7+/w/YPAAAAAAD+cj8uTjtGjNDMp56yKmSetVw59dizh5A58C/u7m7q16+UXeYlVy4/ffxxTV24MEjTpjVXjRo5CWsCcJgiHTsqbc6cCX58xiJF1GT8eF63AAAAXJCHt7eaTpqkKm+8YdH2QadOaXr16rq6a5fNawMAOD9//1RataqDatXKlehtr18PU926s7V//3W71AYgZXKpoLlhyJAh5p9XrlxxWA2enp4qVco+X7ABAAAAAICECbt5U/NbtNCm4cN1PzbW4mkrO2yYum3ZQpcp4DEGDixjdh23lQYN8mjBgtY6c2aA3nqrqgICfJl7AA6Xo2pV86Sz3HXrPvGxnmnSqNW8eUqVLl2S1AYAAICkZ6xaU+vTT1Xvhx+MK4nePvzGDc2qU0enV6ywS30AAOfm5+etFSvaqW7d3Ine9ubNcNWrN1t79lyzS20AUh6XC5p3795dfn5+WrdunUPryJo1q0P3DwAAAABASnZx82ZNLltWZ6z4ss47XTq1nDNHDX78UZ6pU9u0PsCVZMvmq86di1o1Rrp03nruufI6dqyvfvuto9q0KSRPT5c7dAnAyflmzaqOq1er8uuv/+fjGv/yizKXKJFkdQEAAMBxyj/zjFrNmSOPVKkSvW10aKgWtGypQxMn2qU2AIBz8/X11tKl7dSoUd5Eb3v7doTq15+tHTsc16wXgOtwu3///n25mHHjxsnb21s9e/Z0WA1Hjx5VSEiIqlSp4rAaAGvOvv43F3ypAAAAAOCC7sfFaceIEdr89ttWdTEPKF9eLWfPVvoCBWxaH+CqjC8sqlSZlujtihXLqGeeKaeePUsobVpvu9QGAPZwctEirejVS5HBwQ/dXu6ZZ1Tf6GoJAACAFOXi779rQatWigwKsmj7Wp99psrDh8f7XT0AIGWLiIhR+/aLtHz5GYs6oxuNPapUyW6X2gCkDC4ZNAdgHYLmAAAAAJxR2I0bWt6zp86uXGnVOOWefVa1v/xSnhZ0ogJSsipVpmrHjqtPfJzxnXnLlgX07LPlVb9+IF+iA3Bad06e1OL27XXjwAHzevaqVdVl40Z5eHPiDAAAQEp08/BhzWvSRHcvXrRo+/LPPae6334rN3dW+AIAPCwyMkadOy/VokUnEz016dOn0rp1nVSuXADTCsAiBM0BPPrCQEdzAAAAAE7YNWpp1666d+mSxWOk8vdX4/HjVbhdO5vWBiRnRg+KK1dClSNHWqvHmjr1iHr0WP6fX2j0719KQ4eWVb586a3eHwAkB9FhYfptyBCdWb5cPffulV+uXI4uCQAAAA5khMznNW2qm4cOWbR90S5d1GTiRBogAAAeERUVq27dlmrevBOJnp3MmX20YUNnlSiRmZkFkGgEzRPg6tWr+vXXX9WpUycVKlQo8bMMOBmC5gAAAACcxf24OG3//HP98e67uh8ba/E4ARUrquWsWUqfP79N6wOScwecWbOO67vvduvatTCdPTtAXl4eVo8ZGDhW16+HPXR7yZKZ9eyz5fT008Xk60uXXwCuedLOvcuX5Zczp6NLAQAAQDIQERSkhW3a6OLGjRZtn6dBA7WeP1/efn42rw0A4NxiYuLMZh8zZx5L9LbZsvlq06YuKlQog11qA+C6CJonwOnTp1WgQAHz53Llyqlz585m6Dxfvnz2fn4AhyBoDgAAAMAZhF6/rhU9eujs6tVWjVP++ef11Bdf0CkKKcK1a6EaM2a/fvppnxkw/9v06c3VtWsxq8d/993N+uijbXJ3d1ObNgXNgHnt2rnjPdYAAAAAAICriomI0PKePfXnnDkWbR9QvrzaLV8u34AAm9cGAHD+sHnfvis1ZcqRRG+bO7efGTbPm9ffLrUBcE0EzRNozZo1Gj58uPbs2fPgtsqVK5uh844dOyp37tz2eo6AJEfQHAAAAEByd2HjRi3t2lWhV65YPEYqf381mTBBhdq2tWltQHK0b991ff/9bk2ffsxcYvXfKlXKpu3bn7Y6EH758j2NHLlHQ4aUUZ48fFkBuKJLW7YoMihI+Zo25SQSOzq/bp1y163LHAMAADj5SnzrX3xRe0aOtGj79AUKqMOqVeafAAD8U2xsnAYMWK0JEw4lemLy5/c3w+Y5c7JyBoCEIWieyOUvp0yZoldffVXXr1///0l0c1O1atUehM6zZ8+emGGBZIegOQAAAIDk/AXd9s8+0x/vvmv+bKlslSqpxaxZSs9qZXBxixad1Lff7tLGjRef+NgtW7qpWrUcSVIXAOc1o2ZNXfrjD2UpU0ZVXn9dhTt0kLunp6PLcikHJ0zQqr59VaxbNzX8+Wd5p03r6JIAAABgRc5k51dfadNrr1m0fZqsWdV+5UoFlCvHcwAAeEhc3H0NGfKbxo49kOiZKVIkozZu7KyAAF9mFYDzBM0jIiJ09+7dJ15SpUql1yz8BdxW7ty5o1deeUXjx49/5D53d3fVqlXLDJ23b99eWbNmlbOKjY3VpUuXdO/ePfPvkTlzZjmL27dvm5eCBQs6uhSnRNAcAAAAQHIUev26lnfvrnO//WbVOBVeeEFPffGFPLy9/4+9+wBvsnzfPn5207L33nvvvffee4OAqIigICAKKojKFkFlCLL3lL33XmXvvSmrZXSX90jev/xECiRp0ibp93McHqZPn/vOxR2szZPzuW6r1QbYq7p1l2jNmismnduyZU7Nn1/f5jUBcFw3d+3S/PLlXzuWMEsWlejXT3k7dpR7nDgxVpuz8Dt+XHNKllRYUJDx6yS5cqn+okVKni9fTJcGAACAKDg9Z47WdeqkiLAws8d6xo+vRsuXK0OVKrwGAIDXGKKfPXtu1m+/+Zq9MvnzJ9O2bS2VJIk3qwrAvoPmly9fVs6cORVm4i/TWbNm1cWLF2UPFi1apG7dusnf3z/S7xtCzhcuXJCj2b17t8aNG6f169crICDg1fEsWbKodevW6tWrl5InTy579ODBA40aNUq//fabihYtqm3bttnsuY4fP64IM7vn+fj4KEeOHLJ3BM0BAAAA2Jvr27ZpdZs2en7njsVzeCVKpNrTpytbw4ZWrQ2wZxs3XlWNGotNOtfNzUVXrnRT+vQJbF4XAMe0pG5dXVmzJtLvxU2VSkU//1wFP/pIXgn4OWKJ4IAAzS5WTI//87mCu7e3qk+cqLwdOlg0LwAAAOzD1Q0btKJJE4U+f272WFcPD9WZPVu5WrSwSW0AAMdliH9+9JFlnc2LFUupTZtaKGFCL5vUBsA5xHjQ3BAaz549+zvPyZMnj2rWrGnsFF66dGmlSpVK9uLUqVOqU6eOrl+/bteheFM8efJEPXr00Ny5c18dM3Qyjx8/vq5du/bqZoCECRNq/Pjxat++veyFn5/fq4D58/97U1axYkWbBc03b96satWqmT3uyy+/1IgRI2TvCJoDAAAAsBcR4eHaN2yY9n7/vV6aebPvv6UuWVL15s9XwkyZrFofYO8Ml/7y5Zuu06cfmnR+//4l9PPPFWxeFwDH7LQ9o2DB957nlTChCvXooVJffy0PH59oqc1Zfl6vatVK5xYufOs5+bt0UZXx4+XhTacxAAAAR3Xn4EEtrVNHgQ8emD/YxUVVxo1TkZ49bVEaAMCBRUS8VKdOazVr1mmzx5Ypk0br1zdTvHjsAgsgcq6yU25uburatauxa7QhzD1mzBg1btzYrkLmBnnz5tXOnTuVJk0aObJLly6pVKlSr0LmuXLlMoa07927ZwzLP3v2zPgaxI0b19jBvUOHDhowYIBdBMz79eunzJkzGwPc/4TMbW3o0KFmj3F3d1dP3vABAAAAgMme37unxTVras+330YpZF6sTx+12rGDkDliJcPN5L16FTH5fEPXmxcvQm1aEwDHtP/nn006L9jf3xiWdvOiE5Y5jv722ztD5gYnpk7VnJIl9fDsWbPmBgAAgP1IXby4Wu/erQSWNEN4+VJbPvtMO7/+2nijIgAA/3B1ddG0abXUrFkOsxdlz57batBgmQIDuS4MwIGC5t7e3lq2bJmmTJmi/Pnzy95lyJDBWK+Hh4cc0a1bt4zdv8+dO2f8Onfu3Nq9e7fx2D+8vLz0+eefa8WKFcabAAyGDx+uwYMHx0jN9+/ffxUwHzlyZLQFzA0MNxZs377d7HFNmzZV+vTpbVITAAAAADib61u2aGahQrq+ebPFc8RJnFiNVqxQpVGj5OZJJw7EXu3a5VGSJHFMOvfx4yCLut4AcG5PLl/WuQULTD6/RL9+cv2/68gwravlti++MGmpHpw4oVlFi+rSypUsLQAAgINKkiOH2uzZo+Qm7BgUmf0//qj1Xbsq4v92pQcAwMDd3VVz5tRVvXpZzF6QrVtvqEmTFQoO5v8tAN7kLjs0a9Ys1a9f3+Tznzx5ookTJ1rluRMnTqzu3bubPa5EiRLq1auXRo0aJUcSFBSkevXqGcPmBoawvKGreZIkSSI9v2rVqsY/p6G7+T+dvQ03AzRv3jzaal67dq1atGih4sWL69NPP9Xt27c1Z84cRUShu505hgwZYtG43r17W70WAAAAAHA2EeHh2vfDD9rz/ffGLk2WSl2qlOrNn6+EGTNatT7AEfn4eOjDDwvo558PvPfcAgWSK1WquNFSFwDHcXDkSJN3F4mbOrXydOhg85qcReCjR1rZvLkiQk3vGubi6qokuXLZtC4AAADYVrzUqdVq+3Ytb9RIN7ZtM3v8yWnTFOjnZ7z+5eHjY5MaAQCOx9PTTYsWNTB2KN+48ZpZY9etu6rWrVdrwYJ68vCggQCA/3F5GcP76Vy8eFHZs2d/9XW1atW0cePGKM0RFVmzZjXOZwk/Pz+lS5dOISEhUZ4rugwcOFA//fTTq6+7du1q7CT/Lg8ePFDGjBn14sWLV+H8EydOKG3atIoOjx49Mt5ckCVLlrf+OQwMHdm3WfCG7F327dun0qVLGx8XKFDAuP20KXLkyKGF79n21J5E9udi6y0AAAAAtvb87l2tbtvW2M08Kor17avyP/4oNwfdeQz4R3h4hPbvv6MyZaJ+zeXmzafKlGmywsPfvBRouAzQoEE29epVRJUqpTf5egeA2PP/58mZMik8ONik8yuOHKniffvavC5nsbJVK7O6xRvUnTtXuVu3tllNAAAAiD5hQUFa0769zi9ebNH4NGXKqPHKlfJ+SzNBAEDs9OJFqGrXXqIdO26aPbZ161yaNauO3NxcbVIbAMdjd0HzZcuWqVGjRmbNYfgjGLpa37x5U8ePH9fmzZu1YsUKY7fu90mRIoUx3G7oSF6wYEHlyZPHeMxSNWvW1IYNGxwiaH769GnjnznsX9spGY7lzp37vWM7duyomTNnvvq6TZs2xq7iMcUQdDcEv20dNK9du7bWrVtn0Q0RjoSgOQAAAIDodm3zZmPI/MW9exbPESdJEtWeOVNZ69a1am1AdHv6NETTpp3QuHFHdPWqvy5c6KqsWRNFed7WrVdp/vyzr76OH99TH3yQTz17FrHK/ACc074ff9Sur7826VyvRInU/fp1ecaPb/O6nMWD06f1d7NmenTmjEnnF+jWTTUmT7Z5XQAAAIjeHf62fPaZfH//3aLxSfPkUdN165QgfXqr1wYAcOzrzNWrLzI2MzFXt24FNGlSdZqSADCyu9tOihYtalEo1tBNu2TJkurWrZvmz5+vq1evqlOnTm8d4+HhoXHjxhkD6oaAdK9evVSpUqUohcwN/ul27QiGDh36Wsg8b968JoXMDVq2bPna1/PmzdOxY8cUUzJnzmzz5zh06JAxZG7wvWELdwAAAACAVT5I2/3tt1pUvXqUQuaG7k0dfH0JmcOhXb8eoC+/3Kb06Sepd++tunLFX4YWEePGHbbK/IaO5QZZsiTUL79U1s2b3fXLL1UImQN4pxL9+hk7aCf/T6OPyBT+9FNC5mZKlieP2h04oNxt277/3Pz5VXncOHOfAgAAAHbO1c1NVSdMUNkhQywa//D0ac0rU8Z4EyMAAP9uNLJ2bVMVKmR+HnLKlOP67rs9LCYA+wuau7u7K126dFaZK2XKlPrrr7/Ur1+/SL8/Y8YMffbZZ3Jzc5M1ZcuWTY7g0qVLWrRo0WvH6tWrZ/L4ChUqGF+vf3eVHzNmjGJKvHjxrP5a/teQ/3tTV6NGDZUpU8amzwUAAAAAscGzO3e0qFo17TW834rChmvF+/VTy23b6NoEh3Xw4B1jt/EsWaZo1KhD8vcPfu3706ad1OPH79+5731KlUqjzZtb6Pz5LurVq6gSJPCK8pwAnJ+ru7tyt25tvKGryerVSluuXKTnuXt7q8hnn0V7fc7AM1481Zk1S9UnTZKbV+Q/mz3ixlX9hQvl4e0d7fUBAADA9gwNFksPGmTcvcbF1fwoz9ObNzW/XDnd2kMoEADwP4kTx9GGDc2UJ09Ss5dlyJC9mjjRl+UEYF9B88SJE1t9uwVD1+7UqVO/dqxOnTpq3bq1bCFVqlRyBNOnT1d4ePhrx0qUKGFWsLt48eKvHVuwYIH8/f0VU7xteIHd19dXK1euND7+7rvvbPY8AAAAABBbXN24UTMLFdKNbdssnsM7aVJj4K3i8OFy8/Cwan2ArYWHR2j58gsqX36eSpSYo/nzzyo8PPIbLp4/D9XkydbZSa5KlQxyc7OrS4IAHITh2n0Ww7X1nTvVaudOZalb97Xv5+/aVT7Jk8dYfc6wvgU//FBt9u5VoqxZ3/h+tT/+UNJcuWKkNgAAAESfAt26qcGSJXKPE8fssUGPHxubOlz6v2wDAAAGyZP7aNOm5sqWLZHZC/LJJ5u0dOl5FhKI5ezqUyVbBIU9PT3VuHHj14517dpVtgzLO4J58+a9caxw4cJmzVGwYMHXvg4ODtaKFSsUU/7dYd3aDDcsGBjC9cWKFbPZ8wAAAACAs4sIC9OuQYO0uGZNvbh/3+J50pYta+ysagi8AY7k2bMQTZhwRDlzTlPjxiu0a9ctk8b9+utRhYS83jQAAGJKunLl1GTVKnU8dky527QxhmCK9enDC2IFKQsXVvvDh5WjWbNXx/J26qS87duzvgAAALFE9kaN1GzjRnklMj8QGBYYqOWNG+vEX3/ZpDYAgGNKnTqecbfLjBkTmDXOsBltmzartX37DZvVBsD+2VXQ3FZB4aJFi772denSpWUrcSy4qzS6nThxQpcuXXrtmIeHhzJlymTWPHny5Hnj2Nq1axVT3NzcbDLvyZMntWzZMuPjgwcPKkGCBCpbtqw+//xzrVu37o3O8AAAAACAyD27fVsLq1XTvh9++P9XJy1U8quv1HLbNsVPl46lhsO4efOpBgzYofTpJ6lnzy26dOmJWeNv336mRYvO2aw+ALBE8gIFVHfOHHW/eVMJM2ZkEa3EK2FC1V+4UNV+/10pixRR1QkTWFsAAIBYeHOnYSeheGnTmj32ZXi41n/wgfb/9JNeRuEaHADAuWTIkEBbtrRQmjTxzBoXHByuhg2X68QJP5vVBsC+udrb1pC2kC1btte6pqdKlUq2Yghs27tdu3a9cSxt2rRmr3/27NnfOLZjxw45mx9++OG1N19BQUHas2ePfvnlF9WuXVvp06dXv3793gjvAwAAAAD+58r69ZpRqJBubt9u8bJ4J0umpmvXqvyPP8rVhrtaAdZ05Mg9tWu3WpkzT9Hw4Qf05EmwxXONGXOYD4gB2CXvpEljugSnY7heX+jjj9X2wAF5xo0b0+UAAAAgBiTPl09t9uxRkly5LBq/c+BAbe3dWy8jIqxeGwDAMWXJkkibNzdXihQ+Zo3z9w9WrVpLdO2av81qA2C/7Cpobivx48d/9ThJkiQ2fS5XV/tf0r17975xLJ0FXeAiC+zfvn1b9+7dk7M4e/asFi1a9M5z7ty5o5EjRyp37tzq27evAgICoq0+AAAAALB3EWFh2vn111pSq5YC/SzvdpGufHl18PVV5lq1rFofYAsRES/1998XVanSfBUtOktz5pxRWFiEVULrO3bctEqNAADH4GrlnTzpaAkAAOBYEmTIoNa7dil1qVIWjT/y669a1aaNwoItv/EdAOBccuVKqo0bmythQi+zd92sWXOJHjx4YbPaANgn+09FW0Hcf3X78PIy7wekMzpx4oRVguYpUqSI9Pjp06flLIYNG6YIE+/uDQ0N1ejRo42d3tesWWPz2gAAAADA3j29dUsLq1TR/h9/jNI8JQcOVIstWxTfgq2Cgej0/HmIfv/9qHLlmmbcSnT7duuHwseMOWT1OQEAscOLBw80p1QpXd+2LaZLAQAAgJk7CDXftElZ6ta1aN3OLVigpXXrKpimeQCA/1OgQHL9/XcjeXmZd4P7uXOPVK/eMuO1cACxR6wImv+7y7hhu8nY7urVq1YJmr+tO3xk8zsiPz8/HThwQIkTJzarU/39+/fVoEED/frrrzatDwAAAADs2ZV16zSzUCHd3LnT4jm8kyVT03XrVH7YMLm6u1u1PsCaDJ1cBg7cqfTpJ6tHj826cOGxTRa4UqX06tatgE3mBgA4N0Mn83WdOunugQPGGwF3f/utcecZAAAAOAbPuHHVcNky5e3Y0aLx1zdv1oJKlfTciXaoBwBETYUK6TV3bl25upqXp9y//45atFip0NBwXgIglogVQXP8j7+/v548eWJyaPxd3tYd/u7du06x5MmTJ9e5c+f06NEjBQYGGh+vXr1a3377rapWrSr3d4QcwsPD1atXL3311VfRWjMAAAAAxDRDYGnHV19pSe3aCnzwwOJ50lWooA6+vspcs6ZV6wOsydf3vjp0WKNMmSbrp5/26/HjIKsvsLu7q9q1y6PDh9tr69aWqlcvq9WfAwDg/I6MG6fLq1f//y9evtTeIUOMgfOAGzdiujQAAACYyM3DQ7X++kslBgywaM3uHz2qeWXL6snly6w5AMCoSZMc+u23qmavxpo1V9St2wbjje0AnB9B81jmwVs+5Pf29jZ7LkN3eA8PjzeOP3z4UM7G09NTOXLkUJ06dfTdd99p06ZNunfvnsaMGaM0adK8ddzPP/+s6dOnR2utAAAAABBTnt68qQWVK+vAzz9bPomLi0p9841abN6s+GnTWrM8wCoMF843bLiq6tUXqXDhmZo167RCQyOsvrqJEnlpwIASunq1m2bNqqMiRVJa/TkAALHD3cOHtb1fvzeOG3aemVmwoC6uWBEjdQEAAEAW5TQq/PSTKo8da9HyPbl0yRg29zt+nOUHABh99FEhDR5c2uzVmDHjlHGnTwDOj6B5LPPixYtIj/v4+Fg0X2RB86Ag63fvskeGLvCff/65Ll++rO+//94YRo9M9+7ddfLkSas/vyHwbngTaYt/AAAAAMBcl9es0cxChXRr1y6LF887eXI1W79e5YYOles7dpECYkJISLhmzTqlQoVmqmbNxdq06ZpNnidr1kSaMKGqbtzorp9+qqC0aePb5HkAALFDyNOnWtWqlSJCQyP9ftDjx1reqJE29+ypsFhybR8AAMAZFO3dW3XnzpVrJJmN93l+967mV6hgvPEQAACD774row8/LGD2YmzZcl1BQWEsIuDkCJrHMtYOmodGcnE6smPOzMvLS4MHD9bBgweVMWPGN74fEhKi/v37x0htAAAAAGBr4aGh2t6/v5bWravAKOxwlb5SJXX09VWm6tWtWh8QVf7+wRo58oCyZJmiDh3W6vhxP5ssaoUK6bR8eSOdO/eBevQorHjxIr+hHQAAc2zq0UNPLl5873lHJ0zQnFKl9PDsWRYYAADAQeRu3VpNVq+WR7x4Zo8N9vfX4ho1dGnlSpvUBgBwLIbGpL/9Vk0NG2YzeUzt2pm1ZUsLxYlD4yDA2RE0h5G3t7dFKxEWFhZp8Do2KlCggPbt26c8efK88b01a9Zoz549MVIXAAAAANhKwI0bWlCpkg6OGGH5JC4uKj14sJpv2qR4adJYszwgSm7cCFDfvtuUPv0k9eu3Q7duPbP6irq5uahNm9w6eLCdtm9vZbyI7+bG5ToAgHWcmjlTp2fNMvl8v2PHdGr6dJYfAADAgRiaNrTcts24U6C5DDvaLG/cWCdnzLBJbQAAx+Lu7qp58+qqXLm07z23Y8e8WrGikeLGpWEKEBvwyVUsEz9+5Nstv3z50qKQeWTjLO2O7gxSpUplDJWnTJnyje8tXLgwRmoCAAAAAFu4tGqVZhYqpNtRuKnWJ0UKNd+wQWW//16ubm5WrQ+w1LFj99W+/RplyfKnRo8+pKdPQ6y+mAkTeunLL4vrypVumjOnrooVS2X15wAAxG6Pzp/Xpk8+MWtMquLFVXbIEJvVBAAAANtIVbSo2uzerYSZM5s99mV4uNZ16qSDo0bZpDYAgGPx9vbQ3383Vt68Sd96Tv/+JfTXX7Xk4cHnOkBsQdDcyiIiImTPEiRIEOnxwMBAs+cKCYn8g9a4ceMqNsuYMaOmTJnyxvGVbDkFAAAAwAmEh4Zqe79+Wla/voIePbJ4nvSVK6uDr68yVqtm1foASxhupN+48apq1FikQoVmavbs0woLs/41nsyZE2rcuCq6caO7RoyoqPTpI79OAwDR6dmdOzoyYYJCX7xg4Z3I1fXrFfr8ucnne8aPr3rz5snNk05kAAAAjihx9uxqs2ePUhQqZNH47V9+qe39+1vUpBAA4FwSJ46jdeuaKV26Nxvajh1bWT//XEEuLi4xUhuAmEHQ3MqePn0qRwyaBwUFmT2Xv79/pMdTp06t2K5+/fpq2LDha8cuX76sF1b8sOa7774zvsmzxT8AAAAAEJmA69e1oGJFHRw50vIFcnFRme++U/ONGxWP94+IYaGh4cZQeeHCM1WjxmJt3HjNJs9TtmxaLVnSQBcudNFnnxVR/PiE+ADYj8Njx2pLz56anCmT9g0bpqDHj2O6JFhBkZ491WT1anknS2bS+dUnTVKirFlZewAAAAcWN1Uqtdy+3djgwRIHR4zQ+i5dFBEWZvXaAACOxRAyX7++qTF0buDh4ap58+qpd++iMV0agBhA0NzKLly4IHsPmidJksQqHc0fv+UDB0NHb0j9+vV7Yxnu3r3L0gAAAABwSJdWrtTMQoV0e+9ei+fwSZlSLTZtUplvv5WrG1sqIuYEBARr9OiDypLlT7Vvv0bHjvlZ/Tnc3FzUsmVO7dvXVrt2tVaTJjnk5salOAD2xRAq9/3jD+PjQD8/7frmG03OmNG4e4mh0zkcW5Y6ddTx2LH3Bo3yde6s3K1bR1tdAAAAsB2vBAnUdM0aZW/SxKLxJ//6S383a6ZQCzIkAADnkidPMq1a1VgpUvhozZqmatUqV0yXBCCG8OmWFYWFhWnChAmyd3nz5n3j2L1796wWNM+cObNFdTmbMmXKKEOGDCatGQAAAADYq/CQEG3t00fLGjSIUofTDFWrqqOvrzJUqWLV+gBz3Lz5VP36bVf69JPUt+9249fWliCBp/r0KaZLl7pq/vz6KlmSnd8A2C/f339X6LNnrx0LefrUuHvJlEyZtKF7dz2+eDHG6kPUxUuTxriTTLkffpBLJDf6JcmZU1XGj2epAQAAnIh7nDiqv3ChCnTrZtH4iytWaEmtWgp+yy73AIDYo0yZtLpypZuqVaPxLBCbucuOGLpqb9u2zerz3rp1yybP8fLlS4WGhurp06e6efOm5syZo4MHD8oRguY7d+586xqZys/vzW5fCRMmVFa213ylYsWKmjVr1quv48aNa/Y6AwAAAEBM8b92TatattSd/fstnsPF1VVlvvtOJQcOpIs5Yszx434aNeqg5s07q7CwCJs8R/r08Y3bhnbtml8JEnjZ5DkAwJpCX7zQ4XHj3nmz2fHJk3Xizz+Vo3lzlf/pJyWiyYhDMuwkU+rrr5W+UiWtat1aT2/cMB538/JSvQUL5Ml1awAAAKf8HbD6pEnySZFC+4YNM3v8zR07NL9iRTVbt05xU6WySY0AAMfg4+MR0yUAiGF2FTS/ffu2Kr9nC0dHeA57V7x4cU2cOPG1Y4agvLmuXLnyxrGSJUvKxcUlSvU5k/Tp0796bFiXf38NAAAAAPbM0LlobadOCn7yxOI5DB9C1Z07Vxli+ftwxAxDg4DNm68bA+br11+12fMUKpRCX35ZXM2b55CHx5udYgHAXp2YNk2BkTQT+a+XERG6sGSJKo4YES11wXbSli2rDr6+2tC1qy4sW6ZKo0crRcGCLDkAAICTMmQUDDvbeCdPrq29e5s93u/YMc0tW1bNN2xQIhoOAgAAxFp2FTRH9Khbt67xDYXhA9d/XLhwwSpB8woVKkS5Pmfi4+Pz6nH27NnpaA4AAADA7hm6l+4YMECHx46N0jwZq1dXnVmzFDdlSqvVBpgiNDRcCxee06hRh+Tre99mi1arVib17VtcVapk4KZ7AA4nPDRUB0eONPn83G3bKkGGDDatCdHDO0kSNViyRJfXrFGWOnVYdgAAgFigaK9e8k6WTOs6dVJEWJhZY/0vXzaGzZutX89NigAAALGUa0wXgOiXMmVKlShR4rVj169f14MHD8ya5+LFi28ca968eZTrcyb37//vA+3atWvHaC0AAAAA8D5PrlzRvPLloxQyd3F1NXZKMm6rS8gc0ej58xD9+usRZcv2p9q1W2OTkLmHh6s6dsyr48c7au3aZqpaNSMhcwAO6ez8+Xp6/brJ55fo39+m9SB6GRrRZP2/hjQAAACIHfK0batGf/8td29vs8e+uHdP8ytU0I0dO2xSGwAAAOwbQfNYqkWLFm8cO3z4sFlzHDp06LWvixQpohw5ckS5Nmdy9OjRV48/+OCDGK0FAAAAAN7lwrJlmlW4sO4eOGDxQsVNnVottmxRqa+/NgbOgejw4MELffvtbmXIMFm9em3R9etPrf4cCRJ4ql+/4rpypZumT6+t/PmTW/05ACC6vIyI0IGffzb5/GyNGilp7tw2rQmOb//PP+vSqlUxXQYAAADeIUvt2mq+aZO8EiUye51CAgK0pGZNXfz7b9YYAAAgluFT31iqa9euSpgw4WvHdphx9+mVK1fk5+f32rEePXpYrT5ncO/ePe3Zs8f4uHHjxipQoEBMlwQAAAAAbwgPCdGW3r21okkTBfv7W7xCmWrUUAdfX6WvWJFVRrS4cuWJevbcbAyYDxmyV48eBVn9OdKnj6/Royvpxo3uGj68otKmjW/15wCA6HZr9249PH3a5PNLDhhg03rg+K5v2aKdAwdqWf362vjJJwp98SKmSwIAAMBbpC1TRq127lS8NGnMXqOwoCDjNcQTf/3F+gIAzPLy5Uv9/PN+9emzlZUDHBBB81gqQYIE+uSTT147tmzZMpPHb936+g/9dOnSqV27dlarzxkMGTJE4eHh8vLy0ujRo2O6HAAAAAB4w5PLlzW3bFkdGTfO4tUxdC4vN2yYmq5dq7gpUrDKsDlf3/tq02aVsmefqgkTjiowMMzqz1GwYHLNnl1Hly511RdfFFOCBF5Wfw4AiCnpypdX2/37lb1JE8nF5Z3npq9cWalLloy22uB4Ah8+1Jr27Q2fGBu/PvbHH5pVtKju/Wu3TwAAANiX5PnyqfXu3UqcPbvZY1+Gh2v9Bx/owMiRNqkNAOB8goPD1LnzOn311U6NGXNYkyYdi+mSAJiJoHks9vnnnyvRv7ZEOnPmjM6ePWvS2CVLlrz29dChQ+Xp6WlyN/RJkyZpxowZb3RFj4qIiIg37oSKKkNQ3BIbNmww/hn/CZxnzpw5yrUAAAAAgDWdX7pUs4oU0b1Dhyyew9D5qMXWrSo1cKAxcA7YWnh4hBo0WKZ5884qPDzq7/v/q2bNTNq4sbmOHu2gtm3zyMPDzerPAQD2IHWJEmq4ZIk6nzqlvJ06ydXdPdLzSn71VbTXBsdhuAa/vmtXPbt9+7Xjj86e1ZySJXVgxAhFWHiNHQAAALaVMFMmtdq1SymLFrVo/I5+/bTtyy+tkssAADivBw9eqHr1xZox49SrYz16bNKmTdditC4A5nF5GcO/9V28eFHZ/3OXZPz48VWgQAFjl+wkSZIYO0Ib/rEnhmULDQ1VYGCgHj9+rKtXr8rX11fBwcGvzsmaNavxz2fPJk6cqI8//vjV11988cV7u2+fP39euXPnfhXsrlixorZt22bS8y1fvlxt2rQxrptBsmTJtG7dOhW18M3Lf7u0P3369NXXZcuW1a5duyyay1CfoUP733//raRJkxpr/v77741/N99n586dql+/vvz9/dWpUyf95YDbRrlE0smIN4gAAACAcwgLDtb2L7/U0fHjozRPplq1VGfmTPkkT2612gBTjB17SF98Ydp1CFO4u7uqTZtc6tOnuAoU4O8zgNgp4MYNHRo9WsenTFHYixfGYymLFFG7Q4civVYIGPhOnKhN//p8ITLpK1VS7ZkzlSB9ehYNAADADoU8farljRrp+pYtFo3P27Gjav7551tvXgUAxF5nzz5UvXrLdOnSkze+lzChl/bta6NcuZLGSG0AHDhobggdT506VXXr1pWbm+N1jHrw4IF69eqluXPnOkzQ3PDyN2rUyBioNvDx8TF2NU//jou+tWrV0vr1642PU6dOrQMHDhhvCnifkJAQpUqVyhjM/7dixYrp4MGDUf6zuLu7v9aBvFChQjpq4fac48aNU+/evV87ljFjRv3222/Gv59v+/MZxn3zzTfGx02bNtW8efPk4eEhR0PQHAAAAHBOTy5d0sqWLXXv8GGL53Bxc1O5YcNU4ssv6WKOGPHsWYgyZJisx4+DojRPggSe6t69oD77rIjSpXv/jeUAEBu8ePDAeDOa4Z/qkycrZ7NmMV0S7NSD06c1u2hRhQW9///HXokSqfrEicrVsmW01AYAAADzG1OsaddO5xcvtmjpstavr3oLFsjD25ulBwAYGTqWN2v2t/z9g9/+/4+siYxh82TJfFg1wM7ZVdDcEF6uUaOGHJkh6FyhQgXt2bPHIYLmBobO24au5MeOHXvVCXzjxo3y/s+bAEMHc0OQfsKECcavDd3mDa+ZIShuilOnTilfvnxvHHd1dVVQUFCUAtl+fn5KkSLFa8dSpkypu3fvWjTfqFGj9OWXX0b6vRIlSqh169YqXLiw4sSJY3wOQxfzhQsX6saNG8ZzBg0aZOyA7qjdfgiaAwAAAM7n3OLFWt+li0ICAiyeI17atKo3f77SlStn1doAcw0atEs//LDPooUzhMp79y6irl0LGLumAADeFPLsmdy9veXqgA1hYHuGcPmckiXld/y4yWPip0+vD86elYcPHx4DAADYo4jwcG3u0UPHJk2yaHzacuXUeOVKxUmUyOq1AQAcy6RJx9SjxyaFh78/llq+fDpt2tRcnp5cgwLsmd0EzQ2h3SNHjsgZrFmzxtj12lGC5v8EtRs2bKi9e/cavza8HoawtSGAbggdG4LUhk7du3btMn4/d+7cWrFixaubBEzx5MkTYzj9v3/l0qRJo1u3bkWp/jFjxqhPnz5vHN+wYYOqV69u9nyG8LghFP/w4UOzxhnW7ddff1U5Bw9dEDQHAAAAnCsItK1vX/n+9luU5slcp45qz5ghn2TJrFYbYKn7958rY8YpCgoKM3lMwYLJ1bdvcbVsmVMeHly0BgDAUlt699aRceNMH+DiopZbtyp9xYosOgAAgB0zZDl2f/ut9g0datH45AUKqOm6dYqXOrXVawMAOIahQ/dq8ODdZo355JNC+u23ajarCUDUucpOVK1aVc6iVq1ab3TXtnfJkyfXtm3bjGFyQ5fuo0ePGl8TQ1dzw9eVKlUyhswTJUqkoUOHytfX16yQuYFhbO/evd84/u2335pdr6E7uqHe2bNnq3Pnzurbt2+k5xnC84YAuqHbuKH+69evmzR/qlSpjCH1LFmymHR+6dKljbUcOnTI4UPmAAAAAJzH44sXNbdMmSiFzF3c3FRh+HA1WbmSkDnsRooUcdW5c16Tzq1aNYPWr2+mo0c7qF27PITMAQCI4u+XR/9v11NTlejXj5A5AACAgzSkKzdkiKqYc1Phvxh2vJlXtqzxd0YAQOxUs2YmxYnjbtaY33/31YwZJ21WEwAn6mg+YcIE9ejRQ86iQoUKun37tsN0NP+3Bw8eaN68ecYu5jdu3JCbm5syZcqkatWqqVmzZooXL57Fcxv+uv3xxx9atmyZvLy89MEHH6hJkyZmz9O4cWNduXLF7HHNmzfX119/bfL5wcHBWrlypbZu3arz58/L39/f+OYqYcKExo71RYoUUc2aNZUhQwY5EzqaAwAAAI7v7MKF2tC1q0KePrV4jvjp0qne/PlKW7asVWsDrOHy5SfKnn2qIiLevLTl6uqipk2zq3//EipaNBULDgCAFd3cuVNr2rdXwLVr7z03ZZEiarN3r9w8PXkNAAAAHMiZuXO1tmNHRYSZvpvcP3xSplTTtWuVsnBhm9QGALBvixadU4sWK00+33A9f/ToSurdu6hN6wLgBEHzmTNnqn379nIWrVu31sGDBx0yaA4QNAcAAAAcV1hQkLZ+8YWO/fFHlObJUreuas+YIe+kSa1WG2I3QyB8zZrLmjTpmObNq6d48aIeOGvVaqUWLDj36msvLzd17pxPffoUU7ZsiaM8PwAAiFywv7829eihM3PmvHWJ3L291f7IESXNlYtlBAAAcEBX1q3TiqZNFfbihdljPRMkUOOVK5W+QgWb1AYAsG/Dhu3TN9/seu95SZN6a8GCeqpaNWO01AXAMq6y42CrIzN0AQcAAAAAIDo9vnBBc0uXjlLI3NXdXRVHjlTjv/8mZA6rCAuL0Jw5p1Ww4AzVr79Mq1Zd1tSpJ6wyd79+JYz/TpTISwMHltS1ax/qjz+qEzIHAMDGvBImVN3Zs1V3zhxjiCgylUaPJmQOAADgwDLXqqUWmzcrTpIkZo8NCQjQkpo1dWnVKpvUBgCwb4br9e3a5XnnOUWLptThw+0ImQMOIMY7mgcEBGjhwoWqXLmysmbNKmexbds2+fn5qXnz5jFdCmA2OpoDAAAAjufs/Pla362bQp89s3iO+OnTq/6CBUpTurRVa0PsFBQUpr/+OqmRIw/qyhX/176XIUN8XbzYVR4eUb9Rf+HCs6pdO4vix496h3QAAGA+/2vXtLZ9e93cufPVsSz16hlvXHS2JkMAAACx0YPTp7W4Rg09u3XL7LEubm6qPX268rRrZ5PaAAD2Kzg4TFWrLtLu3W/+/8OwM+nvv1dTnDjuMVIbAAcLmgOwPwTNAQAAAMcRGhiobZ9/rmOTJkVpnqz166vW9OnytqBDEfBvAQHB+uMPX40de1j37r19a+WZM2urffu8LB4AAE4gIjxcB0eM0O7Bg40dLzueOKG4KVLEdFkAAACwkoDr141h80fnzlk0vsq4cSry2We8HgAQy/j5vVCxYrN0/fpT49ceHq4aP76qPvywADenAw6EoDmAN38wRNJlhntSAAAAAPvz6Px5rWzRQn7Hjlk8h6u7uyoMH66in3/ORT1E2Zw5p9Wjx2b5+we/99x8+ZLp+PGO/L0DAMCJ3D10SCEBAcpQpUpMlwIAAAAre+HnpyV16ujeoUMWjS/97bcq8+23XAsCgFjm0KG7KldunpIm9daSJQ1UqlSamC4JgJkImgN48wcDQXMAAADA7p2ZN08bPvxQoc+eWTxHgowZVW/+fKUpVcqqtSH2MmyBabhgbKpVqxqrbt2sNq0JAAA4NkMTlMiuWQMAACD6hTx9qhVNmujapk0WjS/86afG7uYurq5Wrw0AYL9Wr76kYsVSKWXKuDFdCgAL8JsbAAAAAAAOJDQwUBu6d9fqNm2iFDLP1rChOhw9SsgcVlW2bFqVL5/O5PNHjDjIKwAAAN7q4Zkzmle2rB6cOsUqAQAA2AHP+PHVeNUq5Wje3KLxRydM0JoOHRQeGmr12gAA9svQcIaQOeC4CJoDAAAAAOAgHp07p7mlSun45MkWz+Hq4aHKY8eq4bJlipM4sVXrAwwGDixp8kLs2HFT+/bdZuEAwIrCgoO17csv9eTyZdYVDi08JERr2rXT7b17NatoUR0aO1YvIyJiuiwAAIBYz93LS/XmzVPBjz+2aC3OzJmjFY0bGxtqAAAAwP4RNAcAAAAAwAGcnjPHGLDxO37c4jkSZMqk1rt2qWjv3nJxcbFqfcA/atbMpMKFU5i8IMOHH2DxAMCKTs+cqUOjRmlqjhxa0749naDhsPYOHap7R44YH4cbbqD44gstql5dATduxHRpAAAAsZ6rm5uq/fabSn3zjUVrcXn1ai2pWVNBT57E+rUEAACwdy4vX758GdNFALAvkQVO+FEBAAAAxIzQFy+05bPPdGLq1CjNk61RI9WaNo0u5ogWCxeeVcuWq0w6N3v2xDp6tL3ixvW0eV0A4OwiwsI0LVcuPbl06bXj2Rs3VomvvlLq4sVjrDbAHIYu5vPKlYu0g7lXwoSqMn688rRrx82TAAAAduDwL79o6+efWzQ2RaFCarpuneKmTGn1ugAAAGAdBM0BvPmDgaA5AAAAYBcenj2rlc2b68HJkxbP4erhoUqjRqlwz54EcRBtwsMjlDv3X7pw4fFbzzF0PR8woISaNs0hNzc23QMAazgzb55Wt2nz1u9nrF5dJQcOVPqKFfm9AHYr5NkzzSxU6I0bJv4re5Mmqj5xonySJ4+22gAAABC5kzNmaH2XLnoZHm72EiXKlk3NN25UwkyZWF4AAAA7RNAcwJs/GAiaAwAAADHu1KxZ2vTxxwp9/tziORJmzqx6CxbQvRQmCwwM1dOnIUqRIm6UV+3PP4+rW7cNbxyvUCGdBg4sqRo1MhFyBAArMnR+nlGwoEk3qKUpU0aVRo9WmlKleA1gdzZ0767jkyebdK5PihSqOW2astata/O6AAAA8G4XV6zQypYtFR4cbPZSxUubVs02bFCyPHlYZgAAADtDuygAAAAAAOxI6IsXWvfBB1rboUOUQuaGDo/tjxwhZA6T+PsH66ef9itTpin6/PNtVlm19u3zKG3aeK++rl8/q3bvbq3t21upZs3MhMwBwMourVpl8i4ot/fsUURoKK8B7PLvsakhc4MX9+8r+MkTm9YEAAAA02Rr2FBN162TZ/z4Zi/Zs1u3NL98ed05cIDlBgC81d69tzVjhuW7AAOwDB3NAbz5g4GO5gAAAECMeHD6tFa2aKGHp05ZPIebp6cqjh6twj16EOTFe92//1xjxx7W77/7KiAgxHjM1dVF5893UdasiaK8guPHH9G+fXc0YEAJ5c+fnFcEAGzk5cuXmlOqlO6aGMpIW66cWu/cyesBu/LCz0/T8+UzhsdNlaNZM9VfuJDfewEAAOzI3cOHtaRWLQU+eGD2WI+4cdVo+XJlrFbNJrUBABz32tfEicfUq9cW49eGhjalS6eJ6bKAWIOgOYA3fzAQNAcAAACi3ckZM7Tpk08U9uKFxXMkzJLFGLRJVbSoVWuD87l586lGjTqoyZOPKzAw7I3vd+9eUBMnVo+R2gAA5ru+ZYsWVq1q8vlN1qxRltq1WWrYlQMjRmhH//4mn++TMqU6nTwpn2TJbFoXAAAAzPfw7FktrlFDT2/csKiRRt1585SjSROWHgCgwMBQffLJJk2f/r8mTRkzJtDRox2UOHEcVgiIBgTNAbz5g4GgOQAAABBtQp4/1+ZPP9Wp6dOjNI+hm2PNP/+UV8KEVqsNzufy5Sf6+ecDmj79pEJDI956nqenm65e7abUqeNFa30AAMssrFZN1zdvNuncFIULq/3hw3SAhl12Jzv511/a0quXQp89e+/5jf/+W1nr14+W2gAAAGC+gOvXjWHzR+fOmT3WxdVVNSZPVv4uXVh6AIjFrl71V9Omf+vIkXtvfK9p0+xatKgB17iAaOAaHU8CAAAAAADe9ODUKc0pUSJKIXNDh5+qEyYYO5kTMsfbnD79QO3br1GOHFM1Zcrxd4bMDUJCwjV27GEWFAAcwNObN3V7zx6Tzy85cCAfwMFuG6Dk/+ADdTx2TGnLlXvnufk6dyZkDgAAYOcSZMigVjt3KmWRImaPfRkRofVdu+rAyJE2qQ0AYP82bryqYsVmRxoyN1iy5IImTToW7XUBsREdzQG8+YOBjuYAAACAzZ2cPl2bPvlEYYGBFs+RKGtWY8Dckg9rEDscPXpPw4bt09KlF/TypXlj48Xz0PXr3dl6EgAcwAs/Px0ZN05Hxo9XSEDAW89LkjOnOp06JVc3t2itDzBXRHi4Do4cqd2DBysiNPS17yXImFEdjx+XV4IELCwAAIADCA4I0PKGDXVj2zaLxpfo31/lf/qJG2YBIBbteDZ8+AF9/fUuRUS8+4MNLy83HTjQTgUKJI+2+oDYiKA5gDd/MBA0BwAAAGwm5NkzberRQ6dnzozSPDlbtFCNKVMI2CBSe/bcMgbM16y5EqUVGjKkrAYNKs0qA4CDCPb3l+/vv+vQ2LEK9PN74/u1/vpL+Tp1ipHaAEvcP3ZMa9q314MTJ14da7FlizJUrsyCAgAAOJCwoCCtbNlSl/7+26LxBbp1U7U//uCmWQCIBTp2XKOZM0+bfH7u3El08GA7xY3radO6gNiMoDmAN38wEDQHAAAAbMLv5EmtbN5cj86etXgONy8vVf7lFxXs3p0uPnijy8eWLdeNAfOtW29YZXWSJvXWtWvduEALAA4m9MULnZg6VQdHjNDTmzeNx+JnyKCuFy/KzcMjpssDzBIWHKw9331n/PtcuGdPVfnlF1YQAADAAUWEhWl91646NWOGReNzNGumOrNny93Ly+q1AQDsx4IFZ9Wq1SqzxnTpkl9//lnTZjUBsR1BcwBv/mAgaA4AAABYPQB8cto0be7ZU2GBgRbPkyhbNtVfuFApCxe2an1w/L9fq1dfNgbM9+27Y/X5f/mlsnr1Kmr1eQEAthceEqLTs2frwM8/q0ivXircowfLDod1Z/9+JStQQB7e3jFdCgAAACz0MiJC2/r00WELbx7MWL26Gi5dKs948XgNAMCJffrpJv32m69ZY+bOravWrXPbrCYgNiNoDuDNHwwEzQEAAACrCXn2TJs+/tgY8oqKnC1bqsbkyfJKkMBqtcGxhYdHaOnSC8aA+bFjfjZ5joYNs2nQoFIqWjSVTeYHAESPiPBwY6CDbubA/zy7c0ehz58rcbZsLAsAAEA0N03Y/+OP2vXNNxaNT12ypJqsWSPvJEmsXhsAwD4EBYWpZMk5On7c9M8+4sf31NGjHZQ1ayKb1gbERgTNAbz5g4GgOQAAAGAVfidOaGXz5np07pzFc7h5eanKuHEq8OGHkf6ujtgnNDRc8+ad1Y8/7te5c4+sPr+bm4vatMmt/v1LKG/eZFafHwAAwB7CTcsaNND1zZtVYfhwY7d/F1fXmC4LAAAgVvH94w9tMuy69PKl2WOT5s2rZuvXK37atDapDQAQ886efaiiRWfpxYswk8cUK5ZSu3e3kaenm01rA2IbguYA3vzBQNAcAAAAiHJw5cTUqdrSs6fCgoIsnidxjhyqv3ChUhQsyCsCBQeHafr0U/r55/26ejXA6itiuPD6wQf51K9fcWXOTMcPAADgvE5On651nTu/+jp95cqqNW2aEmbKFKN1AQAAxDZn58/XmvbtFRFmeojwHwkyZVLzjRvZoQYAnNj06SfVufM6s8b07VtMI0dWsllNQGxE0BzAmz8YCJoDAAAAFgt5+lQbP/pIZ+bOjdIq5mrdWjUmTZJn/Pi8GrHc8+chmjz5uEaNOqTbt59ZfX4fH3d1715QffoUU9q0/H0DAADOLeDGDU3Pl08hAa/fuOcRL54qjR6tAt26sZMQAABANLq8dq3+btpUYYGBZo/1SZnS2NmcRh0A4LyNndq1W6O5c8+YNW7NmiaqXTuLzeoCYhunCJr7+/tr1qxZqly5svLmzRvT5QAOj6A5AAAAYJn7x45pZYsWenz+vMVL6B4njqr8+qvyd+1KwCWW8/cP1m+/HdXYsYf14IH5H7S9T4IEnvr008Lq3buokif3sfr8AAAA9sbwkdiSWrV0dcOGt56TsXp11Zw6VQnSp4/W2gAAAGKzW7t3a2m9egp+8sTssV6JEqnJ6tVKW6aMTWoDAMSsgIBgFSkyS5cumf7/iGTJvHXsWEelSRPPprUBsYVTBM0vXryo7Nmzq3///vr5559juhzA4RE0BwAAAMxjeGt9fMoUbfnsM4UHB1u8fIlz5FCDRYuUvEABXoJY7NGjQP3yy2H9+utRY9jc2pIm9Vbv3kWMIfNEieJYfX4AAAB7dWzyZG3s3v2953kmSKDKv/yifJ06cfMnAABANPE7flyLatTQi3v3zB7r7uOjRsuXK1P16japDQAQsw4duqsyZeYqNDTC5DFVqmTQhg3N5ObmatPagNjAqYLmOXLk0NmzZ7noB0QRQXMAAADAdMEBAcawytn586O0bLnbtlX1P/6QZ/z4LH8s9eDBC40Zc1jjxx/Rs2ehVp8/Vaq46tu3mLp3L6h48TytPj8AAIA98796VdPz51fos2cmj2m4dKmyN25s07oAAADwP08uXdKi6tXlf+WK2cvi5umpuvPmKUeTJiwpADihsWMP6Ysvtpk15ocfyunrr0vZrCYgtnCqoLlBv379NHz48JguCXBoBM0BAAAA09z39dXKFi30+MIFi5fMPU4cVZ0wQfk++IAbp2Ope/eea9Sog/r9d1+9eBFm9fkzZIivAQNKqnPnfIoTx93q8wMAANi7lxERWlitmm5s3WrymLTlyqnV9u1ycaXzGQAAQHR6dvu2FtesqQcnT5o91vC7W82pU4070wAAnIsh5lq//jKtXn3Z5DFubi7atq2lypVLZ9PaAGfndEFzg/bt2+vXX39VokSJYrQuwFERNAcAAADezfBW+tikSdrau7fCg4MtXq4kuXKp/sKFSp4/P0seC92+/UwjRhzQpEnHFRRk/YB59uyJNXBgSbVtm1seHm5Wnx8AAMBRHJkwQVt69jTrZtAOx44pSY4cNq0LAAAAkQt89EhL69bVnX37LFqiyr/8oqK9erG8AOBk/PxeqFChmcbPV0yVPn18+fp2UJIk3jatDXBmTtmGYdasWcqQIYN69uypU6dOxXQ5AAAAAAAnEhwQoFWtWmnTxx9HKWSep317tTt4kJB5LHTjRoA+/XSTsmSZonHjjlg9ZJ4/fzLNn19PZ850VqdO+QiZAwCAWM/N01PuPj4mr0PZoUMJmQMAAMQg7yRJ1HzTJmWqUcOi8YYGIXu+/97YMAQA4DySJ/fRnDl15OJi+pgbN56qS5f1/D8BiAKn7Gj+X2XKlFH37t3VvHlzeXtzZwrwPnQ0BwAAACJ37+hRrWzeXE8uXbJ4idy9vVX1t9+M27dG9rs3nNfVq/766af9+uuvkwoNjbD6/MWLp9I335RSvXpZ5erK3y0AAIB/e3zxotZ16qRbu3e/c2FSlyyp1rt3y9WNHWEAAABiWlhwsNa0b6/zixZZNL5o796qNHq0XFydsg8nAMRa3367W0OG7DVrzIQJVdWjR2Gb1QQ4s1gRNP9H4sSJ1b59e2PoPE+ePNFSG+CICJoDAAAArzO8dfb94w9t+/xzhYeEWLw8SXLnVoNFi5Qsb16WOBa5ePGxMWA+c+ZphYVZP2BeoUI6Y8C8WrWM3LwAAE7I8LuHIViRv0sXZaxenZ/1QBREhIfryLhx2vX11woLCoq083n7o0eVjM+QAAAA7Op3OMPuksenTLFofN5OnVRzyhS5urtbvTYAQMwwfNZSpcpC7dx50+QxceK4y9e3g3LmTGLT2gBn5JRB83jx4unZs2fvHFOuXDl9+OGHxi7nceLEiYYqAcdB0BwAAAD4n2B/f63v2lXnFy+O0rLk7djR2MncM25cljeWOHfukYYN26c5c84oIsL6l19q1cqkr78upXLl0ll9bgCA/TgxbZrWd+lifJyyWDGV/uYbZa1fn458QBQ8PHvW2N38zv79rx0vN2yYSg0cyNoCAADYGUO0aUf//jo4cqRF47M3aaK6c+fK3cvL6rUBAGLGjRsBKlhwph4/fvNG8rcpWTK1du1qLXd3droAYm3QPGHChNq+fbsKFiyooKAgHTt2TMuXL9fs2bN18+bNt3Y579ixozF0njt37mivHbBHBM0BAACA/+/u4cNa2aKF/C9ftnhJ3H18VO2335SvUyeWNZY4deqBMWA+f/5Z2eKqS+PG2TVwYEkVK5bK+pMDAOxKRFiYpuXOrScXL752PFm+fCr19dfK0by5XN3cYqw+wNH/+zo4erT2DB5s3DkgZZEiarNvn9w8PGK6NAAAAETCEG868PPP2mnhjYGGHaIaLltGIxAAcCIrVlxUo0bLzRrz44/l9dVXJW1WE+CMnCpo3qtXL/3yyy9vfD88PFxr167V5MmTtWbNGuPXkSlfvry6d++uZs2ayYu7GBGLETQHAABAbGd4q3z0t9+0vU8fY+jEUknz5FH9RYuULE8eq9YH+3Ts2H398MM+LV583upzu7q6qGXLnMaAeb58ya0+PwDAPp2ZO1er27Z96/cTZ8+uEl99pTzt2hGOBSz04NQpbejWTdUnTlTyAgVYRwAAADt39PfftblHD4vGpilTRk1WrVKcxImtXhcAIGZ89tlmjR9/1OTzPTxcdehQexUowGctQKwMmk+cONEYFH+XW7duadq0aZo6daquXbsW6TlJkiR51eU8V65cNqoasF8EzQEAABCbBT15ovVduujC0qVRmidf586qMn48HXJigcOH72ro0H3GzhnW5ubmonbt8hgD5jlyJLH6/AAA+/UyIkLTCxTQw1On3ntugowZVXXCBGWtVy9aagOcjeGjssiui1sq9MULuXp4cAMIAACAjZyePVtrO3XSy7c0mnwXw82FzTZsUNyUKW1SGwAgegUFhal06bny9b1v8piCBZPrwIF28vRkp0DAFK5yAvHjx1fLli2Vx4QOcWnTptWgQYN0+fJlY3fzRo0ayd3d/bVzHj16pLFjxyp37tyqWLGi5s6dq+DgYBv+CQAAAAAA9uDuoUOaVaRIlELm7j4+qj1jhmpNm0bI3Mnt339H9eotVbFis60eMnd3d1WXLvl17lwXTZ9em5A5AMRCF1esMClkbhBw7Zo84sWzeU2As7JmyNxg+5dfak6JErp31PSOagAAADCdYVenhkuXys3Ly+xl8zt+XPPLl5f/W5pTAgAcS5w47po/v558fF7PgL7LsWN+GjJkr03rApyJU3Q0j6q7d+8au5z/+eefunLlSqTnJE2a9FWX85w5c0Z7jUB0oqM5AAAAYhvDW+Oj48drW9++iggNtXiepHnzqsGiRUqaO7dV64N92b37lvEC5IYNV60+t2HLRkPAfMCAEsqYMaHV5wcAOM7vJrOLFdO9I0dM3v699a5dVg/LAjDfje3btaBSJeNjV3d3lRgwQKW++UbuFoSgAAAA8G7Xt27VsgYNFPrsmdlLFT9dOjXbuFFJc+VimQHACfzxh68++WSTyee7urpoz542KlkytU3rApwBQfP/XLzfuHGjpkyZohUrVij0LeECQ5fz7t27q0mTJvLiwiCcEEFzAAAAxCZBT55o/Qcf6MKyZVGaJ3+XLqry66/y8PGxWm2wLzt33tR33+3Rli3XrT63l5ebunUroH79iit9+gRWnx8A4FiurFunJbVrm3x+kzVrlMWM8wHYRuiLF5pRoICeXLr0xg2ptf76S6mLF2fpAQAArOzOgQPG909Bjx6ZPdY7eXI1W79eKQsX5nUBACfIftasuVgbN5q+Y0XOnEl09Gh7eXt72LQ2wNERNH+L+/fv66+//jJ2Ob94MfLtr5MlS/aqy3mOHDls+ToB0YqgOQAAAGLThxArW7ZUwFXLO1N7xI2r6hMnGrdrhXPas+eWBg3abZOAube3uz76qKC+/LK4UqeOZ/X5AQCO+aHYvHLldHvPHpPOT1mkiNodOkQ3c8AObP38cx3+5ZdIv+fi6qpiffuqzHffycPbO9prAwAAcGZ+J09qcY0aen7njtljPRMkUJNVq5SufHmb1AYAiD43bgQof/4Z8vcPNnnM558X1ZgxlW1aF+DoCJqbcFF/69atmjx5spYtW6aQkJBIz6tcubIxcG7ocu7p6WmL1wqINgTNAQAAEBve6x0ZN07b+/VTxFt2szJFsvz5VX/hQrZXdXJDh+7V4MG7rTpn3Lge6tGjkPr0KaYUKeJadW4AgGN7fv++5pYqJf8rV0w6v8GSJcrRpInN6wLwbrf27DHeJKKXL995XpKcOVVz2jSlLVOGJQUAALAiw64yi6pXN/m91L+5e3ur4dKlylyrFq8JADi4mTNPqWPHtSaf7+Iibd3aUhUrprdpXYAjI2huhgcPHmj69OmaOHGiLv1n28N/JE+eXJ06dVK3bt2UPXt2a71OQLQiaA4AAABnFvT4sdZ17qyLK1ZEaZ4C3bqp8rhxdCOMBQydLzJlmqwnT0zvgPE28eN7qmfPwsYOGcmS+VilPgCA84kIC9OZefO0/8cf9ejs2beelzRPHnU6ccLYKRlAzAkNDNSswoX16Nw50wa4uKj+ggXK2by5rUsDAACIVZ7dvm0Mmz88fdrssa4eHqoze7ZytWhhk9oAANHXbKpx4xVaseKiyWMyZUqg48c7GT/DAfAmrj6byd/fXw8fPnzr9/38/DRy5EjlzJlTVatW1cKFC9/aBR0AAAAAEL3u7N+vmYULRylk7hEvnurOmaMakycTMo8lEib00hdfFIvyHN9+W1rXrn2oYcPKEzIHALyTq7u78rZvr04nT6r+okVKXrBgpOeVHDiQkDlgB/Z+/73pIXPDzYdp0ypTjRo2rQkAACA2ipcmjVrt2KFUxYubPdaw8+WqVq10/M8/bVIbACD6GqxOmlRdyZJ5mzzm6tUA9e27zaZ1AY6MjuYmuHnzpkaNGqUpU6boxYsXZi+yoct5586djV3Os2XLZsnrBEQrOpoDAADAGbsXHB47Vjv69zd2CLVU8gIFVH/hQuN294hdLO1qniRJHGNI/dNPCxvD5gAAWPq7zOU1a7Tvhx90Z98+47GEWbKoy7lzxlA6gJhz5+BBzS1VSi8jIkwe02TNGmWpXdumdQEAAMRmIU+falmDBrqxzbLQYMVRo1S8Tx+r1wUAiD6LF59T8+YrzRqzdm1T1aqV2WY1AY6KoPk7nD9/XsOHD9esWbMUGhoa9cV2cVGVKlXUvXt3NWrUSB4eHlGeE7AFguYAAABwJoGPHmld58669PffUZqnYPfuqjR2LF3MY7GhQ/dq8ODdJp2bPLm3+vQppk8+KcxWiwAAqwbOb2zdqr0//KDcbdqoQNeurC4Qw7b26aPDY8aYfH7ejh1Ve/p0m9YEAAAAKTQwUKtattSlleaFDP9R6uuvVXbo0EjzEwAAx9C27WrNnXvG5PPTpImnkyc7KXHiODatC3A0BM0jcfToUf30009asmSJIszoQGGQMmVK9erVSzlz5tTUqVO1bt26SOcwnNejRw998sknSpo0qeWvIGADBM0BAADgLG7v26eVLVvq6fXrFs/hES+eak6ZolytWlm1NjhnV/OUKX3Ur18Jde9eQHHjekZrfQCA2Bc6J/AA2Md/i2fmztWWzz5T0KNH7zw3bqpU6nTqlLyTJIm2+gAAAGKz8NBQYxOSM3PmWDS+UI8eqvrrr3JxdbV6bQAA23v0KFD58k3XnTvPTR7Ttm1uzZ5d16Z1AY6GoPm/7NixwxgwN4TDzZU1a1b17dtXnTp1Upw4/7uj5caNG5o2bZrxn+uRBBt8fHyMgfNBgwYpfvz4lr6OgFURNAcAAICjM2xbf2jMGO386itFhIVZPE/yggXVYNEiJc6e3ar1wfm6mhu6XPTvX0LduuWXtzc7mAEAAMQ2z+/d06YePXRhyZK3ntNo+XJla9gwWusCAACI7QzXijd9+qmO/fGHRePztGunWn/9JVd3d6vXBgCwvTVrLqtu3aVmjVm8uIGaNs1hs5oAR+MUQfPg4GCdOHFCWbJkURILukCsXr3aGDDfvdu07a//rXDhwurXr5+aN28uNze3t55n6Gq+fv16TZkyRX///bfCw8Nf+36aNGk0btw4NWvWzOwaAGsjaA4AAABHFvjwodZ26qTLq1ZFaZ6CH3+symPGyP1fNxPDMe3YcUMvXoSpVq3MVu9qnj59fA0YUEIffJBfceLwYRMAAEBsd27RImPgPNDP77XjuVq3Vr25c2OsLgAAgNjMEI3a9fXX2v/TTxaNN9wsWG/+fK4VA4CD+vDDDZoy5bjJ5ydL5q1TpzopRYq4Nq0LcBROETS/ePGismfPrpkzZ6p9+/YmjTEEvRctWqSff/5Zx44dM/s5K1WqpAEDBqhmzZpmjzV0OR8/frx+//13PX/++rYMvXr10qhRo+TOnZCIQQTNAQAA4Khu7dmjVa1a6emNGxbP4Rk/vmr8+adytWhh1doQMwHz777bo61bbyhLloQ6e/YDeXi8/SZxc7qaGy5IDhxYUp0755OXFwFzAAAA/M+LBw+05bPPdHbePOPX3smTq/Pp0/JJloxlAgAAiEEHRozQjv79LRqboUoVNVqxQp7x4lm9LgCAbT19GqICBabr6tUAk8c0apRNS5c2jDRHB8Q2ThU0Hz58uLG7+LuEhIRoxowZGjFihHGcOVxdXdWwYUNjwLxEiRJRrFq6d++ePv/8c837vwuN/6hTp46WL18uDw+22kbMIGgOAAAAR9z+9ODo0dr51Vd6+Z8dpMyRonBh1V+4UImzZbNqfYi5gPm/TZtWU50754/y/C9ehMrNzYWAOQAAAN7p4ooV2vjRR6ry66/K2bw5qwUAAGAHjk2ebPwdTRbEpVKXKqWma9YoTuLENqkNAGA727ZdV+XKC80aM3NmbbVvn9dmNQGOwqmC5vXq1dPKlSsjPcfQOXzSpEkaPXq0bt++bdb8np6eateunTHEnjNnTlnbr7/+auxk/m8tW7bU3LlzjeF2ILoRNAcAAICjdQtc27GjrqxZE6V5CvXooUqGHabixLFabbCPgPk/rNnVHAAAADBFyLNnVu16GR4aqvCQEHnGZftuAAAAS51dsEBr2rVTRFiY2WOTFyyoZhs2KG6KFLwAAOBgevfeonHjjph8fsKEXjpzprNSp2Y3C8RuTpViXrVqlWbNmvXasRMnTqhv375Knz69+vTpY1bIPH78+MYxly9f1tSpU20SMjf47LPP9Mknn7x2bMGCBcZQPAAAAADg7W7t3q1ZhQtHKWTumSCB6i9apGoTJhAyd1A7d95UlSoLVLHigreGzA0uX/bX7Nmno7U2AAAAxG7WDJkbHBw5UjPy59fVjRutOi8AAEBskqtlSzVascKi68F+x45pQYUKCrjx9uuQAAD79OOP5ZUjh+m7Uvj7B6t37602rQlwBE7V0fwfuXLlUtq0aXX27FndunXL7PmSJ09uDH/36NFDiaNpuxs/Pz+lTp1a4f/a4t3QSf3QoUPKnz/q23oD5qCjOQAAAOzdy4gIHRgxQru++UYv//U+ylwpixRR/YULlShrVqvWh+hjuKxRrNhsHTlyz6Tz6WoOAAAAR/Xo3DnNKFhQ4cHBxq/zdOigymPGyDtp0pguDQAAwCHd2LFDy+rVU8jTp2aPTZAxo5pv2qTE2bLZpDYAgG3s339HZcrMVUSE6bHZ1aubqE6dLLwkiLWcqqP5PwwB882bN5sdMs+cObMmTJiga9eu6Ztvvom2kPk/4XZDB/V/CwkJ0cCBA6OtBgAAAABwBC/8/LSkbl3t/OqrKIXMC/fsqdZ79hAyd4IbZb//vozJ5xu6ms+Zc8amNQEAAAC2uNl2w4cfvgqZG5yeOVPTcufWmXnzjDdgAgAAwDzpK1RQi61b5Z0smdlLF3DtmuaXLy+/kydZdgBwICVLptaAASXMGvPJJ5v0/HmIzWoC7J1TBs3NVbBgQc2ZM0cXLlwwdjH39vaO9hp8fX315MmTN46vWrVKJ06ciPZ6AAAAAMAe3dy5UzMLF9bVdessnsMzQQI1WLxYVX/9Ve5eXlatDzGjbt0sKl48lcnn//DDPoWFRdi0JgAAAMCaTkydqps7drxxPNDPT6vbtNHSevUUcP06iw4AAGCmVEWLqtWOHYqXNq3Za/f87l0tqFhRdw8dYt0BwIEMHlxaBQokN/n8a9cC9N13e2xaE2DPYnXQvEKFClq9erUx5N2mTRu5ubnFWC3z5s176/eWLFkSrbUAAAAAgD1279v/009aULmynpm5e9W/pSxWTB2OHlWOpk2tWh9ivqv5kCFlTT7/0qUnmj37tE1rAgDgXeg8DMAcz27f1vYvv3znOVfWrNFfefLoyPjxiojCzk8AAACxUdLcudV61y4lypbN7LFBjx5pYZUquhHJTYEAAPvk5eWumTNry8PD9Pjs2LGH5et736Z1AfbKNTZ++NygQQPt3btX27dvV506dWQP3hUm37OHu2EAAAAAxF4v/Py0pE4d7Rw4UC+jEJgo8tln///DgixZrFof7EPNmplUunQak8+fMeOUTesBAOBtgh4/1l958+rwuHEKffGChQLwXpt79lSwv/97zwt9/lxbPvvM+N4JAAAA5kmYKZOxs3myfPnMXrqQp0+1pGZNXYnCTpwAgOhVsGAKDRhQwuTzw8Nfqlu39QoPZ8dcxD6xJmju4eGhjh076tSpU1qxYoVKlSole3H27FldunTprd+/c+dOtNYDAAAAAPbC0AVmZqFCurp+vcVzeCVMqIZLl6rKuHFy9/Kyan1wvK7m6dPH1x9/VNO6dXS1BwDEjCO//qpHZ85oa+/empI5sw6MHKmQZ894OQBE6sKyZbqwdKnJq+MZP76K9OzJagIAAFggXurUarltm1IVL2722LCgIC1r0EDnFi9m7QHAQQwcWEo5ciQ2+fxDh+7p9999bVoTYI9cY0PA/NNPPzUGuadPn67cuXPL3pw5c+ad3/ciCAEAAAAglnkZEaF9w4ZpYeXKxm3iLWX4QKD90aPK3rixVeuDfapaNYMqVEj31oD5xInVdeFCF330USHjtogAAES34IAAHf7ll1dfv7h/Xzv69dPkjBm194cfTOpYDCD2CHryRJt69DBrTPmff1b8dJH/TgwAAID3806aVM03bVK6ChXMXq6I0FCtatlSJ2fMYKkBwAHEieNu/OzIHAMH7tTNm09tVhNgj5w6aF6xYkVjB/Px48crffr0slcv3rM9aoECBaKtFgAAAACIac/v39fiWrW065tvjIFzSxXt3Vutd+1SosyZrVofrO/qVX/5+b37vbGlXc3/HTDv3r0gAXMAQIzy/e03BT958sbxoEePtHvQIGPgfNfgwQp89ChG6gNgXy79/beem7HrbZoyZVToo49sWhMAAEBs4JUggZquXatMtWqZPdZwTXtdp046MmGCTWoDAFhX5coZ1KlTXpPPf/YsVD17buZlQKzilEFzT09PjRs3Tlu3blX27Nll7/LmffcPqs6dO0dbLQAAAAAQk65v26aZhQrp2saNFs/hlSiRGi5bpspjx8rN09Oq9cG6btwI0EcfbVT27FP1ww/7rDJnxYrpVaVKBgLmAAC7E/L8uQ6NGfPOcwwdzfcNHWoMnJ9btCjaagNgn/J26KBmGzYooQk3zxre+9SYMkUurk750R8AAEC08/DxUeMVK5SjWTOLxm/p2VP7f/rJ6nUBAKxv1KhKSpbM2+Tzly+/qOXLL/BSINZwuqtNSZIk0c6dO/XZZ58ZO5k5gkKFCqlcuXKRfu+jjz5S+fLlo70mAAAAAIhOEeHh2jt0qBZVrWpWx77/SlWihDocParsjRpZtT5Y1+3bz/Tpp5uULdtUTZp0TGFhEcZ/W2urwZkza9PBHABgd45NnKjABw9MOjf0+XMly5/f5jUBsH+ZqldXxxMnVKxv33eGyEt+/bWS5ckTrbUBAAA4O8PNfPXmzVPeTp0sGr9z4EDtGDBAL1++tHptAADrSZrUW6NXhCaIAAEAAElEQVRHVzJrTM+eW/T0aQgvA2IFpwuaz5w5UyVKlJCjWbRokapWrfrqax8fHw0aNEi//fZbjNYFAAAAALb2/N49LalVS7sHDzZuK2qpol98odY7dyphpkxWrQ/Wc/fuc33++VZlyTJFv/3mq5CQ8FffCw4O108/7bfK86RNG19eXu5WmQsAAGsIDQzUwZEjTT4/Z/PmSporF4sPwMgzblxVGjlSbQ8cUIpChd5YlaR58qjkgAGsFgAAgA24urur1tSpKtyzp0XjDwwfrs2ffhqla98AANtr3z6PqlbNYPL5huZJ33yzy6Y1AfbC5aUT3DZ38eJFZc+eXbly5dKZM2fkyG7fvq2HDx8qS5Ysihs3bkyXg1gqst0AnOBHBQAAAOzQ9S1btLptWz2/e9fiOeIkTqxa06crW4MGVq0N1uPn90IjRhwwhssDA8Peep6Hh6suXuyqDBkSsPwAAKdyZPx4bfnsM5PP73j8uJLT0RxAJMJDQ3VozBjt/e47hQUFGS7oq83u3UpTujTrBQAAYEOGzMTuQYO0b9gwi8bnad9etaZNMwbXAQD26cKFx8qff7qxOZIpDBG7/fvbqnjx1DavDYhJTtXRvEmTJnJ0adKkUf78+QmZAwAAAHBqEeHh2vP991pYrVqUQuapS5VS+6NHCZnbqYcPA/XVVzuUOfMUjRp16J0hc4PQ0AgNG7Yv2uoDACA6hAUHGzvYmSpbo0aEzAG8lZuHh0r276+OJ04ofeXKKtyjByFzAACAaGrYV+6HH1TBjPd3/3Z61iytbNHC+B4RAGCfsmdPrEGDTL+R29C39cMPNyosjF0r4NycoqN5eHi47ty5oyRJksjHxyemywEcHh3NAQAAYEuGYLmhi7mhm3lUFOvbV+V//NEYtIB98fcP1tixhzRmzGE9fRpi1lh3d1edO/eBsmRJZLP6AACITs9u39a6zp11dcMGk85vd+iQUhUtavO6ADg+w0d84SEhcvfystp81zZtUsZq1SL9nAAAAAD/n+8ff2jTJ59YtByZatRQw2XL5EG+CQDsUkhIuAoXnqnTpx+aPGbUqIrq06e4TesCYpJTBM0BWBdBcwAAANjKtc2bjSHzF/fuWTxHnCRJVHvGDGWtV8+qtSHqnj8P0YQJRzVixEE9ehRk8TydO+fTtGm1eEkAAE7lzoED2jt0qC6vWvXWczLXqaOmq1dHa10A8I9Ts2ZpbYcOxvBTtd9/V6KsWVkcAACAd/zuZLip+GV4uNlrlLZcOTVZtUpeCROyvgBgh3btuqny5eebfH7SpN66fv1D+fjQHAvOiaA5gDd/METSqYR7UgAAABAVEeHh2jtkiDFcZdxHzkJpypRRvXnzlCBDBl4QOxIUFKbJk4/rxx/36d69F1Gez83NRWfOfGDcohAAAGdz7+hR7fvhB11YuvSN77XZu1dpSpWKkboAxG6BDx9qWq5cCnzwwPi1e5w4KjVokIr37Ss3T8+YLg8AAMAuXVi2TKtatTLuMmOulEWKqOn69fJJlswmtQEAoqZ79w3Gz77ep2rVDJo4sbqyZeMzLTgvguYmWLhwoZImTaqyZcsqTpw4tn9VgBhG0BwAAADW9OzOHWMX8xtbt0ZpnuL9+qncDz/IzYNuAPYiNDRcf/11UkOH7tPNm0+tOjddzQEAzs7v5EntHzZMZxcsMN6Il7FaNTXfuDGmywIQS63v2lUnpk5943jSPHlUfeJEpStfPkbqAgAAsHdXN2zQ8kaNFBYYaPZYw+9ahveB8dKksUltAADLPX4cpNy5p721wVKyZN4aM6aS2rXLE2nWDnAmTh80P3jwoHx9ffXs2TMVKFBAVatWNWt8SEiIcuXKpStXrhhD5uXKlVPbtm3VqlUrQudwWgTNAQAAYC1XN27Umnbt9OL+fYvn8E6aVLVnzlSWOnV4YexEeHiE5s49o+++26PLl/2tOnecOO765JOC6tevhFKmjGvVuQEAsEePzp3T/p9+Ur4PPlD6ChViuhwAsdDNnTs1/z0/f/J36aIKI0bIO0mSaKsLAADAUdzctUtL69ZVSECA2WMTZsmi5ps2KVHmzDapDQBguQULzqpVq1WRNksaObKikib1ZnkRKzht0Hzz5s364osvdPz469sX1KxZU3///bc8zdjmzxA2nzt3rn766SedP3/eeMzQ4bxLly7q06ePUqRIYfX6gZhE0BwAAABRFREWpj3ff699w4YZO3RaKm3Zsqo7b54SpE/Pi2IHIiJeaunS8xo8eLfOnHlk1bk9Pd3UvXsBffVVSaVOHc+qcwMAAACIXHhIiGYWLqyHp0+/d4m8kyVTpdGjlad9e7q1AQAA/Me9I0e0uEYNBT58aPbaxEub1hg2T5orF+sKAHbEEK2tU2eJ1q27avw6R47EmjSpuipVyhDTpQHRyimD5l9//bUxFP62P9rw4cPVr18/s+cNCwvTxIkT9e233+rRo///gXrixIk1YsQIY+icLRDgLAiaAwAAICqe3b6tVW3a6Ob27VGap8SAASo7ZIjcPDx4QWKY4f31mjWXNWjQbh09anl3+sh4eLiqa9f8GjiwlNKli2/VuQEAAAC8274ff9Sur782eZlSFS+uNnv3ytXNjaUFAAD4jwenT2tx9erGa+TmMtzU12zDBqUsXJh1BQA7cuXKExUpMku9ehXRgAEljTvzArGN0wXNe/furXHjxr3znKpVq2rTpk0WP8etW7fUvn17bd269dWxypUra8mSJcbgOeDoCJoDAADAUlc3bNDqdu0U6Odn8RzeSZOq9qxZylK7Ni+EHdiy5bq++WaX9u41/8ORd3F3dzVuLfj11yWVMWNCq84NAAAA4P2eXLqk6fnyKSwoyKTlcnF1VbtDhwg/AQAAvOt3rMuXtbBqVQVc/f/db83hlTChmqxebdzpEwBgPwICgpUggVdMlwHEGFc5kfHjx783ZG5w7969KD1P2rRptWHDBrVs2fLVMUPovFy5crp582aU5gYAAAAARxQRFqZd33yjxbVqRSlknrZcOXXw9SVkbgf27LmlKlUWqGrVhVYNmbu5uRgD5ufOfaDJk2sQMgcAAABigKEP1aYePUwOmRsU6d2bkDkAAMB7JMqSRa137VKSXLnMXqtgf38tqlFD1zZvZp0BwI4QMkds5zQdzU+fPq2iRYsqyIQLYnXr1tWqVaui/JxhYWGqWLGi9uzZ8+pYhgwZdODAAaVMmTLK8wMxhY7mAAAAMMfTW7e0unVr3dy5M0oLV3LgQJX9/nu5urPlXEw6cuSeBg3apTVrrlh1XhcXqXXr3Pr229LKkSOJVecGAAAAYJ7AR4+0qFo13T961KTz46dPr86nT8szXjyWGgAAwAQv/Py0uGZNk3/f+jc3Ly81WLxYWevVY60BAECMc5qO5l999ZVJIXODtm3bWuU53d3dNX/+fCVIkODVsevXr6tFixbGEDoAAAAAOLsr69ZpZqFCUQqZeydLpqbr1qn8sGGEzGPQ6dMP1KzZChUtOsvqIfMmTbLr+PGOmjOnLiFzAAAAwA54J0midgcOqPLYsfKIG/e951cdP56QOQAAgBl8kidXiy1blLZsWbPXLTw4WCsaN9a5RYtYcwAAEOOcImh+8eJFkzuUd+nSRa1bt7bac6dPn169evV67diOHTs0aNAgqz0HAAAAANibiLAw7fjqKy2pXVuBDx5YPE+6ChXUwddXmWvWtGp9MN3Fi4/Vvv0a5cs3XUuWXLDq0tWunVmHDrXTkiUNlS9fcl4WAAAAwI4YdpMq2ru3Op85o2yNGr31PMP3sjVsGK21AQAAOIM4iRKp6fr1ylitmkXX4Fe1aqWTM2bYpDYAAABTubx8+fKlHNzQoUM1ePDgN457eHgoa9asypIli/LkyaN69eqpYsWKVn/+R48eKWXKlK91Mff09NT58+eVMWNGqz8fYGsuhj3t/8MJflQAAADASp7evKlVrVvr1q5dlk/i4qJSX3+tMt9+SxfzGHL9eoB++GGfpk07ofBw6/6+X7FiOv3wQzmVK5fOqvMCAAAAsJ2LK1Zoc8+eenrjxqtjHvHiqfPp00qQPj1LDwAAYKGwoCBjaNzw+5Ylqv72mwp/8gnrDwAAYoRTBM2rVaumzZs3v/o6U6ZMxvB548aNFdeE7f6swRBgN3Qy/7eOHTtq+vTp0fL8gDURNAcAAMDbXF67Vmvbt1fgw4cWL5J38uSqO3u2MtWowULHgHv3nuvHH/dr4sRjCgkJt+rcJUum1rBh5VSlSoZI31cAAAAAsG8hz55p97ff6si4cXoZHq5KY8ao2Oefx3RZAAAADi88NFTrOnfWmTlzLBpfYcQIlfjyS6vXBQAAECuC5gkTJlRAQIDxcb58+bRt2zYlTZo0Wmvo37+/RowY8doxQ1fzBw8eKH78+NFaCxBVBM0BAAAQ2UXw3YMG6cDw4VFanPSVKqnunDmKlyYNixzNnjwJ0siRB/XLL4f14sX/duSyhoIFkxs7mNetm4WAOQAAAOAE7vv66sj48aoxaZLVdqEyfCTJDakAACA2exkRoU09eujYxIkWjS89eLDKfPcdv1MBAIBo5SoHFxQU9CpkbjBlypRoD5kbpEyZ8o1jISEhWr9+fbTXAgAAAADWFHDjhhZUqhS1kLmLi/EiePNNmwiZR7Pnz0P088/7lTnzFGMnc2uGzHPlSqKFC+vryJEOqlcvKx9wAABiref37sV0CQBgVSkKFVKtqVOtFjI32PjRR9o1eLBCAwOtNicAAIAjcXF1VbXff1dxCzuT7x0yRNu//NJ4Ax8AAEB0cfig+cN/bdeeI0cOlSpVKkbqiBMnTqTHN27cGO21AAAAAIC1XFq9WjMLFdLtPXssnsMnRQo137BBZb//Xq5ubrw40SQkJFy//XZU2bJN1Vdf7dSTJ8FWmztz5oSaMaO2Tp7spObNc8rV1cVqcwMA4Ghu7NihSenTa+PHH8v/2rWYLgcA7NLNnTt1fPJk7Rs6VNPz5tWlVatiuiQAAIAYYdjhpcLw4So7ZIhF4w+NHq1Nn3xi7I4OAHAM168HqFu39fL3t95ndUB0cvigeXh4+KvHBQoUiLE6/Pz8Ij1+48aNaK8FAAAAAKIqPDRU2/v107J69RT06JHF86SvXFkdfH2VsVo1XpRoEh4eoZkzTylnzqn69NPNunv3udXmTps2niZOrK5z5z5Qhw555ebm8JcVAACIMkNoMiI01Lj1+dRs2bS+Wzc9uXKFlQWAf72/NISh/uF/5YqW1a+vZQ0byv/qVdYJAADEyrB56UGDVGn0aIvGG95/ru3USRFh1tu9EgBgm12HBw/epZw5p+nPP09o6NC9LDMcksN/IhwvXrxXj318fGKsjmPHjkV6/O7du9FeCwAAAABERcD161pQsaIOjhxp+SSGC+XffqvmGzcqXurUvCDRwLBd6rJlF1SgwAx17LhWV68GWG3uFCl89MsvlXXxYld1715QHh50pgcAwODWnj26tmnTq8UwfMh/4s8/NTV7dq374AM9uXSJhQIQ6x359Vc9OHnyjXW49Pff+itPHu0bNkxhwXR1AwAAsU+xL75Q9YkTjdfTzXV61iytat1a4SEhNqkNABC1z+zmzDltDJgPHbpPQUH//8agceOO6Px5yxt8ATHF5aXhb7WDix8/vp49e6aaNWtq3bp10f78wcHBSpEihQIC3vwQP0+ePDp16lS01wRE9e7Z/3KCHxUAAAAwwaWVK7W2Y0cFPX5s8Xr5pEypunPmKGPVqqx5NNm06ZoGDtypgwete7Nz4sRx1K9fcX36aWHFi+dp1bkBAHAGi2vV0tX169/6fRc3N+Vu21alvv5aSXLkiNbaAMAePL11S9Ny5VLos2fvPC9xjhyqOmGCMlWvHm21AQAA2ItTs2ZpXadOehkRYfbYzHXqqMHixfLw9rZJbQAA8xw4cEe9em3Rvn13Iv1+vXpZtHJlE5YVDsXhO5ob5M6d2/jvs2fPxsjzT58+PdKQuUHixImjvR4AAAAAsGQr8219+2pZgwZRCplnqFpVHX19CZlHk/3776hq1YWqXn2RVUPm8eJ5aPDg0rp8uasGDChJyBwAgEjc2b//nSFzg5fh4To9c6b+yp37tc7nABBbbPvii/eGzA0enz+vxTVq6PScOdFSFwAAgD3J27696i9cKFcPD7PHXlmzRkvr1lWICb9zAQBs5/btZ+rYcY1Klpzz1pC5wapVl7V+/RVeCjgUpwiaV6hQwfjva9eu6ciRI9H63A8fPtR333331u/nzJkzWusBAAAAAHP5X7um+eXL69Do0RYvnourq8oOGaJm69crbqpUvAg2dvKknxo1Wq5SpeZoy5brVpvX29tdX35ZXFeudNP335dVokRxrDY3AADOZs+QISafGy9NGqUtX96m9QCAvTHcYHNu4UKTz4+fIYOyNWpk05oAAADsVY6mTdVo+XK5eXmZPfbG1q3Gm/aCnjyxSW0AgHd7/DhIuXNP08yZp01aqs8/36rQ0HCWFQ7DKYLm9evXf/X4p59+irbnDQsLU9u2bXX37tu7xpUqVSra6gEAAAAAc11csUIzCxUyduS0lCFY3nzTJpUeNEiubm68CDZ0+fITtW+/RgUKzNCKFRetNq+Hh6s+/bSwLl3qqhEjKipZMh+rzQ0AgDO6c/CgsWucqUoMGCB3C8ICAOCowoKDtalHD7PGVBk3Tp5x49qsJgAAAHuXpU4dNV2zRh4W/E50e+9eLaxSRS8ePLBJbQCAt0ucOI5at85t8hKdOfNIf/xxjCWFw3B5+fLlSzk4wx8he/bsunTpkvHrRYsWqVmzZjZ9zsDAQLVp00bLly9/6zmurq66ceOG0qRJY9NaAGtzcXF545gT/KgAAADAv4SHhGjHgAE6PHZslNYlY7VqqjN7tuKmTMn62tCdO880dOheTZlyQmFhEVab19XVRR065NF335VRxowJrTYvAADOblmDBrq0cqXJ3cy7Xrok9zjsFAIg9tg/fLh2Dhhg8vmZ69RRk1WrIv18AgAAILYxhMaX1K6tYH9/s8cmzZPH2BgmXurUNqkNABA5P78Xyp59qvz9g01aokSJvHThQheaP8EhOEVHc8NFp/79+7/62tBl/O+//7bZ8508edLYqfxdIfN/Oq0TMgcAAABgb/yvXtW88uWjFDJ3cXVV2aFD1XTdOkLmNvToUaAGDNihrFn/NHY2sGbIvGnT7Dp5spP++qs2IXMAAMxw78gRk0PmBiX69ydkDiDWyduhg3K3bWvSuW5eXqr666+EzAEAAP5PmtKl1WLrVnknS2b2mjw8fVrzy5eX/7VrrCcARKPkyX307belTT7/yZNgffvtHpvWBFiLUwTNDTp37qw8efIYH4eEhKhx48bq3bu3Xrx4YbXnuHXrlrp3767ChQvr+PHj7w2/Dxo0yGrPDQAAAADWcGH5cs0sXFh3DxyweI64qVOrxZYtKv3NN3J1c+OFsZGQkHAVKDBDw4cfUGBgmNXmrVEjkw4ebKfFixsqd+6kVpsXAIDYwtChvGjv3iaFx+OmSqX83bpFS10AYE8MHTTrzp5tfO+YJPe7tw8vOXCgEmXNGm21AQAAOIKUhQur5fbtxuvx5npy6ZIxbP74wgWb1AYAiFyPHoWVI0dik5bHx8dd6dLFZynhEJwmaO7u7q6pU6fK7f9CDhERERo3bpzy5cunP/74Q0+fPrVo3pcvX2r37t36+OOPlS1bNk2ePFlhYe//gN8QSC9atKhFzwkAAAAA1hYeEqItvXtrRePGCn7yxOJ5MtWooQ6+vkpfsaJV68ObPD3d1KlTPqstTalSqbV1awutX99MxYqlYskBALCQITxeeexYdbtyRcX69JG7j89bzy3er588vL1ZawCxVobKldXR11cVhg+P9OelIWBeol+/GKkNAADA3iXLk0etduxQ/AwZzB779MYNza9QQX4nT9qkNgBA5J/tjR1b+b1L065dHp0710VffVWSZYRDcHlpSFI7kdGjR6tv375vHI8XL54aNWqkcuXKqWTJksqbN688PDzeOM/QDf3MmTM6fPiw8Z/Vq1frmpnbyRjmPnDggHze8QEDYM8MHfn/y8l+VAAAAMQqT65c0aqWLXX34EGL53BxdVXZoUNVcsAA42NEjydPgpQly596/DjI4jny50+mYcPKq169LGxFDwCADTy/f1+HRo+W72+/KfT581fHfVKkMIbRPbhODABGAdeva+vnn+vC0qWvVqTp2rXKXKsWKwQAAPCe36MWVq2qJxcvmr1O3kmTqun69UpFs0wAiDa1ay/WunVX3zheokQqjRtXRaVKpeHVgENxuqC5QY8ePfT777+/9zxD+Dxx4sSKGzeuAgIC5O/vr+f/+iDAEqlTp9a+ffuUwYK7CQF7QdAcAADAeZxfulTrP/hAwf7+Fs8RL00a1Z03T+krVLBqbTDN8OH7NWDATrOXK2vWRBoypKxatcolV9c3byYFAADW9eLBAx0eM0ZHxo9X6LNnqjhypIpH0hQFAGK7K+vWafOnnyp5wYJquGRJTJcDAADgEJ7duaNF1avr4alTZo/1TJBATdesUdqyZW1SGwDgdWfOPFSBAjMUFhZh/DpNmnj6+efyats2D5/ZwSE5ZdDc8Ef69NNPTQqbW1P69Om1efNmZc+ePVqfF7A2guYAAACOLyw4WNu//FJHx4+P0jyZatZUnVmz5JM8udVqg3levAhV1qx/6u5d026MNlysGjy4tD74IJ88PNxYbgAAolngo0fG7uZFP/9cnvHisf4AEImwoCDjLhCGDpvWmm/34MEq1rev4qZIwZoDAACnvcF5Sc2aunfkiNlj3X181Pjvv5WxalWb1AYAeF3v3ls0ceIx9e1bXAMGlFC8eJ4sERyWUwbN/zF27Fj169dPYWFhNn+uMmXKaNGiRUqThm0N4PgImgMAADi2J5cva2WLFrp3+LDFc7i4uancDz+oRL9+cnF1tWp9MN/vvx9Vjx6b33lOkiRx9NVXJdWjRyF5e3uwzAAAAABijb1DhxqD5l4JE6rskCEq9MkncnV3j+myAAAArM6we+mSOnV0e88es8e6eXmpwZIlylq3Lq8MANjYkydBevIkWJkyJWSt4fCcOmhucOjQIXXq1EmnLNg6xhRx4sTRwIEDNWDAAHl48EE+nANBcwAAAMd1bvFire/SRSEBARbPES9tWtWbP1/pypWzam2wXEhIuHLlmqYrV/zf+F7cuB764oui6tOnuBIm9GKZAQAAAMQq/teu6a/cuRUWGPjqWLJ8+VRl/HhlqFQpRmsDAACwhZDnz7W8YUNd3/zu5iSRMdyMV3fuXOVs3twmtQEAAOfj9G3pihUrpmPHjmnSpEnKmDGj1eb19PRUt27ddObMGQ0aNIiQOQAAAIAYFRYcrM09e2pl8+ZRCplnrlNHHXx9CZnbGU9PN33/fZk3jvXuXVSXL3fVkCHlCJkDAAAAiJW29enzWsjc4MHJk1pYubJWtmqlpzdvxlhtAAAAtuAZN66arFqlLBZ0Jo8IC9OqVq10auZMm9QGAACcj9N3NP+3iIgIrV69WvPnz9eaNWv05MkTs8Z7eXmpfPnyatSokVq3bq0kSZLYrFYgJtHRHAAAwLE8vnhRq1q21L0jRyyew8XNTeV//FHF+/aVi6vT35McLZ4+DdGYMYdUokQq1a6dJcrzhYdHqECBGTp79pE6d86nwYNLK0OGBFapFQAAAAAc0bVNm7SoevV3nuPu46PS33yjol98IXcvdoECAADOIzwkRKvbtdP5RYssGl/t999V6OOPrV4XAABwLrEqaP5v4eHhOn36tA4fPqyLFy/qxo0bCggIUGBgoDFkGydOHCVKlEhp0qRR5syZVaBAAeM/huOAsyNoDgAA4DjOLlyoDV27KuTpU4vniJ8unerNn6+0ZctatbbYKjg4TJMmHdcPP+yVn1+g8uVLJl/fDnJzi3qAf9++20qcOI5y5uTGZwAAAACxW3hoqGYULKhHZ86YdH6ibNnU/tAheSVMaPPaAAAAoouhQ/n6rl11asYMi8ZXGjNGxT7/3Op1AQAA5+GuWMrNzU358+c3/gMAAAAAjiYsKEhbv/hCx/74I0rzGLbWrD1jhryTJrVabbGVoeP43LlnNHjwbl29GvDq+MmTDzRnzhl16JA3ys9RqlSaKM8BAAAAAM7g6PjxJofMDVIWKULIHAAAOB1Xd3fVmjbNuIuLJZ8XbPviC4W9eKFSX39tk/oAAIDji7UdzQG8HR3NAQAA7NvjCxe0skUL3ff1tXgOFzc3Vfj5ZxX74gu5uEa903ZsZnhbvWbNZX311U6dOPEg0nMyZkygc+c+kJdXrL3fGwAAAACs5tmdO5qWM6fJu3sZglcfnD2rBOnT8yoAAACnvU69o39/HRw50qLxhqB52aFDI82LAACA2I00QRQFBgbq5s2bun37tnVeEQAAAAB4h7MLFmhW0aJRCpnHT59erXfuVPG+fQmZR9GePbdUocJ81au37K0hc4Nr1wL0xx/Hovp0AAAAAABJOwYMMDlk/k9wipA5AABwZoaAeIXhw1Xm++8tGr9v2DBt69vXGFgHAAD4N4LmUWT4Batdu3ZKmzatunTpouDg4KhOCQAAAABvCAsK0saPP9aqVq3M+jD9v7LWr68Ovr5KU7o0qxxFEREv9eGHG7Rr1y2Tzh82bJ8CAnjPCAAAAABR/WwuXurUcvXwMOn8RFmzqlifPiw6AACIFWHzMoMHq+KoURaNPzxmjDb16KGXERFWrw0AADguguZR5OPjo1WrVqlUqVKaNm2aatasqYCAAOu8OgAAAAAg6dH585pTqpSOTZxo8Xq4urur0ujRarRihbyTJGFdrcDV1UXDhpU3+fwHDwI1evQh1h4AAAAAotqt8+ef1enECWWqWfO951ceN07uXl6sOQAAiDWK9+mjan/8YdHYY3/8oXVduigiPNzqdQEAAMdE0NwK4sWLZwybZ8mSRdu3b1e1atX07Nkza0wNAAAAIJY7M2+eZhUtKr9jxyyeI36GDGq1c6eKffGF8QN5WE+DBllVpkwak883BM3v3XvOSwAAgB0LuH5d17dujekyAADvkSRnTjVdu1aNli9XwsyZIz0nS926ylq3LmsJAABinUIffaTaM2bIxdX8aNip6dO1um1bhYeG2qQ2AMD7nTjhp0aNlmv3btN2VgZsiaC5lSRNmlRjx441Pj548KCaN2+uCLaSAQAAAGCh0MBAbejeXavbtFFoFG5kzdqggTocPao0pUrxWtiAIbj/888VTD7/+fNQDRu2j9cCAAA7tnfoUC2sUkXzK1XS9W3bYrocAMB73pNla9hQnU6dUpnvv5d7nDivvufm6anKv/zC+gEAgFgrb4cOqjd/vnHHU3OdW7BAK1u0UFhwsE1qAwBE7tKlJ2rXbrUKFpyhFSsuauDAnXr58iXLhRhF0NyK0qdP/+rxunXrNGrUKGtODwAAACCWeHTunOaWKqXjkydbPIfhwnGlMWOMnd28kySxan14Xfny6VSnTuTd8yLz9GkIF4QAALBTT65cMXZuM7i5fbsWVq5M4BwAHICHt7fKDB6szmfOKHuTJsZjxfr0UeJs2WK6NAAAgBiVs3lzNVy61HgTnrkuLl+u5Y0aGRvjAABs69atp/roo43KlWua5sw5o3+y5Tt23NSGDVdZfsQol5fc7mAVFy5cUI8ePbRx48ZXx3x8fHTlyhWlSJHCOk8CRGMHkP/iRwUAAED0OD1njjZ2767Q588tniNBxoyqv2CBUpcsadXa8HbHj/upUKEZry76RKZ27cz68cfyKlSI94gAANir9d266cSff0b6vXQVK6rMd98pQ6VK0V4XAMA81zZvNr4n9owXzypL53f8uG5s26aCH38sNw8PXg4AAOBwrm7YYAyNh1kQGk9fubIa//231X63AgD8z4MHLzR8+AFNmOCroKCwSJemSJGUOnSoXaSZPiA6OG3QPCQkRHv27JGvr68x7P3o0SP5+/sbj4eGhioiIsLi4KxhbFhYmIKDg/XixQv5+fnp4cOHkZ77448/6quvvorinwaIXgTNAQAAol/oixfa0qvXW4NNpsrWqJFqTZumOIkTW602mKZ9+zWaPfv0G8dLlkyt4cMrqGLF/+2CBQAA7LOb+bQcORQRFvkHOv8gcA4AsYvh88SFVavqxtatSpI7tyqPHavMNWvGdFkAAABmu7F9u5bWrWtRo5u0ZcuqyerV8kqYkJUHACt48SJUI0ce1OjRh4y7Ib/P4sUN1LRpDtYeMcLpguaGEPiECROMAe979+7FdDmqUqWKNm/eHNNlAGYhaA4AABC9Hp49q5XNm+vByZMWz+Hq4aFKo0apcM+e3M0eQ65ceaKcOacpNDTC+HWuXEmMHcwbNcrGawIAgIN3M/8vdx8fdb9xQ95Jkti8LgBAzDq/dKn+btr0tWNZ6tVTpdGjlSQHH/IDAADHcnvvXi2pXVvB/v5mj01ZrJiarV/Pe2EAsAJD9/Ls2afq5s2nJp1v+Nzx5MlOcnNzZf0R7Zzqb92zZ89UvXp19erVyy5C5gZ3796N6RIAAAAA2LFTs2ZpdrFiUQqZJ8iUSa1371aRzz4j0GyG27efqVu39RoyZI+sIXPmRProo4JKly6+pk6tqRMnOqlx4+y8JgAAOEg381PTp5t8fuEePfhgHQBigbCgIG3r0+eN45dXrdL0fPm07csvLQppAQAAxJQ0pUurxZYt8k6a1Oyx9w4d0sLKlfX8/n2b1AYAsUmcOO769tvSJp9/9uyjSHdWBqKD03Q0N/wxatasqY0bN8qeVK5cWVu2bInpMgCz0NEcAADA9kJfvNDmnj11ctq0KM2TvUkT1Zw6VXESJbJabc7O3z9YI0Yc0NixhxUYGKa4cT108WJXpUoV1ypze3q6ytvbwyq1AgAA++xm3u3KFcVNkcLmdQEAYtb+n37SzoED33mOT4oUKjdsmPJ17ixXN7doqw0AACAq/E6e1KJq1fTCgkaeSXLlUovNmxUvTRpeBACIgrCwCOXJ85cuXHhs0vkZMybQuXMfyMvLnXVHtHKajuZ//vmn3YXMDVq1ahXTJQAAAACwMw9On9bsEiWiFDJ39fBQlV9/VYPFiwmZmyg4OEy//HJYWbP+qR9/3G8MmRs8fx6q77+3TlfzhAm9CJkDABALupkTMgcA5/fs9m3tGzbsvee9uH9fG7p109K6daOlLgAAAGtIni+fWm3frnhp05o99tHZs5pfoYL8r13jxQCAKHB3d9XQoWVNPv/atQBNmXKcNUe0c4qgeUREhEaMGCF7065dO3Xt2jWmywAAAABgR07NnKnZxYvr4alTFs+RMEsWtdmzR0V69ox0Nxq8LiLipebOPaPcuf/S559v1cOHgW8skeGizLlzj1g6AABiId/ff1dE2P+/Ac2UbubF+va1eU0AgJi346uvFPr8uVk7jgEAADiSJDlzqtWOHUqQKZPZY59cumQMmxv+DQCwXPPmOVWwYHKTz//hh316/jyEJUe0cnn58uVLObgtW7aoatWqJp3r6ekpb29vYzj96dOnxmM+Pj7y8LBsW3N/f3/jv93c3JQyZUrjP4UKFTJ2Mq9Ro4ZFcwIxLbKwkhP8qAAAAIhRIc+fa/Onn5rVLTMyOZo1U80//5RXwoRWq82Zbdp0Tf3779CRI+/f/rNJk+xasqRhtNQFAADsR3hIiE7NmGHsWhvwnm5sxb/8UhXtsOkJAMC67uzfrzmlSpl8fvKCBdX+8GG5urnxUgAAAIcTcOOGFlapoicXL5o9Nm7q1GqxebOS5s5tk9oAIDZYvfqS6tVbZvL5P/1UXgMGlLRpTYDTBc379eunkSNHvhEor169uurXr6+8efMqR44cSpIkidzd3Y3fDwsLU7p06XTv3j19/PHH+v333y167i5dumjatGnGebdv364yZcpY5c8ExCSC5gAAANb14NQprWzRQg9Pn7Z4DjdPT1UaM0aFPvmELuYm8PW9bwyYb9hw1ax13rOnjUqXTmPpywQAABzY+wLnhm7m3a5cUdwUKWKkPgBA9HgZEaG5ZcoYw+amarltm9JXrGjTugAAAGzp2Z07WlStmkWfY3gnT67mGzcqRcGCNqkNAJydIcJbrtw87dlz26TzEyXy0pUr3ZQoURyb1wYYuDrDMuzevfu1rw2dxM+ePatVq1ape/fuKleunFKkSPEqZG5geNyuXTvj49mzZ7/qbm4uQ0C9YMGCxuB6ixYt9ODBgyj+aQAAAAA4k5PTp2t28eJRCpknyppVbfbuVeEePQiZv8fVq/5q336NihSZaXbI3KBfv+3s5gMAQCxluLGvQLdu6nL+vGpMnqz4GTK89v3Cn35KyBwAYoHggADFSZLErJ3HCJkDAABHFy91auPNcykKFTJ7bKCfnxZWrqy7hw7ZpDYAiA1NYQ1dyk315EmwRo3iZy6ij1N0NE+WLJkePnz4KmRuCJh7eHi8d9zp06eN3c4NJkyYoB49elj0/GfOnFHhwoUVHBysWrVqac2aNYQ/4NDoaA4AABB1Ic+fa9Mnn+j0zJlRmidH8+aqOWWKvBIm5GV5h4cPA/Xjj/s0YYKvQkLCo7RWK1Y0UoMG2VhvAABiOUOHc8NNg4YO54EPHujDq1flkzx5TJcFAIgml9es0dbPP9fj8+ffeo6bl5c+OHtWCTNl4nUBAABOIejxYy2uVUt3Dxwwe6xnggRqumaN0pYta5PaAMDZ1aq1WOvXm9ZIK25cD1261FUpU8a1eV2AwwfNnz9/rnjx4hkfe3l56dy5c8qYMaPJ48uWLas9e/YoV65cxuB5ZAFbUwwZMkTffvut8fHw4cPVr18/i+YB7AFBcwAAgKjxO3lSK1u00KMzZyyew/BhdeWxY1Xwo4+4kfUdAgND9euvR/TTTwfk7x8sa8idO4mOH+8kd3en2AQMAABYIXB+/+hRpS5ZkrUEgFj4/4Cjv/2mPd99p5CAgDe+X+qbb1Ru6NAYqQ0AAMCWO7wsq1dPN3fuNHusR9y4arxypTJUrmyT2gDAmR0+fFfFis02+fzPPiuiceOq2LQmwMDhPzV/+vTpq8fVqlUzK2Ru8OGHHxr/ffbsWa1bt87iOr788kulSZPG+Pibb77RwYMHLZ4LAAAAgGMy3Md7Yto0zSlRIkoh80TZsqnN3r0q9PHHhMzfIjw8Qn/9dUI5ckzTgAE7rRYy9/JyU/36WaPcFR0AADgPN09PQuYAEIv/H1Ds88/V5cIFFTB8pvivhlXx0qRRif79Y7Q+AAAAW/BKkEBN1q5VxmrVzB4b+vy5ltapoytRyGABQGxVtGgqNW2a3eTzJ006prt3n9u0JsApguaBgYGvdSc3V8uWLZUkSRLj49GjR1tch7e3t3r06GF8HBoaqnbt2r1WGwAAAADnFvLsmdZ26KD1XbooLArvBXK2bKn2hw8rZeHCVq3PmcL8a9deVqFCM/XBB+t18+b/bj6OCkNWoFOnvLpwoYuGD68oHx8Pq8wLAAAAAHB8cVOkUI1Jk9ThyBGlq1DBeKzC8OHy/L9dlwEAAJyN5/91Js9St67ZY8OCgrSsQQNdWL7cJrUBgDMbOrScXF3/d5PzuwQHh+uXXw7bvCbA4YPmcePGffU4RYoUZo+PEyeOPvjgA+PjzZs3R6kTeatWrV49Pn/+vIYMGWLxXAAAAAAch9+JE5pdrJhOzzZ9K7P/cvPyUvWJE1Vv3jxjtxC86ejRe6pefZHq1FmqkycfWG2J6tTJrGPHOuqvv2orfXrWHgAAAAAQuRSFCqnltm1qum6dcrdpY7VlOjVrljZ9+qkCHz5k6QEAgN1wjxNHDZcuVfamTc0eGxEaqr+bNdPZBQtsUhsAOKvcuZOqQ4c8Jp//++++evIkyKY1AS4vDe3gHJihe7inp6fx8R9//KGPPvrI7DmuXr2qbNmyKTw8XDVr1tS6KGzfkihRIvn7+xsf+/j4yM/Pz/hvwJG4/Gvrx384+I8KAAAAmzD8jnRi6lRt6dnT2KHDUomzZ1f9hQuNH1jjTdevB+ibb3Zp9uzTsuavpcWLp9KIERVUqVIGlh0AAAAAECNCnj7V1Bw59PzuXcVJnFhlvvtOBT/+WG4e7LQFAADsQ0RYmNZ27Kgzc+eaPdbF1VU1p05Vvk6dbFIbADijq1f9lSPHVIWGRph0/rBh5TRwYCmb14XYy+E7mnt4eCje/21Ld+bMGYvmyJQpkxo3bmx8vH79ei2PwtYt/w7jvnjxQmvWrLF4LgAAAAD2/UHwmnbttKFbtyiFzHO1bq32hw8TMo+Ev3+wBgzYYbyQMmuW9ULmWbMm0oIF9bR/f1tC5gAAAACAGLXvxx+NIXODoMePtaVXL03Pl0+XVq6kCRAAALALru7uqj1zpvJ36WL22JcREVrXubOOTZ5sk9oAwBllypRQH35YwOTzf/nlsF68CLVpTYjdHD5oblCwYEHjv5cuXaqQkBCL5ujbt++rx59++qkeWrA13YULFxQQEPDasah0RwcAAABgn/yOH9esYsUs6t7x7y0na0yerLpz5sgzfnyr1ufoQkLC9euvR5Q1658aPvyAgoPDrTJv8uTemjChqk6f7qwWLXJFupMPAAAAAADR5cmlSzo8Zswbxx+fP69lDRpoUfXqun/sGC8IAACIca5ubsbPNAp/+qlF4zd2764jEyZYvS4AcFZffllc7u6mxXv9/AI1bdoJm9eE2MspguYlS5Y0/vvmzZsaPHiwxXNUqVLF+PjWrVtq27atwsLCzJpj9OjRbxy7fv26RfUAAAAAsD+GHYwMXTfmlCxp/NDXUolz5FDb/ftVoFs3ws7/Wd/Fi88pb96/1KvXFj18GGiNl00+Pu4aPLi0Ll3qph49CsvT080q8wIAAAAAEBXb+vZV+DuaaF3fvFkzCxfW+m7dXnU9BwAAiCkurq6q8uuvKv7llxaN39Kzpw5Gkq0CALwpY8aEatMml8lLM3LkQYWGWqd5F+CUQfOqVau+ejx8+HBjd/IgC7au/+677149Xr9+vTp16qTQUNO2FJg3b54mR7LNy507d8yuAwAAAID9CQ4I0Oo2bYxdN8IseL/xj9xt26r9oUNKXsD07c5igz17bqls2Xlq3nylLl58YpU53dxc9NFHBY0B8++/L6v48T2tMi8AAAAAAFF1bfNmXVy+/P0nvnypE3/+qU2ffMKiAwCAGGfYKbTC8OEq/e23Fo3f3rev9v34o9XrAgBn1L9/CZPPvX79qebNO2vTehB7ubw0tIxzcBEREcqSJYuuXbv26ljy5MmNHcqTJEliDJ2HhIQoVapUKly4sFq1aiU3t8g72NWpU0dr16599XW5cuU0ZcoU5coV+d0hhiC6IdxuCKmHh795R0jx4sV14MABq/w5geh8Y/BfTvCjAgAAwGL3fX21skULPb5wweI53OPEUdUJE5Tvgw/oYv4vFy481ldf7dCSJZavbWSaNMmuH38sr5w5k1h1XgAAAAAAoioiLMzYqfzByZMmne/i5qaOx44pWd68LD4AALAb+3/+WTu/+sqisaUHD1aZ777j8xIAeI/GjZdr+fKLJq1T7txJdPJkZ7m6vpn9AxTbg+YGI0aMUP/+/U06N1++fNq0aZNSpkz5xvfOnDmjQoUKGYPp/3B3d1e9evWMIfQcOXIYv75//7727t2ruXPn6tatW299rsaNG2vp0qUW/qmAmEHQHAAA4P8zvF06NmmS/h97dwEd1bGHAfwjroQkJARNgAgkQIJLcSkaoHgp7gVKW9zdCqU4FJe2uLsT3N2CBQiQAAnEXXhnhgeFYrvJblby/d65ZyV3505necnu3O/+5/AvvyAlISHNw2JXqBB8162DQ9GiHNr/Cw2NxdixpzB//hUkJ6eqbFwqVsyNKVOqoHz5XBxrIiIiIiIi0kqX5s3DwV69FN7f+8cfUWvePLX2iYiIiCgtLs6ahUM//5ym15YZNAiVJk1i2JyI6AvOng1G2bL/KDxGmzc3QuPGbhxTUim9CZqLYHiZMmVw5coVhfbv2rUrFi5c+MmfjR8/HiNGjFBJv+bMmYNeSkwUEWkDBs2JiIiIgITISOzr1g23165N13B4tmmDmvPnw8TKisMKIC4uCTNnXsSkSWcQGfnvBb7pJSqX//ZbZTRsWJCT0kRERPSBo0OGwDpPHhTt0gVGpqYcHSIi0qi4V6+wxM0N8a9eKbS/Sdas6HLvHiwcHNTeNyIiIqK0uLJwIfb36CGq9yj92pK//IKqf/zBeX0ioi+oUWMdDh0KVGiMypRxwunTP/D3KqmUAfSEiYkJ/v77b1gpGN4Q1cg/Z/DgwShbtmy6+2RhYYGmTZumux0iIiIiIspYzy9dwl8lS6YrZG5kbo7aS5ag7sqVDJmLZcFTX2PFiutwd1+KIUOOqSxk7uhogXnzauLatfZo1MiVkyZERET0gbC7d3Fu6lQc7N1bhvrEajUp761mSURElNEMDA3lRelZDA0V2r/c8OEMmRMREZFW8+7WDXVXrEAWA+VjaBdmzJDf2V+nqm7lUyIifTNkiOJZ1rNnn+Hw4cdq7Q9lPnoTNBeKFCmCvXv3wtra+qv72trafvZnRkZG2LRpE3LlSt9S64MGDYKTk1O62iAiIiIioowjFnwSy1evKlcO4ffupbkdu8KF0ebcORTt1InBZwAHDjxCyZJ/oUOHPXjyJEol75W5uRFGjCiHe/e64McffWBsrNgJeiIiIspcTo0bh9cpKfJ+1OPHssLaEnd3XFuyBClJSZruHhERZUKmNjaoPnMm2l+9Cpc6db64r03+/CjRp0+G9Y2IiIgorbzatkX9VasUvpjufZfnzcO+7t0ZNici+owaNfKhVKkcCo+PWFmaSJWyvBZJCj1z9epVtG3bVt5+zj///IPWrVt/tZ1atWrhxYsXSvfB19cXmzdvhmEaPkARaVqWLFk+ek4Pf1UQERERfSAhIgJ7u3TBnQ0b0jUyXu3bo8bcuTCxtMz0I3ztWggGDjyCPXseqmwsDAyyoGPHIhg79hvkyqXYilZERESUOb3098dyL6/Pnqi2KVAA5UeOhOcPP8DAyCjD+0dERCQ82LMHfv364eXNmx8NiO/69fBo1owDRURERDrjzqZN2NGqFVLTcHG3Z7t2qLN0qVwBhoiIPrRp0x00bbpN4WE5d64NSpVikWRSDb0MmguJiYlYtGgRFi9ejMuXL7973tnZGRMmTMAPP/ygUDu3b99GkyZNcPMTkzuf07FjR8ydOxfm5uZp6juRpjFoTkRERJnNswsXsL1FC0QEBKS5DSNzc9ScNw9FOnRAZvf0aRRGjjyB5ctvIDVVdV8569RxwZQpVVC0qIPK2iQiIiL9taN1a/ivXv3V/Wzd3FBxwgR4NG+eIf0iIiL6r9TkZFxdtAgnRo5EXGiofC53xYpodfQoV0ojIiIinXN/xw5sa9oUKYmJSr+2UKtWqLtyJQyNjdXSNyIiXSXOuXp5LYO//yuF9m/SxA0bNzZSe78oc9DboPn7YmNj8eTJE9jZ2SF79uxKvz4uLk6G02fNmoWoqM8v816hQgUMHToU9evXT2ePiTSLQXMiIiLKLMTXoUtz5+JIv35pmvB8y97TE77r1iG7lxcys6ioREyZchbTpp1HXFyyytr18XHE1KlVULOms8raJCIiIv0WeuMGlhctKj7wKbR/mcGDUXnSJLX3i4iI6GurrZ2eMAEXZ81Cq2PHkLN0aZUMWMyLF7IyqLm9Pd8AIiIiyhAP9u7F1saNkRwfr/Rr3Zo0QYPVq2FoYqKWvhER6arly6+jY8c9Cu2bJQtw82ZHFCrE74GUfpkiaK4qInB+8OBBXLp0Cc+ePZNhXHt7exQsWBBVq1ZFvnz5NN1FIpVg0JyIiIgyy8nbPZ074+7Gjelqp0jHjqg+ezZMLC2RWaWkpGLp0usYMeI4nj+PVVm7efNaY/z4imjTxhMGBllU1i4RERHpv20tWuDO+vUK7WtsZYVuDx8yfEdERFojNjQUFmkonvU5u9q1w/3t21F+5EgU79WLoS0iIiLKEIGHDmGTry+SY5U/b1CgQQM0XL8eRmZmaukbEZEuSkxMgavrYjx+/Pliye/r0MELy5bVVXu/SP8xaE5EH/9iEJc0/QevSSEiIiJ98uz8eWxv2RIRAQFpbsPIwgK15s+HV7t2yMz27n2A/v2P4Pr1N0t7q0LWrCYYOrQs+vQpAXNzLo9JREREygm5ehUrvL0V3r/c8OGoOG4ch5mIiPR2DuTv9yqjZ3N1RZUpU+DauPEnzwcRERERqdKTY8ewsV49JEVHK/1al2+/RaMtW2Bsbs43hYjo/2bNuoiffz6k0HgYGRkgIKAL8ubNyvGjdGHQnIg+/sXAoDkRERHpKXHx3KXZs+HXvz9Sk5LS3I69l5espGFfuDAyq+vXQ2TAfO/ehyprU0x29OzpgxEjyiF7dguVtUtERESZy9YmTXB382aF9jXJmlVWMzeztVV7v4iIiDQxD7KmcmU8PX78o5/lqVwZVX7/HTnfC6ETERERqUPQqVPYUKcOEiMjlX5t3mrV8N327Zl6VVkiovfFxibB2XkhQkPjFBqYn38ugRkzqnMQKV0M0vdyIiIiIiIi3RAfHo5tTZvi0M8/pytkXrRzZ7Q5ezbThsyfPYtBt2774O29UqUh82bN3HHrVkfMnFmdIXMiIiJKs5TERCTFxCi8f6m+fRkyJyIivXV306ZPhsyFJ0eP4p8yZbCjdWtEPFTd93siIiKi/8pVvjxaHDyYpu/fjw8fxqa6dZEYFcWBJSICYGFhLMPjilq06CpCQ2M5dpQuelHR/NWrV/jjjz/w3XffoWTJkpruDpHOY0VzIiIi0jfBZ89ie8uWiEzHiVNjS0vU+vNPeLZpg8x6dfz06RcwefIZREenPaj/X+XL58Lvv1dBhQq5VdYmERERkVia+8TIkXjs5/fZwTDNlk1WMze1seGAERGR3klOSMAyT09EBAR8dV9DExOUHTYMFUaOzJC+ERERUeb04vJlrK9VC3GhoUq/Nme5cmi6ezfMsmVTS9+IiHRJWFg88uVboPA5W7Ga9NixFdXeL9JfelHRXATNJ0yYgJ07d2q6K0REREREpEXEdbUXZs7E6ooV0xUyz16kCNqcP58pQ+apqa/x11834OGxFMOHH1dZyNzVNRs2bGiIEye+Z8iciIiIVC5PpUpoefgwWhw6hNwVP30SpXT//gyZExGR3ro0e7ZCIfO3K4IYmpqqvU9ERESUuTn6+KClnx8scuRQ+rXBp09jfc2aiHv1Si19IyLSJba2ZvjxRx+F9589+xKiohLV2ifSb3pR0fzevXtwc3NDpUqVcPToUU13h0jnsaI5ERER6YP4sDDs6dQJ97ZsSVc7Rbt0QfWZM2FsYYHM5siRx+jXzw8XLjxXWZvZs5tj1Kjy6N7dG8bGhiprl4iIiOhzxBR44MGDOD5ihDwxLZjZ2clq5ibW1hw4IiLSO7EhIVjs6orEyEiF9rfOmxedbt+Gsbm52vtGRERE9Or2bayrXh3RQUFKD4aDtzea798PCwcHDiQRZWrBwdHIn38REhJSFNp/6tQq6N+/tNr7RfpJLyqav3Xs2DH8/fffmu4GERERERFpWPDZs1hZvHi6QubGVlao/88/qL1oUaYMmYsl1+rX36SykLmZmRGGDCmLe/e6oHfvEgyZExERUYYWVXCuWROtT56Uy2w7lS6N0gMHMmRORER66+To0QqHzIVKEycyZE5EREQZxs7DAy2PHJEXuykr5MoVrK1WDTHPnqmlb0REuiJnTit06FBE4f3/+OM8EhKS1don0l96VdFcMDAwwNChQzF8+HCYcok3ojRhRXMiIiLSVeLrzYXp03F00CCkJqf9i7JDsWLwXbdOTnZmZmPHnsSoUSfT1UaWLEDbtp4YP74i8ubNqrK+EREREaXnM6P4rGhobMxBJCIivRMbGoqFefMiOT5eof1zlCiBNufOIYuBXtUnIyIiIh0Q8fChrGwe8eCB0q8V52+aHzwI69y51dI3IiJdcP9+ONzdlyA1VbEI8IIFtdCtm7fa+0X6R+9mDFJTUzF+/Hh4eHhg3rx5iI6O1nSXiIiIiIgoA8S9eoUtjRvDr1+/dIXMvbt3R+vTpzN9yFzo168UcuWySvNYVq2aF+fPt8WKFfUYMiciIiKtKrLAkDkREekri+zZ0e7yZRT09VVo/ypTpzJkTkRERBph4+IiK5vb/r+4qDJe3b6NtVWqIDIwUC19IyLSBQULZkOLFooXTpsy5RySk1PV2ifST3oXNH/r0aNH6NWrF3Lnzi1vr127pukuERERERGRmgSdPo2VxYvj/rZtaW7D2MoK9VetQq0//+Ry0f9naWmCCRMqKj2W7u622Lq1MQ4daoESJXKk+T0hIiIiIiIiIqSpwud327ah+f79ctW2zylQvz7yVa/OISYiIiKNyZo3rwyb2xUqpPRrw+/fx5rKlREeEKCWvhER6YLBg8soVQF9w4Y7au0P6acsr8U6oTru3r17cFPg6rby5cujR48eaNGiBczMzDKkb0S6WtXpv/TgVwURERHpIfEZ5fwff+DY4MHpqmLu4O0N33XrYOfurtL+6QOx1FrJkn/h8uUXX93X3t4co0eXR/fu3jA2NsyQ/hERERERERHR56WmpOD6smU4MXIkYoKD3z2fxcAA7a9dQ3ZPTw4fERERaVzM8+dYX7MmQq9fV/q11nnyoMWhQ2mqjE5EpA/q19+IXbseKLSvt7cDLl1q98l8IFGmCZo3bdoUvr6+ePDgAfbt24fTp09/FJC1s7ND+/bt0b17d3h4KL50AFFmwaA5ERER6YK4ly+xu0MHBOzYka52vHv0QLXp02HEi1E/69ChQNSose6zPzcxMUSfPsUxbFg5ZMvGi3qJiIiIiIiItE1iTAzOT5uGc1OmICkmBsW6dcO3CxZoultERERE78SGhmJDrVp4cfmy0qNi6eQkw+b2hQtzRIko0zl+/AkqVVqj8P779zdHzZrOau0T6Re9CppXqVIFhw8f/iAkGxAQgCVLlmDZsmUIfu8q/beqVq0qq5x/9913MDExyeCeE2knBs2JiIhI2wWdOoXtLVsi6vHjNLdhYm2NbxcvRqEWLVTaN33VsOFmbN9+/6PnW7TwwOTJlZA/fzaN9IuIiIiIiIiIFBfz7BlOjRuH8iNGyECWKtzZtAnXly5F5SlTWCGdiIiI0iU+LAwbatfGs3PnlH6tuYMDWhw8CIeiRfkuEFGmU6nSahw//lShfRs3dsXmzY3V3ifSH3oVNJ86dSr69+//yX2Sk5Oxbds2LFy4EPv370dqauoHP3d0dESnTp3QrVs35M+fP4N6TqSdGDQnIiIibfU6NRXnpk3D8aFDkZqcnOZ2HIsXh++6dbB1dVVp//SZv/9LFCmyHCkpb75CliuXE9OmVUWFCrk13TUiIiIiIiIi0pCUxEQs8/JC+L17yGJggKJduuCbMWNUFmInIiKizCchIgIb69VD0MmTSr/W3N4ezfbvR47ixdXSNyIibbVrVwDq19+k0L4GBlkQENAFzs42au8X6QcD6BF7e/vP/szIyAhNmjTBnj17cP/+fQwdOhQ5c+Z89/MXL15g8uTJKFiwIOrUqYMtW7YgJSUlg3pORERERESKLJm4ydcXRwcOTFfI3KdnT7Q+eTJThMz37n0AP79AlbRVqJA9evTwhotLVqxZ0wAnT7ZmyJyIiIiIiIgok7uyYIEMmb8tEHB14UIsdnXFybFjkRgTo+nuERERkQ4ytbFBsz17kKdKFaVfG/fyJdZVr47gs2fV0jciIm1Vt25+eHs7KLRvaupr/PnnFbX3ifSHXlQ0DwkJwZAhQ9ClSxeUK1dO4deJKufbt2+XVc737dv3UZXz3Llzo3PnzujatSvy5Mmjhp4TaSdWNCciIiJt8/TECexo1QpRT56kuQ0Ta2vUXrIEHs2bQ9/duvUS/fr5YffuB/DwsMO1a+1hbGyY7nYjIxNgYmIIMzMjlfSTiIiIiIiIiHRXfHg4lri6ykDXp1jmzIlvxo5FkQ4dYGDEuQQiIiJSTlJsLLY0aoRHBw6k6ZxQ0z17kLtCBQ47EWUa//xzE23a7FJo3+zZzfH4cXee96XMEzRXhUePHmHRokVYtmwZgoKCPviZoaEh6tevjx49eqB27dowMNCrQvBEH2HQnIiIiLSFqIR1dupUHB82DK/TseJQjhIl0GDtWr2vYv7yZRxGjz6J+fMvIyXl3696M2dWR58+JTTaNyIiIiIiIiLSL0cHD8bZ33776n72np6oNGkSCvr6fvIcFBEREdHnJMfHY2uTJniwe7fSg2RsaYkmO3cibxoqoxMR6aKEhGTky7cQL17EKrT/ihV10a6dl9r7RbqPQXMlq5y7uLjICuei0nmOHDky8r0iyjAMmhMREZE2iA0Nxe527dI0efi+4r17o8rvv8PI1BT6KjExBXPnXsLYsacQHp7w0c9tbc1w715n2NmZa6R/RERERKoi6qbEhoTA0tGRg0pERKRBkYGBWOLujpSEj+chPiVXhQr4/vhxBs2JiIhIackJCdjRsiXubd2q9GuNzM3x3bZtcK5ZkyNPRJnCiBHHMX78aYX2LVPGCWfOtFF7n0j3sTT3fxgZGeG7777D7t27ERAQgOHDhyNXrlzvfv7w4UMMGzYMefPmRYsWLXDw4EF5coOIiIiIiFTnybFjWOnjk66QuUnWrGi4YQNqzJ6ttyFz8V1k69Z7KFJkOfr29ftkyFwIC4uXIXQiIiIiXXd/+3YscnbG4X79EPPihaa7Q0RElGmJ1ecUDZkLVaZMYciciIiI0kSc4/Fdvx7uzZop/drkuDhsatAAAbt2cfSJKFPo3t0bhoaKrSR19uwznD0brPY+ke5jRXMFq5zv2LFDVjnfu3fvR1XO3dzc0L17d3To0AH29vbQBxcvXsTOnTtx69YtREdHw9HREWXLlpUh/OzZs0ObBQcH4/fff4ehoSGmTJmituPo8hh9DSuaExERkaa8Tk2VSy4fHzECr1NS0txOjlKl4Lt2LbIVKAB91qPHfixYcEWhfY2MDHD9egd4eNipvV9ERERE6vqs+FfJknhx+bJ8bGRhIVevKT1gACx0fD6OiIhIlzy/eFH+TVaUa6NGaLxli1r7RERERPovNTkZu9u3x61Vq5R+rYGxMRquXy8/lxAR6btmzbZi48a7Cu3brp0nVqyop/Y+kW5j0FxJjx49wuLFi7FkyRIZaH6fqakpmjVrhh49eqBixYrQRZcuXcLPP/+MY8eOffLnZmZm+PHHHzFu3DhYWlpCm4j347fffsOCBQsQHx+PKlWqwM/PT+XH0eUxUhSD5kRERKQJsSEh2NW2LR7u3Zuudkr06YPKU6bobRXz9+3Z8wB1625UeH9f34LYtu07tfaJiIiISF1ub9iA7c2bf/S8sZWV/AxYql8/mNvxojoiIiJ1r662rkYNPD58WKH9sxgYoP21a8ju6ck3hoiIiNItNSUFe7t0wY3ly5V+rYGREeqvWgWPT8wtEBHpEz+/QFSrtk6hfU1NDfH4cXc4OFiovV+kuww03QFdExUVhZcvX8oK1v+VkJCAf/75B5UqVULRokUxZ84cREREQFfMmDEDpUuXfhegrlOnDpYuXYr169dj/PjxyJcvnwxwT58+HSVKlMCdO3egDYKCgmTwu0CBApg5c6bso7ro6hgRERERabvHR49ipY9PukLmpjY2aLhxI6rPnJkpQuZCnTr5UaeOi8L7b99+HwcOPFJrn4iIiIjUdSL5xMiRn/xZUnQ0zkyciEUuLjgxahTiw8P5JhAREanL69dwbdgQZgpe3FWkY0eGzImIiEhlDAwNUWfJEhTr1i1NFdF3tGqVporoRES6pEqVvPDysldo34SEFCxZck3tfSLdxormCkhMTMTGjRsxb948HD9+XKkBLlSoEG7dugVt98svv8iQtmBoaIiFCxeiU6dOH+wjAtQdOnTA2rVr5WNHR0dZMbxw4cIaC5hPnjwZixYt+mS4XNUVzXVxjNKKFc2JiIgoo7xOTcWZSZNkaEjcTyun0qXRYO1aZMufH5nNzZuhKFZsBVJSXiu0f9Gi2XHpUjsYGvK6YyIiItIdN//+W65+o+gFiK2OH4dDkSJq7xcREVFmFR8WJud0Ls6ciZTExE/uY2Rmhs737sE6d+4M7x8RERHp/yorh/r0waU5c5R/cZYsqLN0KYp06KCOrhERaYX58y+jZ88DCu2bL581AgK68vwxfRaTBV/w6NEjDBs2DHnz5kXr1q2VDpkLZmZm0HZTpkx5F6AWRo0a9VGA+u1/y8qVK1Hk/ydoXrx4gbp168rbjA6Y//TTT7KC+Z9//qnWCua6OkZEREREuiDmxQtsrFsXx4cPT1fIvOQvv+D748czZchc8PTMjh49vBXeX1yV/uRJlFr7RERERKRKKUlJODl6tML7W+bKBXsdK/xARESka8xsbVFlyhR0un0bhVu3/uQ+JX75hSFzIiIiUlsBxeqzZqFUv37Kv/j1a+zp2BFXFi5UR9eIiLRCmzaesLY2UWjfwMAo7NgRoPY+ke5iRfNPXPG2d+9eWb18586dSE1j4KVcuXLo2bMnWrRoAVNTU2irEydOoHLlyu/+O0VA+vLly7Ji9+ccPHgQNWvWfPe4Xr16cqwyyuHDh7FmzRp07twZxYsXR0hICHx9fXHx4kW1VDTXxTFKL1Y0JyIiInUL9PPDztatERMcnOY2TLNlQ51ly+DWuDEyu9DQWLi6LkFERMJn98mWzQQ/D/RE0x9yIYthKpJSkpCckozk1OR/b9+//59b8V3JwMAAWZAFBlkM5GfGL94iC4wMjWBiaAJTY1OYGr23feKxocHnP18TERFR5nZ18WLs69pV4f1916+HR7Nmau0TERERfejZ+fPw698fT44ckY/N7OzQ5f59mGXLxqEiIpURc5RivjIhOeHfLem9+8kJSExOfHebkpqC1NepeI3X8ny/vBWPX3/+VsyBGhkYyblNefv+/U88Z2xoLDdzE3NYmFjA3NgcZsZmsh0iUj/x/1tR0OjMxIlpen312bNRondvlfeLiEgb9OlzELNnX1Jo35o1nbF/f3O194l0E4Pm//fy5UssXbpUVsgOCEjb1RkWFhay8nmvXr3g4+MDbZeYmCj7eevWrXfPiWrcbRVYgrZEiRK4dOnfX0LLli1DBw0uKSNC3A0aNFB50FyfxkgZDJoTERGRuqSmpMjJPlGRMj1VzJ3KlIHv2rWwcXGBvk2IxiTEICIuQm6RcZHv7n9qi4qPQmxiLOKS4hBwKA+e7Cn+caNZUgDPk0Dx/YBZHLSVCJqbGJnAzMgMVmZWsDa1lrdWplawNrP+4Pbd/ff2s7WwhZ2l3btbEV4nIiIi3ZeckIAl7u6ICgxUaH9HHx+0vXABWRjqICIi0si8RsCuXTg6aBCKduqEUn37qqTd2NBQHB04EOWGD0e2AgVU0iYRZdzvBTF/+Srm1btNzGtGJ0TLuc13t/HRHz+X8O9zYs70bZBctKkLRNhchM5l+NzE/IP74lZsWc2ywsbcRm5Zzf+9/8Fm8eZWtEdEnyZ+L5waNw4nR41K0xBVnTZNZZ9biIi0ib//SxQuvEzh/W/d6ohChezV2ifSTXoRNH/w4IGsbL1w4UJZQVwZp0+fxvz587Fu3TrEx8en6fgeHh7o0aOHDBFn06Gr8mfPno0+ffq8e2xtbY3Q0FCYmHx9yYQZM2bg119/ffc4V65cuHPnDiwtLaEJz549Q86cOVUeNNenMVIGg+ZERESkDjHPn2NXmzZ4dOBAutop2bcvKk+aBEMFPpNpkviqJYLiIdEhCI0KfXMbHYqQqE/fipMskfGRsspOmqQYAhv7AZEO/z6X9yZQdgeQLQSZjThRIwLn/93eBtHFlt0qO3JkzQGnrE7yVgTWiYiISLtcmjsXB5WoLPbd9u0o+J+CFERERJTxhQZEgQFDY2OVtHf4119xYcYMGBgbw+fHH2Xg3MLhvfkPIsqw+c6w2DA8j3z+bnsZ/fKDEPmr2H/vi33FragsTukninSIwLm9pb2c13Swdnh3++6+lQOyW///1io7LEwtOPSUqZz57TccGzw4Ta+tNHkyyg4apPI+ERFpWq1a63HgwCOF9v3pp+KYNauG2vtEukcvgub37t2Dm5ubrEbevXv3r+4fGxuLVatWYd68eR9UnFaGkZERfH190bNnT9SsWRO6JikpCQULFsTjx4/fPdesWTOsX79eodffvXsX7u7uH4Wye2toOZmUlBT5nqgyaK5vY6QMBs2JiIhI1QIPH8bO1q0R8+xZmtsws7VFneXL4dqwITRJLM0qTqIEhQchKCLoze3b7f+P34bHk1KSvt5gjA1gGaGazj30Ag50AGyDgbLbgTx3VdNuJgqnO9m8CZ3nsM7x7/3/byKQLp7LnS03K6YTERFlkOjgYJyZNAlXFyxASuKXAyo5y5ZF61OnPjm3RURERLop/MEDLPXwQGrSv3MsJtbWKD1wIEr++itMdKDAE5G2ExXDn4Y9xbPIZ3Le81nEm1t5///Pvd0Umu8krZrvfFtsI1e2XG82m//fvvfY3sqe36NIb5yfPh1+aaxOXnH8eJQbNkzlfSIi0qStW++hceMtCu1rbW2Cp097yFsivQ2aiwCvCPJ+jr+/v6xevmLFCkREpC3IIapmd+nSRQbac+fODV21Zs0afP/99x88J4L3P/74o8Jt5MmTB0+fPn33WLwHomK3ppiZmSEhIUFlQXN9HCNFMWhOREREqqxgdXrCBJwaM0ZWskorERpqsHYtbJyd1frmJCUn4UnYEzx8+RCPXj6S2wdh8oggeUJFJV+jorIBZ+sDgV5As6mAdVj62xTdelQEyHcTMEj7eNPXOVo7Iq9dXuS1zYs8tnk+ui/C6MZGqqncRkREREBkYCBOjx+P68uWITU5+ZND0mzfPrjUqsXhIiIi0iM727TBrX/++eTPLJ2cUGH0aBTt3BkG/ylIRURvxCbE4nHYYzx+9VjeirnP/96PiFNREQzS6WrpOW1yfhBEF/ObzvbOcnOxd5FhdQMDA013lUghl+bNw8FevdI0WuKzRYVRozjSRKQ3UlJSUaDAIgQGRim0/9q1DdCiRSG194t0i14FzS0sLHDy5El4e3t/UL1827ZtWLRoEQ4dOpTmY1SuXFlWL2/SpAmMVbTMmyaJauw7duz44LlTp06hXLlyCrfRvHlzbNiw4YPnzp49i9KlS0MTbGxsEBkZqbKguT6OkaIYNCciIiJVENXLd/7wAwLT8TlcKNWvHypNnAhDk/RfOZ2QlIDAV4EyQP42TC5uH4Y+xKNXj2TlntTXag5oJxkDV6oD16oAKf//bpH/ClDjb/UelzL8M7WogP42eJ4/e34UdCiIAtkLoIBDAXmCRpzAISIiIuWE37+Pk2PH4tbff39wIWOeypXR0s+PVfiIiIj0yPNLl/BXiRJf3c/OwwOVJk2Ca+PG/CxAmU50fDQehD7A/ZD7CAgJQEBogJzrfBsuD4tVQXELov+H0Z3t/h88z+4iw+dvQ+jiVoTTDQ0MOVakNa4uXox93boBaYjFlRsxAt+MGcPPFUSkNyZPPoMhQ4599udmZkb44YfC6NXLB8WL58jQvpFu0KtLu0WovEyZMqhTpw5y5MiBBw8eyOC5eD4trK2t0bZtWxkw9/Lygr4IDw/H3r17P3q+aNGiSrXj6en50XMbN27UWIja0FB1X1r0dYyIiIiIMsqjgwdlyDz2+fM0t2FmZ4e6K1agYIMGSr0uJiEG917cw90Xd3H3+V15e+f5HXmiJTgiGBrzOgtwrzhwrh4Qa/Phzx54A8+OA04PNdU7UjFxTbf49ya2cw/PffRzgywGMoD+NnguQ+gOBeTjgo4FYWthy0lsIiKiT8hWsCDqrViBsoMH4+To0bi9bp18/ptx4/i3k4iISM8cGzxYof1e3b6NHd9/j64BAbDKlUvt/SLKSKmpqXJ+ScxtyjB5aMC/90MC8CLqBd8QyhCJyYlv5txf3P3kz40MjZDPLp+c53RzdINbDrc3t45usggHV3+kjFasSxdZwGhPx45Kr7h7etw4vE5ORsUJEzjXQER6oXPnohg16iQSE1M+eL5AARv07OmDjh2LwM7OXGP9I+2nV0FzITExUVYwT48iRYrIcLkImVtZWUHfHDt2DElJSR88Z2dnB0tLy3SHqNNTQTy9VLlMk76OEREREZG6paak4NTYsTg1blyaqkS8lat8eTRYswZZ8+X75M/jk+Jx/8X9dyHy90PlQeFB0Dov8gKnGgEhzp/f53RDoNFsse5URvaMNERUzhcV9cV2+Pbhj35uY24jT8J4OHmgkFMhFMpZCB45POQJGjNjM430mYiISJvYFy4M37VrUXboUNzbsgV5K1fWdJeIiIhIhR4dOICH+/YpvL9Pr14MmZNOC48Nx+1nt+Xm/8xfbuK+CJQnJCdountEX5Wckvymqn5IAPbf3P/Bz0Slc1H53D2H+wcBdHFfVENnJXRSF6927WTYfGebNnid8mG48mvOTJqE1ORkVP7tN4bNiUjnOThYoFUrD6xceVM+rls3P3r3Lo46dfLDwCCLprtHOkDvguZpZWxsjCZNmsiAeWU9Pykhqrz/V548eZRu51OvuXDhggz7m5jo9hLwHCMiIiIi5UUHB8sq5o8PfxyaVUbpgQNRcfx4GBoby6VfbwXfwo2gG7gZfPPNbdBNPHr1SFaM1noxWd9UML9X8uv7huYF7pUA3C5kRM9Iy0XEReD8o/Nye1+WLFnkSRkZPncq9EEQ3dHakRPeRESU6Th6e8uNiIiI9IeoOnp00CCF9zextkbZIUPU2iciVUhJTZFFB96Gyd8PlT+PTPvKkES68G9fXDQhtt3Xd3/wM2NDYxk698rlBc9cnvJWbOI5VkEnVSjUqhUMTEywo2VLGRxXxrmpU+Vrqk6bxrl3ItJ5ffqUQPbs5vjxRx+4utpqujukYzJ90Dxv3rzo1q0bunbtihw5ciAzOHv27CfHQVmfGq/k5GTcvn0bRYsWhS7jGBEREREpX2VKhMxjX6R9qVajbDawGNYRO11eY8r8xjJQ/vDlQ918K5KNgGtVgCvVgWQlLsI8VxdwuQoYf7i6DtFb4gKLB6EP5PbfkzKiCnrhnIVRNHfRN1ueN7f2VvYcQCIiIiIiItIZt9etw/OLFxXev/SAAbDInl2tfSJSdv7m8avHuPb0mtyuPrmK60+vy5UZWZ2c6ENJKUmyyIzYcOHDALqogO6Z8//h89xvAuiuDq4MoJPS3Js0QcONG7GtWTOkJil3/uXC9OkybF595kyGzYlIp5Us6SQ3orTIlEFzUQGuRo0a6NWrF3x9fWFoaIjM5P79+yqpaO7o6PjJ5/UhaM4xIiIiIlJMakoKTo4Zg9Pjx4szKGketgc5gH+qRSDi9gzgtg6PvhiCB8WAs/WBaDvlXx9rA1ytCpT8cGlRIkWroJ8OOC239+XKluvf8Pn/A+gikG5mbMaBJSIiIiIiIq0THx4OYysrJEVHf3VfcwcHlPz11wzpF9GnRMRGvAuUvx8qF/M0RJS+ALpY4VRs6y+s/yiAXiR3Efjk9UHxvMXhk88HObJmjsKSlHauDRui0ebN2NakCVISE5V67aXZs2XYvOacOchiYMC3gYiIMp1MFTS3tbVF+/bt0bNnT7i5uSEzEhXHnzx58tHzOXPmVLotCwuLTz4fFBQEXcYxIiIiIlJMdFAQdrRujSdHjqRryA55A3tLAqm6PjcXmgs43RB4VjB97YigeaGzgOXHJ6MMDQxl1eq3W1bzrLAytYK5sTksTCxgbvL/W2PzD+7/92cmRiYwMjCCkaHRh7efes7QCIZZDOUFu6IaU+rrVLwW/3t7/zO3YktOTUZCUoKs1JSYnChvP9iSPn4cmxiLmMQYRMVHITo+GlEJb26jE6LfPPferVhylb4uKDxIbntv7P3g35I4ISOC58XyFEPxfMVR0rkkT8gQERERERGRxvn06AG3777DqXHjcHXBAhns+pzyI0bAxMoqQ/tHmZOY87ofch8XH13EpceXcO3JNVx9elVWLqe0E/OU1mbWco5TbB/dN7OCtak1LE0t5fymqZHpu0289t1j43+ff/+xmAMzyGKALMgCA4MPb8V8p/zZ29v/PyfeazGvKbeUz9y+d18EosXcp5jXjEuMQ1xS3Jv74jYh9rOPxfymuCDh7SbmPMWxSfEA+tpza98972Tj9CZ0LsLn+d7cFnQoKN9vorcK1q+Pxlu3YkvjxkhJSFBqYK7Mn4/Xycmo9eefDJsTEVGmkymC5iVLlsSPP/6I1q1bw9zcHJnZs2fPkJLycRjD0tJS6baMjIzkh/LU1NQPnn/+/Dl0GceIiIiI6Ose7tuHnW3aIC4kJM3DFWMKrK4K3M6r4yMeawVcqAPcLg1ABZPWKSaomzoZP/+c/02g3OLfYLkIiouTHfTm5J4Ip4sTMOJETFhMGF7FvJJbWOy/9+UW+979/2/ihERmJkL6t4JvyW3d+XXvns+dLTdKOJdAyXwlZfBc3BcV0YmIiIiIiIgykmWOHLJqaMlffsHxYcNwe92/313fyursjGLduvGNIZUT57/vvbiHC48u4ELgBXl7KfASq5R/hpiztLO0+2CztbD96Dk7ize32SyyvSugIcLi9O+/u7dznZ/bxBxoaHSo3EKiQxAa9eY2PDY80w/js4hn2B2xG7uv7343FuLfmHde7w8qn4vCG/x3l7nlr1MH323fji0NGyI5Pl6p115dtEheAPftokUwMDRUWx+JiIi0jd4GzUX4omnTpujXrx/KlSun6e5ojejPLDH3uerkX2Nqaoq4uLgPnouJiYEu05UxGj16NMaMGZPudoiIiIiUISbQjo0cgXOTfxNJ3zQPXkAOYFV1IEL56x21R4ohcKMicKkmkGSmkiYtLIwwZEhZ9OtXCubmxippU5+/85kZm8nNwdpB6ZC6qBj0PPK5PAEhbuX9yPfuv30+6rmsRJRZPA1/KrftV7Z/UA1IBM9lAN25pLyf2zY3L3ogIiIiIiIitbN1dYXv2rUo1b8/jg4ahMeHD7/72Tdjx8LI1JTvAqX7Yvw7z+/IMLmoVi6C5SJULgK/mZkoepEjaw65OWV1+ve+zb/3xeZo7SgrjVP6iSJ/suiIhY3Sr01KTpLFNkKiQt6E0P9/KzYxxxkcEYynYU8RFBEk74tq7JmBmAM+ce+E3N4Sle5FxfMy+cugjEsZeevq6Mq5zkzGpVYtNNm5E5saNEDyf/I8X3N92TKkpqSgztKlDJsTEVGmoZdBc1dXV6xatQqlS4uKgvS+2NjYTw5IWiu9f2rppnglr/jTNhwjIiIioo+XhD374CzOXzgI46nr4fAwfSdZDnoD+0oCqTqwYqVYWlVUeBah2lw2ueRtzqy58Py6HdbPjcfTQOWWVvyStm09MWlSJeTOba2yNunzIXWx9K7YxEmEr/1/QJxYfHtC5knYE7kksrwNeyzvi1tx8kZfidD9zms75faWOIkoTsKUK1BObqVdSstKVERERERERETqkLN0abQ4eBAP9+6VgXMR8Cr8ww8qa/9w377IV6MGCtSrx7ChngsOD8bpgNNvtgenZcA8JkG3C6kpO98pVq/LY5sHeW3zIq9dXnkrHovtbZBcFHcg3WFsZPwu/K9I5XQRQA8KD5LBc3n7dvv/YzH3KeZD9ZFYJfPt74C3RAV+Mb8pw+f/3xQZS9Jt+apXR9Pdu7Gpfn0kKVks8ubKlXidnIy6K1bAwEgvo3dEREQf0Lu/ds7Ozjhy5Ahy5eLS3p+SkJCg0mrdSUlJn7zSVpdxjIiIiCgzE0tvngo4JSdZRbhcbGGxYXB/AnzvB1il45rCaDNgTRXgdl5oDWNDY+Szywdne2e42LvAJbsLnO2c39zaO8uQuZHhv1+brl8Pwa+/+uHAgUcq60PZsjkxc2Z1eUvaGUoXAWqxueVw++x+8UnxsiqQCJ2/DaOL+4EvA/Eg9AECQgPkPvriRdQL7Li6Q25vx8krl9eb4Hn+N+HzwjkL6/z3QyIiIiIiItIe4rtn/jp14FyrFmKCg1VWRfTx0aO4MH263HJXrIhKkyYhT8WKKmmbNEvMxYjq5O+C5QGnEfgqUK/flmwW2VDQoaCc63wbIn8/TC6C5O/Pd1LmI+brHLM6ys0HPp/dT6zyKP7/8ujlIzx8+RAPQx++uy9uRSj9U4UJdZE4B7Lv5j65vSXOD7yteF6+YHmUci4FU2OuoqFv8lapgqZ79mBj3bpIio5W6rW3Vq2SF77V++svGBpzhVoiItJvevcNYvHixQyZf8HnKpcbp+FDj/jSkJKSovAxdAXHiIiIiDIL8XlOTAiLZSOP3zsut+tPr3+wj0EqUOcCUONK+o513wlYVQ2ItESGE5WXRUDYzdFNVq/Onz3/u2C5OLEiqvh8zcuXcRg16gT+/PMKUlJUM3meK5cVfvutMlq3FmHcLCppkzRHVHkq6FhQbp+rFPQs8hkCQgLebKFvbsWKAeK+qBqu679PxO8PsS0+tlg+J8L5ZfOXfVf1XNy3t7LXdFeJiIiIiIhIx4mAuXWePCr7PntsyJB3j58eP441lSqhQIMGqDRhAhyKFVPJcUj9xHspgrBvK5WLWxEyT0r5uHCaLhNzmaJwRgGHAiiQvYC8FcHyt49tLW013UXSE+Ym5vBw8pDbpyQmJ8piG2+D52Ku817IPdx9fhd3X9yVq0TqMvHfJLb1F9bLx6ZGpijlUgoVXSvKrYJrBdhZ2mm6m6QC4uKy5vv2YUPt2kiMUu7f7e21a5GanIwGq1czbE5ERHpNr4LmJUqUQM2aNTXdDa1mbW2tVBXvL0lMTFRpdXRtwTEiIiIifZWSmoKrT67+Gyy/exxPw59+dn+bGKD1IaBAOlbITAVwyAfYXwJIVWNhYzGhK4LkIlDunsP93X1XB1fYWNikud2kpBTMn38Fo0efRFiYaqpRm5kZYcCAUhg0qAwsLU1U0ibpRqUgsSyx2Cq6fVwVTSzRLE6GiuC52O48vwP/Z/5y09UQemRcJPbf3C+3t8T/Pyu7V0Zlt8ryVlz0QURERERERKQpATt2IOjkyU8+H7BzJzx/+AEVxoxBtgIFNNI/+vJcp7jg/eidozh29xiO3Tums3Mo/2WQxUCuuFjIqRA8cnjI+RRR3EAEyUXI3NiIlXNJ80yMTD5beENc+CFWRLzz7I4Mncvt/wF0sYlq6bomITlBnlsR22/4TT7nmdNTzvWK4Pk3rt/IIjdi9Q3SPbnKl0fz/ftl2DwhIkKp197duBHbW7SA79q1MDThOR8iItJPehU0r1atmqa7oPWyZs36yefj45UPzcTExHzyeVtb3b5KWlfGaPTo0XJTB375ISIi0g9islZU7nkbKj8VcErhKiIej4Hv/QBL5a9HfCfaDFhdFbiTR3WfUUR1HjF565XLC4VzFn4TKs/hppbKIXv3PsCvvx7GrVuvVNZmixYemDKlMpyd0x5+J/1kaWoJr9xecvuviNgI3H5+G/7B/m9uRQA92F+elNG1qlwiQC+2t1XPxdLNInReya2SDJ6LE6j8PkJElLmcmTwZeatWRa5y5TTdFSIiIspkUlNScGzo0M/v8Po1bv79N/zXrkWxbt1QfvhwWDo5ZWQX6T/Vky88uiBD5SJcLuY8I+KUCwNqG2szaxkkL5Sz0JtQuZOHvBWrMorV84h0lZjfy5E1h9wquVf6KIQeFB70bp7wZvBN3Ai6gZtBNxEcEQxdIvoutoVHF8rHOW1yvql47lZRznd65/GWBUhIN+QsWxbNDxzA+lq1kBAertRr723Zgm3NmsF3/XoYmZqqrY9ERESaohdBcxHaHTRoEJo0aaLprmi9bNmywcjICMnJyekOUYd/5oOVs7NuV6TjGBEREZEun2w5++AsDt8+jEP+h3Dq/ilZZUMZBqlA7fNA9avp68t9J2BVNSDSMm2T0KI6jwiTe+Z6EyoXmzjJIpbrVLe7d8PQt+9h7NgRoLI2ixd3xMyZ1VGpkopS95SpiKr8ZfKXkdv7klOS5dK0InQuwueiite1p9fkiRll/7+vKWJ53X/O/CM3wcHaQZ6MeVv13Duvt1wSmoiI9FPI1as4NmSIvF+gfn18M3YscpQooeluERERUSbhv3o1Qq9f/+p+qUlJuDx3Luzc3VGiT58M6RsBsQmxsojG0btvKpaLIhq6WAVZyGaRDUVzF5Xb23lOES4XoVRecE+Zjfg3n9s2t9yqFfqwmOSrmFcycC7mN2X4/P8hdF1ZrUAE5ddfWC83wdbCFlU9qqKaRzVUL1Rdnu/g/+e1m1OpUmhx8KAMm8e/Uq4I0f3t27G1SRM02rgRRma8WIiIiPRLltfickHKVAoXLgx/f/8Pnps0aRIGDx6sVDsXLlxAqVKlPnr+3Llzn3xe3bJnz46XL1++e1ylShX4+fmlqS19HSNFferLDX9VEBERaR8RMr0UeEmGysUmqvjEJsamuT2baKDNIcDlRdr7lArgYHHgQHEgVYFCHeJkik9eHxTLU+yDQLmFqQUyWlRUIsaPP4Xp0y8gKUn8l6Sfo6MFJk6shA4dvGBoyMollHG/G+69uCdD53J78uY2IDRA5z7Xi8peInguTsTUKFyDVYCIiPTMlsaNcW/r1g+ec2vSBBXGjIFDkSIa6xcRERHpv5TERCzx8EDkw4cK7Z/V2Rmdbt9mlVI1ik+Kx8l7J3HQ/6AspHHu4Tk5x6FLjA2N5SqMb0PlYs5T3IpALcOlRGknAug3nr4JnotiG1eeXMHlx5cVXsFVWzhaO8pwvZjrFOFzsXoBfzdopxdXrmB9jRqIey+DpCiX2rXRaPNmGJurv3ASEVFGefYsBqtX30L79l6ws+Pvt8xILyqak3K8vLw+ClE/ffpU6WF89Ymr98SyP+7u7jr/lnCMiIiISBulpqbKsKgIlYuTLUfuHEFkXKRK2i4UCLQ6AlimowhylBmwuhpwN/fHPxOTpe453GWovHje4vLWJ5+PXDpT01JTX+Ovv25g8OBj8kuyKhgbG+DXX0ti2LByyJqVyyRSxjIyNHqz5HLOQmheqvm756Pjo2UFoLcB9KtPrsoTMuGxyi0DmpHEyaLd13fLTbC3skd1jzehc7EVdCjIkzFERDoq+MyZj0Lmwt1Nm3B382YU/v57VBg9GrZubhrpHxEREem3KwsXKhwyF8TKK0amnONRpZTUFFx8dFEGyw/eOiiLaIiwua7IY5tHznG+HygX85/GRsaa7hqR3rGztEMl90pye/98yYPQB3J+UxTkEbdiexqufPYlo7yIeoG159bK7e3vkbfVzkUA3dneWdNdpP9z9PZGi8OHsU6EzUNClBqXh3v3YkvDhmi8dSuMLTK+qBIRkarExSVh27b7WLnyBvbufYiUlNcwNzdCjx4+HORMiEFzNZk9ezbu37+PGTNmQNsULVoUGzdu/OC5J0+eKN3O48ePP3rO09MTWbNmha7jGBEREZG2CAoPwt4be+V24NYBvIxWvnrClxikAnXPAVWvpa+dezmBVdWAKAvAzNhMnliRofJ8b0Ll4rGVmRW0zblzwfjpp0M4cyZYZW02auSK33+vAldXW5W1SaQK4v+DZQuUldtbosK5OCFz4dEFuV0MvChvRZUgbSR+B76//Gw+u3wycF6zcE15QsbJxknTXSQiIgUdHz788z98/Rq3Vq2C/9q18GrfHuVHjICNiwvHloiIiFQiMToap8eNU3h/ey8vFP7hB45+Ook5iNvPbstg+YGbB+B3x0+rL35/nwh/lnQuiRL5Sry7dczqqOluEWVqoghiQceCcmtasum7519EvnhX8fxtAF387kl9rZpVTFXpSdgT/HX6L7kJBRwKoLZXbbmJuU6x2iNpjkPRomjp54d11asj9vlzpV776MABbGrQAN9t3w4TS0u19ZGISB0F2k6ceCrD5evW3UZkZOIHP1+58iaD5pkUg+ZqcujQIVy7dk0rg+Y1a9bE6NGjP3guMDBQ6XYePHjw0XPly5eHPuAYERERkaYkJCXI6j17ru+R4XJRdVhdskUDPxwCXF6kvQ0xNXu9Sg6YdWiAPwqWQ5n8ZeCZ01NWVNZmonL50KHHsGzZdZW1WaRIdsyYUQ01arDqCOkOsdqAOIEhtrfVz8WJ30cvH70Lnb/dQqNDoW0CXwVi2YllchO8cnm9C55X9ajKkzFERFoq8NAhedL1a16npOD60qUyZC7C5kRERESqEPX4Mczs7BD7QrFJsUoTJsDA0JCDnwbB4cHYf3O/LKAhAuaiqIa2E3MkbwPlYhOrM2a3zq7pbhGRgsRFILU8a8ntrZiEGBk6P/vgLM4+PCtvRfENbRMQEoD5fvPlJs6xfFPwGxk6r1OkDrzzeMtwPWWs7J6e78LmMcHKFSx6fPgwNtWtiyY7d8LEmhcNEJF2u3cvDH/9dVNuDx5EfHa/U6eCcPduGNzcWHAts8nyWpxBJpUrU6YMXr16hXv37mnd6IolhJycnBDy3vIuZmZmiIqKgpGR4oGgtm3b4u+///7guS1btqBRo0bQhOzZs+Ply38rfFapUgV+fn5paktfx0iZsMl/8VcFERGReoi/sXef35Wh8j039sDvth9iE2PVPtyFHwGtjgIWCWlvwzi7HeqsXAGPug2gKxITUzBr1kWMHXsKUVEfXoGdVvb25hg7tgK6dfOGkREnekl/f1eJCjsicC5OxJwOOC1PyoiTNNrK2NAYldwqyRMxdYvUlSH0T33XISKijP+bsqpCBQSfPq3Q/ub29ugSEABTPVhFkYiIiLRHanIybvz1F06OGiWD55+Ts1w5tD55kt8nFZSUnIRTAaew+/pu7L62W1YV1maO1o4oX7A8yuYvKwtoiIC5rSVDM0SZQUhUCM49PPcmfP7/ALqqV5RV9e+rt9XOv/X6Fg7WDpruUqYSdvcu1larhuinT5V+be5vvkGTXbs4r0FEWu3HH/fjzz8V++w+YkQ5jB1bUe19Iu3CoLkahIeHy5Bynjx5tDJoLnTq1AnLlr2p+PbW5cuX4e3trXAbxYoVk1Xb37KxscHz589hamoKXQ+a6+sYKYpBcyIiIvWKio/CIf9D76qWZ2TlDINUoN45oEo6C6Xnq14d9f/5B5ZOTtAVu3cH4JdfDuPOnTCVtGdomAW9exfHqFEVYGtrppI2iXRJSmoKbgTdkKHzU/dPyVv/Z/7QVnnt8qKO15vQuah6ntWcgUUiIk24v307NjdsqPD+ladMQZkBA9TaJyIiIsq8kuPjcXn+fJyZMAFx751nfEtUMc1bpYpG+qYrnrx6IgtoiHC5qFweGRcJbb0gvXi+4ihfoDzKFSgnN2d7Z15EQETvLooWFcXfhs7PPDgji24kJqumYI2q8xziwhhZ7dyrjrxgRttXmdUH4ffvy7D5ly5Q+9KFa8327IGpjY1a+kZElF6iUnmFCqsU2tfFJSvu3+8KAwMWd8pMGDRXsZSUFPzwww9Yu3YtChYsqLVB8zNnzqBcuXIfPLdo0SJ06dJFodfHxMTI0LT4732re/fu+PPPP6Epqg6a6+MYKYpBcyIiItV79PIRtl/ZLje/O34amZzMFgW0OQw4K7Yq8KdlyYIKo0ej3LBhOrNksFi+69dfD2PnzgCVtVm7tgumT6+GwoXtVdYmkT4Iiwl7V/H89IPT8jY8Nhza5u3SsyJ0XrdoXRTNXZQnlomIMsDr1FSs8PFB6HuFGb7EMmdOdLl3D8YWFmrvGxEREWVuCZGROD9tmtySYt6s3uVSpw6a7d6tsgCjvqyyJeY1T9w7IYPlopDGtafprGihJvns8r0LlItNhMzNjFksgogUF58UL8Pmx+8ex/F7x+XvvrBY1RSyUSVbC1s5z+nr7StXd8xmkU3TXdJb4Q8eYF21aoh89Ejp1zqVLo1m+/bBLBvfHyLSPuL7irv7Ety7p9g5vSNHWqJy5bxq7xdpD40GzcPCwjB79mycPn0aFhYWaNy4sQxpK/MlW3Q/ISFBrf380rGTk5MRFRWFZ8+e4cqVK5g1a5asei1oc9BcqFat2gdB7EaNGmHLli0KvVa8Trz+LQMDA/j7+8PNzQ36EjTXxzFSFIPmRERE6ZeamiqXXZTh8qvbcfXJVY0Oq+cjoOVRwCIdH51F9fL6q1Yh33ufcbRZVFQixo8/henTLyApKVUlbbq72+KPP6qiXr0CenNykEjdvwtvP7+Nk/dO4ujdozh65ygevnyodYOeK1suWf2nfrH6+NbzW1iZWWm6S0REeini4UNZ/SvyoWJ/C2rOmwefH39Ue7+IiIiI3op58UJWN7+yYAFanzqFHMWLq2RwrixciIAdO/DNuHFwVGL1ZG0RHB6MHVd3YNe1XbJqeXRCNLSJmKfzzuONSm6V5PaN6zfyuz4RkarnOsWKjiJ0/jZ8npEr1ipaYKOSayU09GkI32K+KOhYUNNd0jsRjx7JsHnEA+Xf+xwlS8qwubmdnVr6RkSUHuPGncLIkScU2rdz56JYvLg2BzwT0VjQ/PHjx6hcuTIe/uekQvPmzbFmzRoZylWECHJra3BX24Pm+/fvx7fffvvusbm5OUJDQ2Xo/2v69euHP/74493j1q1b459//oEmqSNorm9jpCgGzYmIiNImJiFGnmgR4XJx4uV55HOND6VhClD3HFDlevraca5ZE/X+/huWOXJA26Wmvsbff9/EoEFH8ezZmwpU6ZU1qwlGjaqA3r2Lw8RENyq5E2mrx68e49jdYzJ0LsLnt4JvQZuYGpmiRuEaaOTTCA2KNeCJaSIiFUtJTMTVxYtxetw4xDx79tn9bPLnRyd/fxiamPA9ICIiogwXK84HZs+ukraS4+Ox2NUV0U+fysceLVvim7FjYefuDm0lIgQ3gm5g2+Vt2Hplq1y9TNuClKVdSqOyW+V3wXJW8CUiTQgKD5KVzt+Gzy8/vozU16opfKMKhXMWloFzETwXqzsYGvD8hipEPn4sw+bh9+8r/VpHHx80279fZZ8ziIhU5cGDcBQosFihfa2tTfD8+Y8wNzfmG5BJaCxo3qBBA+zcufOTP5s/fz569OihUDsiqJ4/f35oI20PmgsNGzbE9u3b3z0WQWgRiP6SxMREuLi4IDg4WD7OmjUrbt26hVy5vn5VeHh4OH799Vds3boVpqamaNeuHcaNGwcTFZwwsrW1le2/ValSJRw9elTnxkgbMGhORESkuKdhT2WofNuVbTjkf0gupagNTIxMUC2bD6ptfArDu29OYqVFFgMDVBgzBmWHDIGBofZPQJ47F4yffjqEM2fefA5LL1G0vFOnopg4sSIcHS1V0iYRfSgkKkSehHlb8VzbTsaIE9cidN7QuyGK5C7C1QyIiFQkKTYWl+bMwdnJkxEf9vHS43VXroRX27YcbyIiItJ556dPh1/fvh88l8XQEF7t26P8yJGwcXaGNkhOSZYXhot5TrEFhARAW5ibmKN8gfIyWF7ZvTLK5i8LC9OvFwYjIspo4bHhco5TnC86fPuwxle7fV92q+yoV7QefL19UdurNqzNrDXdJZ0W9fSpDJuH3b2r9GuzFy2KFgcPwsLBQS19IyJKqypV1uDo0ScK7bt6dQO0alWIg51JaCRoHhUVhWzZssllZT5F2UrURYoUwY0bN6BtdCFoLirLe3t7I+z/J3NKlCiB8+fPf/HE+ezZs9GnT593jxcvXozOnTsrdLx69eph9+7dHzzXt29fTJs2DeklqozHxcW9e1ymTBmcOXNG58ZIGzBoTkRE9GUPQh5g48WNcjsdcForhktUoRBhyOqFqqOaRzU43XiJw916IOG9C/GUZZkzJxqsXo28VapA2z1/HoMhQ45h2bJ0lm5/T/nyuTB7dnWULOmksjaJ6Osi4yJlFSC/23446H8QFwMvykpq2iB/9vwycC42UTHN2IiVGoiI0ishIgLnpk3DhenTkRQdLZ+z9/RE+6tXdeJCRyIiIqIvSYyOxqICBRAXEvLJn4vVW4p1745yQ4fC0slJI9/B91zfI4Plu67tQljsxxcAaoKZsRkqulaUK45Vda+KEs4lZGENIiJdLLJx5M6RN8Fz/8Pwf+YPbVnV8Vuvb9G0RFM512lraavpLumk6OBgrKteHa/8lX9f7b28ZNhcF1YSJqLMY8mSa+jSZe8X98mRwwKtWxdG9+7e8PCwy7C+USYMmgcGBsL5C1dme3p6KhUcnzt3Lnr37g1towtBc0FUlm/UqBFSUlLk41mzZuGnn3765L5XrlyRlcLFxQLCzz//jBkzZih0nKCgIOTOnfuj521sbD6oRJ4WCQkJMDMz++A5Nzc33LlzB7o0RtqCQXMiIqKP+Qf7vwuXXwq8pBV/r4vnLf4mWF6omgw8iuoTKYmJODJwIC7OnJmu9p1r1UK9v/+GpaMjtFliYgpmz76IsWNPITIyUSVt5sxpialTq8gvyF+6uJCIMsarmFfyJIwInR+8dRB3nqvme156iSW56xWpJ6udi0pAVmZWmu4SEZFOiw0JwZnJk3F57lx5saPbd99puktERERE6XZ6wgQcHz78q/sZWVigxE8/4Ztx42BorN6LmoPDg7H50mZsvbxVVttNSkmCphlkMZBFNESwvEahGqjgWkGGzYmI9E1QeJAssPG24rk2rB5hZGiE6h7V0bRkUzT2aQzHrNp9XkjbxDx7hnU1auDlzZtKv9auUCG0OHQIVjlzqqVvRETKiohIgJPTfMTHJ3/wvJmZERo3dkW7dp6oVcsFRkYGHNxMRiNB86SkJNjZ2SH6/xVq/qtx48bYvHmzwu2JQG+uXLk+256m6ErQXFi+fLmsuC2qzBsZGckK3O3bt/9gn23btqFjx4549eqVfNy/f39MmTJF4fDN3bt34e7u/tHzpqam8r0Tx02rc+fOyQrm7zMxMcHz589l9XxdGSNtwaA5ERERZPXca0+vYeOFN+HyG0GaX0Enn10+uZyh2ETA/L8VJsIfPMCOli3x7Ny5NB8ji4GBPKFVdvBgeV+b7d4dgF9/9cPt228+e6WXiYkh+vYtiaFDy8HamhWSiLTV41eP5YmYA7cOyOB5cESwVizhXbdIXTQr0Qz1i9VHVvOsmu4SEZHOig4Kkivr6Np8GhEREdF/xYeFYVH+/HIFF0XkrVpVhs3U8TlIfJfedHETNlzYgBP3T2jFymGeOT1lsLxm4Zqo4l4FNhY2mu4SEVGGexj6UM5z7r2xF/tv7kdEnGJ/M9R54U9l98qy0vl3xb9DbtuPi0nSx2JevMD6GjUQel35VXdt3d3l33/rTxTuJCLShFattmPt2tvyfuXKedCunReaNXOHjY0p35BMTCNB87cB3GnTpn3coSxZcPjwYVSpUkWp9nr06IEFCxZAm+hS0FzYs2ePDE6/ePFCPi5dujRq1qwJAwMDHDx4EKdPn5bP58yZEzNnzkTz5s2Val/8UytcuDBu337zi+ithg0bYuvWrWnut7+/P1q2bImrV69+9LMGDRpgyZIlcFRRJU51j5G2YNCciIgyK/F55fzD8+8ql997odnPcqJqT1WPqjJYXserDjycPD57ounu5s3Y07GjwieuPsUqVy7UX70aeStXhja7ezcMffsexo4dqqv00bBhQUybVhWurlwekkjXfm+L5WZF4Fxsh24fkst+a3rZWfF7u1nJZvD19pWVz4mIiIiIiCjzOTZ0KM5MmqTw/t+fOIHcFSqoNLwo5jhFuPx0wJtzmJqUxzaPDJWLTRTRyJmN1VuJiN6XnJKMsw/OYs+NPTJ4fu7hOY1fGFS+YHkZOhebS3YXjfZF28WGhmJ9zZoIuXJF6ddmc3VFy8OHYZ0nj1r6RkSkjKNHH+PIkSdo06Yw8ufnOS7ScNA8ISEBbdq0wYYNGz6obD1r1ix069ZN6fZEyNjb2/uTP7OyskKOHDlgY2MDCwsLeRxRkdrQ0DBdV4SLoRPV2SMiIhAUFIQnT57odNBcCA8PlxcALFu2DE+fPv3gZx4eHujSpQu6d+8Oa2vrNLUv3qcmTZrg/v378nHZsmVl9XoRzFZGp06dcPPmTTnm/+3nf4n32MXFRVa9F8Hvn3/+Gdo8RtqAQXMiIspMxGe6y48vY/XZ1Vh7bi0CXwVqvJJPnSJ1ZEixklslWSX3S5ITEnB04EBcnDUrXcd1qV0b9f76CxYODtBWUVGJmDDhNP744zySklJV0mahQnaYMaMaatfOr5L2iEizkpKTcCrgFHZf343d13bjyhPlJ/VVydjQGLU8a8nQeSOfRrCztNNof4iIiIiIiChjxDx/jkUFCiA5Nlah/QvUr48mO3ak+7j3X9yXwXKxnX90Hpr+TizmN8UKYGK+0yuXF1etISJSQmhUqKx2vuf6Huy9uRfPIp5pdPxKOpdEq9Kt0LJ0S+S1y6vRvmiruFevsKFWLTy/eFHp19oUKCArm9s4O6ulb0RERDoZNH9LVIA+c+aMDIDXrVsXedJxdVbFihVx4sQJeV+EyAcMGIDOnTvD1dUVGeH58+eYPn26DCEnJyfrZND8fQEBAXj8+LEcSxHUTs97877ExERcu3ZNBv49PT1lNXBlHT9+HNHR0Uq/Ll++fPKY2j5GmsagORERZQZ3nt2R4fLV51bj9rMPV1zJSDbmNjKEKILlYlNmci48IADbW7TA8wsX0nz8LIaGqDh+PMoMHIgsafhclhHEV5ZVq25hwIAjCA6OUUmbWbOaYPToCujduziMjQ1V0iYRaZ+g8CBZ/UeEzvff2o/w2HCN9cXI0AjVPaqjacmmaOzTGI5ZVbPyFhEREREREWmfQz//rFRhiHaXLsHRxydNxxJzm2/D5aKghiY52zu/C5aLquXWZrpbmIuISNvOk1x7ek2GzsV2/N5xJKUkaaw/4kKi1mVaywIb2a2za6wf2ig+LAzrv/0Wz88rf8FXVmdntDh8GNnyszgSERFpF40HzVVp1apV+OGHH+T9rl27YuHChRrpx4IFC9CjRw+dD5pT5sWgORER6avHrx7LquUiYH4xUPlqAqpS0KEgfL190dC7ISq6VoSxkbHSbdzesAF7O3dGYmRkmvthlTs3GqxZgzwVK0JbXb78Aj/9dBDHj395FRtFiQWNOnUqiokTK8LR0VIlbRKR7iw9e+bBGRk6FxXPNfl3wNDAEDUK1UDrsq3xXfHvkNU8q8b6QkRERERERKp3cfZsnBozBnEvX351X48WLeC7dq1S7Qe+DMSac2uw6swqja7mZWJkgspulWW4vG7RuijkVIhVy4mIMkBkXKQssLH9ynbsvLYTr2Jeaay4Rq3CtfB9me/RuHhjXmD0f/Hh4dhYpw6Cz5xRekyt8+VDy0OHkK1gQVW/XURERGmmV0FzUSk7b968ePHiBRYtWoQuXbpopB9iSJ2cnGBtbc2gOekkBs2JiEjflhYU1XxWnV2FY3ePaaQPBlkMUL5geRksFwHz9JxwSU5IwJH+/XFpzpx09Sl/3bqou3IlLLJrb6WJ5ORUuLouxqNHaQ/Tv698+VyYNas6SpVyUkl7RKTbxFKz+27sw46rO7Dnxh5ExUdppB+mRqZoUKyBDJ3XK1oPZsZmGukHERERERERqVZCZCQuzJiB89OmfbZYhFhhsMONG7AvVEihec71F9bLIhqamucU8tjmkXOc9YrUQ7VC1WBpymIORESaLrBx6v4pbL+6XQbP/Z/5a6QfYl5TzHOK0DnnOd98DthYty6CTp5Ueiyt8+RBi0OHYOvmppb3ioiIKFMHzYWhQ4di0qRJmDx5MgYNGqSxftSoUQOPHj1i0Jx0EoPmRESk60RYcMulLfKky/5b++UkW0azMrWSS8T6FvOVE2qqWDow/P59bG/RAs8vpr0KbxZDQ1ScMAFlBgyQJ7K03dq1/mjVake62siZ0xJTplTBDz8UZkUlIvqkxORE+N32w7Yr2+QmVsDQBFHZvGmJpvJkTDWParIiEBEREREREek2UdX83NSpuDhrFpLj4j74WZGOHVFn6dLPvjY6PhpbL2+VRTT23dynkXlOoXi+4rKIhtjE/bQW0SAiIvW7+/yuDJyL4Lm4MCklNUUj85zf+Xwni2vUKFxDrvCYGSVGRWFjvXp4evy40q+1ypVLhs3tPDzU0jciIqJMHTQX4e4CBQqgTp062Llzp8b60aJFC1y8eJFBc9JJDJoTEZEuSk1NxeHbh7Hi5ApsvLgRsYmxGd6HfHb53lUtr+JeBabGpipr+/b69djbpctnqx8pWgGhwZo1yP3NN9AV4utK9err4OenfOjTxMQQffuWxNCh5WBtbaKW/hGR/hG/dy4/voxtl9+Ezi8Gpv3invTIkTUHWpZuidZlWqNM/jI8iU9ERERERKTjooODcWbiRFxZsACpSUkwMDZG5zt3YOPi8tHF0Huu75HhcvG9NC7xw3D65+QIA55nEyf60t9XY0NjVPWoikY+jWQhjXz2+dLfKBERZbiwmDD5N0X8Pdl1fRci41SzgqwyctrkRJtybdC+fHt45fZCZpMYHY1NDRrgyZEjSr/W0slJhs3tCxdWS9+IiIgybdBc6Ny5MxwdHWVlc005evQoQkND0aRJE431gSitGDQnIiJdq8wgwuV/nf4Lga8CM/z4ro6usvqs2Eq5lFJ5EDA5Ph5+/frh8rx56WqnQP36qLtiBczt7aFrrl8PgY/PSqSkKP7VpWHDgpg2rSpcXW3V2jci0n+iurmoACQqyIkLmpJSkjK8DwUcCuD70t/LEzKFcn59OXUiIiIiIiLSXhEPH+LU2LEwyZoV1WfMeFdEQ1Sd/efMP9hwYQPCYsOUatMmBhi8FgiyB/aWBO7kVj5wns0iG+oVqSfD5bW9asPGwka5BoiISKslJCXgoP9BbLywEVuvbMXL6JcZ3odSzqXQvkJ7uaKjvZXuna9Kq8SYGGxp2BCBhw4p/VoLR0cZNs/ulflC+kREpD30MmhOROnDoDkREWm78NhwrD23FitOrcCp+6cy/PheubzehMtLNkXR3EXVVmU27O5dbG/ZEi8uXUpzG1kMDVF58mSU6tsXWQwMoKt++eUQZs78elVhDw87zJxZDbVr58+QfhFR5iIq/uy9sRebL23Gjqs7EBUfleF9KJu/rDwZ06p0K9ha8mIaIiIiIiIiXSVO0weEBGDlqZVye/jyYZrbanIcKO//7+MHOd4Ezu/n+vLr8tjmQZMSTdDIuxEquVWCsZFxmvtARES6IzklGUfuHJErBIu5zmcRzzL0+GLljAbFGsh5TnGRU2b4+5MUF4etjRvj4b59Sr/W3MFBhs0dihRRS9+IiIgyZdA8KSkJxsb6/yGESF0YNCciIm2d9Np/c78Ml2+5tAUJyQkZevwS+Uq8C5d7OHmo/Xj+a9diX9euSIxKe4jROm9eNFizBrkrVICuCw+Ph7v7EoSEfHqp4KxZTTBqVAX07l0cJiaGGd4/Isp84pPi5d8lUWlOVDuPiIvI0OObGJnIIIA4GSMqzRkZGmXo8YmIPiXm2TOY2dnB0MSEA0RERET0hYuY159fL+c5RRXz9LKNAgauB4xSP/7ZvZxvAucPnf59ztneGc1KNkOzEs1QJn8ZGOhwcQoiIkq/lNQUWdRJhM7FJlZ4zEgO1g5oXaa1nOf0yeujtuJO2kCsYrzlu+/wcM8epV/LsDkREWmS3gTNY2JiMGrUKCxfvhwvX76Ei4sLhgwZgm7dumm6a0Q6h0FzIiLSJjeDbmLZiWX4+8zfGV5RoVyBcvKkS5PiTZDfIX+GTTId/vVXXPnzz3S1U6BBA9Rdvhzm9vqz9OCyZdfQqdPeD54T840dOxbBxImVkCOHpcb6RkSZW2JyIg7eOihD51sub8GrmFcZevwcWXOgTbk2aF++PYrmKZqhxyYiet+GOnXw6vZtVBg9Gp5t2sDAkBcAEhEREb0N8R3yP4QVJ1dg06VNiEv8dDGFtGh+FChz58v7BOY3R9ZuzdC4VR+UdC6p1yE+IiJKOxEhO/fwHDZeeBM6vx9yP0OHU6wiLALnbcu1hWNWR+ij5IQEbGvaFAE7dyr9WvPs2d9UNi/KOWAiIspYehE0j4+PR7Vq1XD69OmPfjZ16lT0799fI/0i0lUMmhMRkabFJsRi3fl1WHRsEU7eP5mhxxYnWr4v8z1alGqBvHZ5M/TYr+7cwfYWLRBy5Uqa2zAwMkKlyZNRqm9fvTthlJr6GhUqrMKZM8HycZkyTpgzpwZKl86p6a4REb2TlJwEvzt+MnS+6eImhEaHZujoFM9XHB0qdJB/y0Q1ICKijPL4yBGsrVr13WO7woVRcdw4uDVponefS4mIiIgUdfvZbRku/+v0X3gS9kTlA2cfAQzYABgqeMa/5vz58OnRQ+X9ICIi/SPiZJcfX8bqs6ux5tyaDK10LlZvFKs5dqvcDTUL19S71TdE2HxHy5a4t3Wr0q8VBaZk2LxYMbX0jYiISG+D5sOGDcPEiRM/+TMrKyuEhobC1NQ0w/tFpKsYNCciIk25HHgZC48txD9n/pFLyGaUQk6FZCCvVelWcHdyhybcWr0a+7p1Q1J0dJrbsM6XD75r1yJXuXLQFuLrRmBgJJydbVTS3rlzwfD13SwrmHfoUAQGBgwtEZH2Sk5JxtE7R7Hh4gZZBehF1IsMPRlTv2h9dPymo7wVj4mI1PmZb02lSnh64sRHP8tRsiQqjh8Pl9q1GTgnIiKiTEHMa646swrLTy7HmQdn1HqsVn5AyXuK7WtkZoYu9+/DKlcutfaJiIj0T2pqqiwMJULn6y+sR0hUSIYd28XeBZ0rdpbznLltc0NfpCQmYsf33+Pupk1pCps3P3gQjt7eaukbEVFapaSkIiYmCVmzMqurb3Q+aC66nzNnTjx//vyz+zx48AAuLi4Z2i8iXcagORERZaSo+Cg5MbXo6CKcf3Q+w46bzy6fDJaLgLl3Xm+NhV6S4uJw+JdfcHXhwnS1U7BhQ9RZtgzmdnbQFnfvhuHnnw/h+PGnuHOnM5ycLFXSbnx8MszMGJgkIt0LnR++fVj+zRPLzmbkBVU5bXKi0zed5AmZ/A75M+y4RJR53N+5E5sbNPjiPnkqVULFiRORp2LFDOsXERERUUaesz4dcFqu0Lj23FrEJsaq/ZiOYUC/jYCiNV5L/vorqv3xh5p7RUREmWGe8+Ctg3Kec/PlzRk2z2mQxQANijVA10pdUadIHb0orJGSlISdP/yAO+vXK/1aMzs7tBBhcx8ftfSNiEgZN2+G4q+/buLvv2+hYcOCmDu3JgdQz+h80PzZs2cyaP451tbWCAkJYUVzIiUwaE5EROomPoKee3hOnngRE1ExCTEZMugO1g5oXrI5WpdtjfIFymt8qb1Xt29je4sWCLl6Nc1tGBgZofKUKSj5yy9aUyEyOjoREyacxh9/XEBiYop8rn17LyxfXlfTXSMi0grxSfHYdW2X/Bu4/cp2JCQnZNixa3nWkidjGvk0gomRSYYdl4j01+vUVKzw8UHotWsK7e/VoQPqLlum9n4RERERZYRXMa/w16m/5DznjaAbGTbo2a2yo9cpG1idua/Q/kYWFuj64AEsHR3V3jciIsqc85w7ru6QjzNC7my50anim8IazvbO0GWpycnY1a4d/FevTlPYvPmBA8hRvLha+kZE9CUhIbFYs8YfK1fewPnz/xaJtrMzQ1BQD5ia6v4FQaRHQfPg4GDk+sLyXv3798fUqVMztE9Euo5BcyIiUpfw2HD8ffpveeLl6pO0h6uVYWlqiaYlmqJ1mdaoUbiG1lQ4uPnPP9jfvTuSYtIess/q7AzftWuRs2xZaAPx1WLt2tvo398PT59Gf/TzEye+R4UK+rOsIRGRKoiKP5svbZYnY/bf3I/U16kZdvFV+/LtZejc3ck9Q45JRPrp5t9/Y1fbtgrvX33WLJT46Se19omIiIhI3XNgR+8clXOcGy5syLCLh61MrfBd8e9kEQ2fFCf87aN4qKzMoEGoPHmyWvtHRESZm5jn3Hp5K/4580+GzXOKbEttr9pyjtO3mC+MjYyhq2Hz3e3b49aqVUq/1szW9k3YvEQJtfSNiOi/K4/v2HEfK1fexO7dD5Cc/Onf9Zs2NcJ337lx8PSIzgfNU1NTYW9vj/Dw8I9+5u7ujosXL8LS0lIjfSPSVQyaExGRql0KvIS5h+di1dlViEuMy5ABrl6ougzQNSnRBFZmVtAWSXFxONSnD64tXpyudlwbNUKdZcvkBJI2uHo1BH36HMSRI08+u0+JEjlw9uwPMDTUbCV5IiJt9TzyOdafXy//Xp66fyrDjlvFvYo8GdO0ZFOYGZtl2HGJSPelJCZiiYcHIh8+VGh/63z50PnOHRiZmqq9b0RERESq9iLyBVacWoHFxxbjzvM7GTLAYiWqekXqyXB5/aL1YWFqIZ9PTUmB/5o1ODVmDMLu3v1yG9bWspq5ub19hvSZiIgoKDxIFp5acXIFbgbfzJABcbJxQvfK3dGtcjfkyvb5gqXaSvxt39Ohg7ygX1niXGGz/fvhVLKkWvpGRCQcOfIYjRtvQXj41y+0bdzYFZs3N+bA6RGdD5oLnTt3xtKlSz94zsjICGfPnkVxLg9CpDQGzYmISBUSkxOx8cJGzDk8Byfvn8yQQXV1dJXh8rbl22rlUnkv/f2xvUULhF67luY2DIyNUWXqVJTo0+eTf7MzWnh4PEaOPIG5cy8jNfXrXy3+/LMWunf3zpC+ERHpsgchD2SVcxFiyKgAg62Frfwb2q1SN3jl9sqQYxKRbrs4Zw4OKVGdvPaSJSjaqZNa+0RERESk6qJnB/0PYtHRRdhyeQuSUpIyZIAru1dGu3Lt5AXB2Syyfb5/yckykHZq7FhEPHjwyX3KjRiBimPHqrG3REREnyYiaecfnpdznGKu81XMK7UPlVjZuEnxJuhVrRcquVXSinNpSoXNO3bEzb/+Uvq1ptmyobkIm5cqpZa+ERG9ehUHJ6f5SEr6+ooVxsYGCArqgezZ31woS7pPL4LmDx48gKenJ+Lj4989161bNyxYsEBjfRo8eDBu3ryJbdu2aawPRGnFoDkREaXH07CnWHB0ARYeXSgrs6pbVvOsaFmqJTpU6IDyBctr7YSROOGzv0cPJMXEpLmNrC4u8F23DjlLl4a2uHkzFN7eKz+7LNZ/2dub486dTrCzM1d734iI9IGYtjkTcObdyZiIuIgMCzX0qtpLLsuuq0vOEpF6JSckYKGzM2KfK/aZ365wYXS4ehUGRkZ8a4iIiEjrhcWEYfnJ5ZjvNx93X3y5Yriq5M+e/10RjQIOBZReaeb68uU4PW4cop48+SB0JqqZm2X7fFidiIgoIyQkJWDntZ3y7+uua7uQkpqi9mMWzV1UBs5/KPuDVq1+/NWweadOuLlypdKvZdiciNStSZOt2LxZse9Hc+bUQK9exdXeJ8oYehE0FxYuXIju3bu/ezxz5kz06dNHY/2pV68e7ty5g3v37mmsD0RpxaA5EREpS3ykPHLnCOYenovNlzarfXLIIIsBvvX6Vp54aeTTCOYm2htaToqNxcGffsL1/6zAoyy3Jk1kBUhtPCnUv78fpk07r/D+PXv6YO7cmmrtExGRPopPise2y9tk6HzP9T1Ifa3YRT7pkdMmp1xuVleXnCUi9Qo+exZHBw/G48OHv7pvo02b4Pbdd3xLiIiISKtdDryMuX5z8c+ZfxCXGKf241mZWqFFqRZoX6E9KrpWhIGBQbovBry6aBHOTJyImOBgfDNuHMoPH66Svj4+ckQW0yg3bBhsXFxU0iYREWVOLyJfYNXZVVh+YjmuPLmi9uPZmNvIglU9q/aEu5M7dCFsvrdLF9xYvlzp15ra2KDZ/v1aVbSKiPTHli138d13WxXat0wZJ5w500btfaKMoTdBc2H48OGYMGGCvF+4cGGcO3cOlpaWGumLq6urvGXQnHQRg+ZERKSo6Pho/HX6LxkwvxF0Q+0D5+bohs4VO8uqProQdgu9eRPbW7TAyxtpHxsDY2NUnTYNxXv31tpq7VFRiShUaCmCgqIV2t/AIAsuXGgLHx9HtfeNiEhfBYcHy+CDqACUEX+DDQ0MZXVzUQGoinsVrf2bREQZT0wvPzpwAMcGD8bzixc/uU/OsmXR+tQp/u4gIiIira2wuuHCBhkwP3X/lNqPJ75P1ShUQ4bLxfcsS1PVn89OiovD1YULUbRTJ5hYW6vkM9/aqlXx5OhRuUJNkY4dUVYEzp2dVdJfIiLKvK48viLnOFeeWolXMa/UfrxvPb+Vc5z1i9WXc57aHDbf17Urri9bpvRrTbJmRXMRNi9TRi19I6LMKzExBTlzzserV/EK7e/v3wkeHnZq7xepn14FzYWpU6di8ODBSE1NRcWKFbF9+3Zky+Cqj/7+/jLoXrBgQQbNSScxaE5ERF9z9/ldzDk8R078RMZFqnXATI1M0bREU3St3FWngm03Vq7E/h9/RHJsbJrbsMmfH77r1sGpVClou9Wrb6F1650K79+hgxeWLaur1j4REWUGYlrnYuBFrDi5QlYBehn9Uu3H9MrlJav/iAu/rM3SH1ggIv3wOjUVtzdswInhwxF298PlU1scPox8VatqrG9EREREnxL4MhALji7A4mOL8SLqhdoHyT2Hu1yhUXyXymuXV6felMBDh7CuRo2PCmSIIHvZoUORNV8+jfWNiIj0ZzXHzRc3Y+GxhfC77af24znbO8s5zi6VusDO0k5r51r2irB5GlZNlmHzffvkxf9ERKrUu/cBzJ17WaF9hw4tiwkTKvEN0AN6FzQX9uzZgw4dOuD58+dwcXHBqlWrUL58+Qw5thjOunXrYu/evQyak85i0JyIiD73OefonaP4Y/8f2H51u3ysTp45PdGtcje0KdcG9lb2OvOmJMbE4GDv3mlazu59bk2bovbixTDL4Ism00r8e6hefR38/B5/cb+sWU0wZsw36NXLB8bG2lspgohIFyUmJ2LH1R0yJLHnxh61/60WIfN25dvJEzKeuTzVeiwi0h0pSUmy2tbJ0aMRExwMl9q10WzPHk13i4iIiEgS35MO3jooV2jcdmUbUl+nqnVkLEws0Kp0K7lKY/mC5XWmiMZH1cyrVMGTY8c++XMZOO/c+U3gPK9uBeiJiEh7C16JOU5R8ErdF4OJv9Udv+mIn2v8DLccbtDGsPm+7t1xbfFipV8rVjVptm8fcpUrp5a+EVHmdPZsMMqW/Uehfd3cbHH7died/B5EmSBoLoSGhuKnn37CmjVrYGBggB49emDcuHGws1PfVWiRkZHo1asX/v77b/mYFc1JVzFoTkRE/w2trTu/TgbMLwVeUuvgmJuYo2WpluhaqatOnngJvXkT25s3x8ubN9PchqGJCar+8Qd8evbUuf/+GzdC4eOzEsnJqZ+tYj55cmXkyKH65YCJiOjjynxLTyzFkuNL8CTsidqHp6pHVXkyxtfbV6uXnCWijJMUG4uLs2fD5dtvkaN4cQ49ERERaVR0fLQMq80+NBt3nt9R+/FKOpeUc5zfl/keWc2zQpc9OngQ62vWVGhes2iXLqg0cSJMbWwypG9ERKT/5yjFhWGLji7C/lv71VpYQ5yT8y3mi761+qKye2WtOkcnwub7e/TA1UWL0hY237sXuTKoQCsR6T/xu7hw4WW4ffuVQvvfvNkRhQvrTmFB0tOgeUxMDHbv3v3Znx8+fBgLFixASkoKbGxs0K9fPxQuXFglx05OTpbHf/r0KS5duoT9+/fLx28xaE66ikFzIiISXsW8woIjCzDn8BwEhQepdVB88vrI6uWty7SGjYVunoS4vnw5DvTqheTY2DS3ka1gQTRYuxZOJUtCV/Xv74dp085/8FzJkjkwZ04NlCuXS2P9IiLKrFJSU7Dn+h4sOrZIVjsXj9WpoENB9KnRR1YBEhXPiYiIiIiINH0RrgiXi+9EEXERaj2WCJT/UPYHGTAvnk8/LrQTUYI1lSrh6YkTCu2f1dkZne/ckaFzIiIiVXoY+lAW1RDFNdR93lL8HReB8xalWsDEyER7wuY//oirCxcq/VpjKysZNs9doYJa+kZEmc/EiacxbNhxBfethCFDyqq9T6ReOh80v3fvHtzctG/pEoFBc9JVDJoTEWVud57dwcyDM2WFn9jEtIemFVmKTpx4EQFzUeFHmyoDKCMxJgYHevbEzZUr09WOe/PmqL1okc5X+4mKSoSHxxIEB8fA3t4ckyZVQqdORWBoaKDprhERZXriBMzyE8ux+PhiPAh9oPaARZeKXfBT9Z/gkt0l0489ERERERFlrNP3T2P6genYeHGj2i+4rVCwggyXNy/VHJam+rWS36MDB7C+Vi2F9/924UIU69pVrX0iIqLMLTklGbuu7cLCowux6/outVY5z5UtF3pX643uVbrDztIO2hA2F+ckryxYkLaw+Z49yP3NN2rpGxFlLg8ehKNAgcUK7VumjBPOnGmj9j6Reul80Pzly5dwcnKS1cW1DYPmpKsYNCciynzER0K/237y5IuodqrOj4hujm7oVa0X2ldoj2wW2aDLQq5fx/YWLfDq1q00tyGq+1SbMQPePXpoLGwfFhaPFy9i4eGhmkmyNWv8cezYE4wb9w3s7MxV0iYREalOamoqDvkfkhX9Nl/ajKSUJLUNr0EWAzQp0QS/1vwV5QuW19kLy4iIiIiISDeCZyJYPn3/dJx5cEatx7K1sEW78u1kwNwrtxf0kZgjXl2xIoJOnlRo/6wuLm+qmRsbq71vREREQkBIAP488qesdC5WalZn8awOFTrg5xo/w93JXfNh8969cWX+fKVfa2xpiaZ79iBPxYpq6RsRZS7e3itw9WqIQvs+fdoDuXJZqb1PpD46HzQXmjRpgs2bN0PbMGhOuopBcyKizHXyZe25tfh93++4/PiyWv+2+BbzlQHzmoVrwsBAt6tbi4/Q15ctw8HevZEcF5fmdrK5usJ33TrkKK6ZpXRTU19j+fLrGDToKPLkscb5821YeZyIKJMJiQrBipMr5AmZ+yH31XqsMvnL4Jcav6BZyWYwNmLwgIiIiIiIVCM8NlxeSDv70Gw8fvVYrcNa0bUifqz6o7yg1szYDPrs4b592FC7tsL71168GEU7d1Zrn4iIiD4lLjEOa86twZxDc3Ax8KJaz3c2KNYAA74dgIpuFTVWVEOcpxTnKC/Pm5e2sPnu3chTqZJa+kZEmceoUScwduwphfadP78mevTwUXufSH30Imh+4MAB1FJiya6MwqA56SoGzYmI9F9sQiyWnVyG3/f+jocvH6rtOPZW9uhSsQt6VOkBl+wu0AeJ0dFyWbqbf/2VrnY8WraUS8maZs0KTbh48Tl69TqA06eD3z03Z04N9OqlmdA7ERFpvsr53ht7MffwXLUvOZvHNo9ccrZb5W6wtbRV23GIiIiIiEi/3X1+FzMPzsTyk8sRkxCj1iqmbcu1Rc9qPVEsTzFkFpf//BN+ffsqVGjDJn9+dLp9m9XMiYhIo8Sc5pmAM5jrNxfrzq9DYnKi2o5VoWAFDK47GPWL1tdIgS0ZNv/pJ1yeOzdNYfMmu3Yhb+XKaukbEWUOly49R4kSimUmatd2wZ49zdTeJ1IfvQiai/+EQoUK4c6dO9AmDJqTrmLQnIhIf4XFhGGe3zx5AkZUMFWXUs6l0Lt6b7Qs3VKvKvuEXLuG7S1a4JW/f5rbMDQ1RbUZM+DdvbtGKh2EhcVj+PDjmD//Mv77TcDGxhR37nSCo6NlhveLiIi0x4OQB2+WnD2xBC+jX6o1rNHpm07oW6sv8jvkV9txiIiIiIhIv5y8dxJT9k7Btivb1HqRrIeTB3pW7Yn25dvDxsIGmVHM8+c4O2UKrsyf/8XAee0lS1C0U6cM7RsREdGXvIh8gcXHFmP+kfl4EvZEbYPllcsLg+oMQqvSrTJ8FUfxOejQzz/j0uzZSr/WyMICTUXYvEoVtfSNiPSf+B3k4rIQgYFRX93X2NgAISG9ZB6BdJNeBM2F6dOno2/fvtAmDJqTrmLQnIhI/wSFB2H6/ukyNBadEK2WY5gYmchJlF7VeqFM/jLQJ+Ij8/WlS+UydMnx8Wlux9bNDb7r1sHRJ+OXhUpNfY3ly69j0KCjCA39/Emhjh2LYOnSOhnaNyIi0t4lZ0XlH1Hl/NzDc2o7jqGBIVqUaoGBtQfCJx+XTiQiIiIiok+vwrTz2k78tuc3nLh3Qm1DZJDFAA29G8o5zhqFa2ikUIQ2inn27N/A+X/mR20KFEAnf39WMyciIq2UnJKM7Ve2Y87hOTjkf0htx8lnlw/9v+2PzhU7w8LUAhl5DvPwL7/g4qxZaQqbN9m5E/mqVlVL34hI//XpcxCzZ19SaN/VqxugVatCau8TqYfeBM3DwsKQO3duxL13JbWRkRGqV68OHx8f2NnZwdLSEiYmJvJ5sWyJoaFhuicHUlJSkJiYiIiICFy8eBEbNmxAUlKS/BmD5qSrGDQnItIfd57dwdR9U7Hy1Eq1LQ+XI2sOeeKlR5UecLB2gL5JjIrC/h9/xK1//klXO4W+/x7fLlgAE2trZLSLF5+jZ88DOHMmWKH9T55sjfLlc6m9X0REpDvOPTgnA+drzq1BQnKC2o7zree3sgJQtULVGOggIiIiIiI5p7nqzCpM3TsVN4Nvqm1ExLxm10pd0b1yd+Szz8eR/4zo4GCc/e03XPnzT6QkvPluWGfZMhTp0EElYxZ4+DBs8ueHjYsL3wMiIlK5m0E35arP4rxpfFLaC0t9SXar7Pi5xs/y3KmtpS0yLGz+66+4OHOm0q81Mjd/EzavVk0tfSMi/XboUCBq1Fin0L4iZC7C5qSb9CZoLnTq1AnLli2T90Ww/NChQ/D29s7QPty5c0eG258+fcqgOeksBs2JiHTfhUcXMHn3ZGy8uFFty8cWy1MMv9b8Fd+X+R6mxvq5xFHI1avY1rw5wu7cSXMbhqamqDF7Nop26ZLhgblXr+IwfPhx/PnnFSjzz6B4cUecO9cGhoYG6uweERHpoNCoUCw9sRTz/ebj4cuHajtOKedSGFhnIJqUaCIrnhMRERERUeYSFR+FhUcXylUan4Y/Vdtxyhcsj15Ve6FZyWZ6O8epDtFBQTJwHnjoENpdugQDI6N0tykqpS8uWBCxL17Aq317lB06FNkKFFBJf4mIiN4XEhUiV4EWhTWeRz5Xy+BYmVqhe5Xu8lxqbtvcan8DxPlgv379cGH69LSFzXfsQL7q1dXSNyLSX0lJKciRYz7Cwr5+8Y61tQlCQnrC1DT93x0o4+lV0Pz8+fMoXbq0vD9s2DCMHz9eI/3YtWsX6tevz6A56SwGzYmIdJO8Wt3/MCbtnoQDtw6o7Tj1itZD31p9Ub1Qdb2tNCrG8uqiRTj8888fLQWrDFt3d/iuWwfHDL74MTX1NZYvv45Bg44iNPTfFX+UMXduDfTsWVzlfSMiIv2Qkpoil5ydfmA6jt45qrbjuDq6yiVn21doDzNjM7Udh4iIiIiItIMIe806OAvz/OYhPDZcLccwMjRCy1It8UvNX1DKpZRajpFZpCYnqyRkLlyaNw8He/V69ziLoSE827ZFuWHDYOvqqpJjEBERvS8hKQGrz67GH/v/wLWn19QyOMaGxmhXvh0G1h4Idyd39YfN+/fHhT/+UPq1RmZm+G7HDjjXqKGWvhGR/mrXbhf++kux1af27GmK2rXzq71PpHp6FTQXRNBcBM4XLVqELl26aKQPKSkpcHR0hK2tLe7du6eRPhClB4PmRES6RXyc239zP8buGIsT906o5Rgi2NW+fHt58qVQzkLQZ4lRUdjXvTv8V69OVzuFW7dGrT//hIm1NTLSlSsv0LPnAZw8GZSudrJlM8WdO53h4GChsr4REZF+uvjoImYcmIE159YgKSVJLcdwtHaUS87+WPXHDFtyliizOzdtGiICAlB+xAhYOjlpujtERESk5+4+v4tp+6Zh+cnlSEhOUMsx7Czt0L1yd/Sq1itDKouS4pITErDE1RVRT5589LMsBgYo/MMPKDd8OOzc1RvQIyKizHuu9ZD/IRk433Vtl1qOYZDFQK4SPaz+MBTOWRjq/G85MmAAzk+blraw+fbtcK5ZUy19IyL9tHHjHTRrtk2hfXv08Mb8+bXU3idSPb0Lmi9btgydOnXCqFGjMHr0aI31o0qVKnj69CmD5qSTGDQnItIN4mPcnut7ZMD8dMBptRzDycYJvav1lidgsltnh757ceUKtjdvjrC7d9PchpiEqT57Nop27pyhFd8jIxMwcuQJzJ59SVY0Ty8Dgyz4++96+P579U12ERGRfgkKD8K8w/Pw59E/8TL6pVqXnO1Xqx9yZsuplmMQERAfFoZFBQogITwcRhYWKPXrryg9YABMbWw4PERERKRSlwMvY+KuidhwcYOc71SHQk6FZAGNtuXawsKURRW00ZUFC7C/R48v7iMC54W+/15WOLcvzDlLIiJSj1vBtzDzwEysOLUC8UlpX/X4c8S5wxalWmBE/RHwyu0FdRCfqY4OGoRzU6em6Txn461b4fLtt2rpGxHpn+joRGTPPhcJCSlf3TdnTks8edJDZhFIt+hd0DwuLg65c+eGp6cnjh8/rrF+NGvWDJcvX2bQnHQSg+ZERNpNfHzbeXWnDJife3hOLccolqcY+tbqi1alW8HU2BSZYUzFyYzDv/yClIS0V0yyK1QIvuvWwaFoUWRk39es8Ue/fn4IDo5RSZvffJMbc+bUgI+Po0raIyKizCU2IRb/nPlHVjm/GazYconKMjUyRddKXTGwzkDktcurlmMQZWZHBw/G2d9+++A5Mzs7lB0yBD69esHY3FxjfSMiIiL9cPbBWYzbMQ47ru5Q2zG+9fxWBsxre9WGgYGB2o5D6ZOSmIjFbm6ICgxUaH+X2rXRbM8eDjsREalVaFQo/jzyJ+b6zcWziGdqOUazks0wosEIeV5WLWHzwYNxbsoUpV9raGqK77ZtY9iciBTm67sJO3YEKLTvmTM/oEwZFhLSNXoXNBfWrFkDc3NzNGrUSGN9ePToEWJjY1GYV1OTDmLQnIhIO4mPbVsvb5UB80uBl9RyjGoe1TC47mDU8qyVodW4NSkhMhL7unXD7bVr09WOZ5s2qDl/PkysrJBR/P1folevgzh0SLGTMF/j6GiBqVOroG1bz0zz/hMRkXo/u+y7sQ/TD0zH3ht71XIMY0NjdKjQQX5+KeBQQC3HIMpsop4+xRJXVyTHf7pql1Xu3KgwejSKdOgAAyOjDO8fERER6bZjd45h3M5x2H9zv9ouSm1bvi1+qfGL2qqEkmpdXbwY+7p2VXj/748fR+5vvuHbQEREGSIhKQF/nf4LU/ZMwd0XaV8R+Uu+K/4dRjYYCZ98Piqfnz02dCjOTp6cprC5qGyev3ZtlfaJiPTTkiXX0KWLYueBhgwpi4kTK6m9T6Raehk0J6L0YdCciEi7pKamYvOlzbLCz5UnV9Q2gTGoziCULVAWmcnzS5ewvUULhN+7l+Y2jMzNUWPOHBTp2DHDwtkxMYmYMOEMfv/9HJKSUtPdnliaqnfv4hgzpgKyZTNTSR+JiIjedzPoJmYenIkVJ1cgITntq4d8jqGBIX4o+wOG1hsKDycPDj5ROuzt0gXXliz56n52Hh6oOGEC3Js25XgTERHRF4nT0QdvHZQB86N3jqpltBytHdG7em/0qNIDDtYOfEd0REpSEpa4uyPy4UOF9s9XowZaHDig9n4RERH9V0pqCjZd3ITJuyfjYuBFtQxQQ++GGOk7EiWdS6r0c9jxYcNwZtKktIXNt2xB/jp1VNYfItJPL17EwMlpPhRJIhcubIebNztlRLdIhRg0J6KPfzF8IiTHa1KIiDQTMN9wYYM8AXP96XWVt29kaIS25dpiQO0BKJyzMDIT8Xftyp9/4vAvv8ilWdPKrlAh+K5fD4ciRZBR/d627T769DmIwMAolbT5zTe5MXduDXh7O6qkPSIioi95Hvkcsw7Owjy/eQiPDVfL99kWpVpgWL1hKJqnKN8MIiWF3ryJFUWL4nWqYhczujVtikYbNnCciYiI6LNzWbuu7cL4neNxOuC0WkbJ1dFVzm+2K98OZsYsoKBrri1dir2dOyu8f8sjR5C3cmW19omIiOhrn28O3DogA+eH/A+pZbDqF60vA+dl8pdRWZ9PjBiB0xMmKP1aQxMTNNq8GQXq1VNJX4hIf1WsuBonTjxVaN/btzvB3d1O7X0i1WHQnIg+/sXAoDkRkcYD5hsvbsTobaNxM/imytu3MLFAt8rd0LdWX+S1y4vMJiEiAnu7dsWd9evT1Y5nu3aoOXcuTKyskBECAsLRp88h7NwZoJL2HB0tMHVqFbRt65lhldiJiIjeioqPwqKji/DH/j/wNFyxiUdlNfZpjOENhqu0AhCRvtvcqBHub9um0L5ZDAzQ4cYN2BcqpPZ+ERERke7Nb265vEUGzC8FXlLLMUo5l8KguoPkSo1ihSPSPSL0tsLbG6HXrim0f96qVdHy8GG194uIiEhRZx+cxW97fpMrU6ujeGOdInUwrtE4lHIppZqw+ciROD1+fJrC5g03bULB+vXT3Q8i0l9iNfYBA44otO+UKZUxYIBqLqahjKFTQfNnz57Bz88PJ0+eRFBQEEJDQ+XzWbNmhbOzM4oVK4aqVavCzc1N010l0mkMmhMRabbCz4itI9RyAsbO0g59qveRS8jaW9kjM3p+8SK2t2iB8Pv309yGkbk5as6bhyIdOiAjJCQkY8qUc5g48Qzi45PT3Z6BQRb07l0cY8ZUQLZsrPJERESalZiciNVnV2PKnilqucBOqFe0HobXH47yBcurpX0iffHk+HGsqVRJ4f2LdumC2osWqbVPREREpFtSUlOw/vx6TNg1QS0rNAq1vWpjUJ1BqOpRlcUT9EDMixc4//vvuDR3LpJjY7+4b4tDh5CvWrUM6xsREZGi/IP9MXXvVPx1+i8kpSSpfODEhXUicO6V2yvd56JPjh6NU2PHpi1svnEjCjZokK4+EJH+uns3DO7uSxTat0KFXDhxorXa+0SZLGh+6tQp/P7779iyZYu8Av5rfHx80Lt3b7Rr1w7GxsYZ0kcifcKgORFRxvO77Ydhm4fh5P2TKm9bVC3vV6sfulTqAktTS2RG4iOvOFlxpF8/pCQmprkde09P+K5bh+xe6ZvIUdS+fQ/Ru/dB+aVMFcQXtnnzasLb21El7REREamKmO8RF9yJCkDH7x1Xy8CKCkBjGo5R2ZKzRPr2eXlVhQoIPn1aof2NzMzQ+e5dWOfJo/a+ERERkW58nt9wYQNGbx+NW8G3VN6+qFjeslRLDKwzEN55vVXePmlebEgIzk+bhktz5iApJuajn+epVAktjxzhxQVERKTVnrx6gukHpmPB0QWISfj471l6czyty7TG6Iaj4eromq62Toiw+ZgxSr/OwNgYjUTY3Nc3XccnIv1VpMgy3Ljx8qv7iQXXg4J+hJNT5syv6CKtDppHR0ejf//+WLBgQZpe7+HhgYULF6Jy5coq7xuRPmPQnIgo45wJOIPhW4bjwK0DKm+7gEMBDKs3DG3KtYGJkQkyq4SICOzp3Bl3N25MVztFOnZE9dmzYWKp/i87T55E4ddfD2PDhjsqaS97dnO5/FT79kVkRXMiIiJtdvLeSRk433Zlm1ra9/X2lYHz4vmKq6V9Il0kLsYUFa0uzJiB5Li4r+5fZtAgVJ48OUP6RkRERNpLnGbecmkLRm0bhWtPr6m8fXMTc3Sp2AV9a/WFS3YXlbdP2ic2NBQXpk/HpdmzkRgV9e755vv3w7lmTZUcI/TmTdgXLszQOhERqc3L6JeYeXCm3CLjIlV+AV6nbzphRIMRsthYWp0cM0bOBaUlbN5wwwa4NmyY5mMTkf4aNuyYXKldEQsXfouuXYupvU+k50Hzx48f49tvv4W/v3+62jE0NMRvv/2Gfv36qaxvRPqOQXMiIvW7+uSqDJhvv7Jd5W2Lq9iH1x8ur2o3Nsrcq7s8O38e21u2RERAQJrbMLKwQM1581CkfXuoW1JSCmbOvIjRo08iJib9S+uJK4G7dfPGxIkVYWdnrpI+EhERZRRRCVEsOfv36b/VsuRskxJNMNp3NIrmKarytol0VdTTpzg5ahSuL1uG159ZWdLM1hZd7t+Xt0RERJQ5idPLO6/uxMhtI3Ep8JLK27eztMNP1X9C72q9kd06u8rbJ+0X9+qVDJxfnDUL2YsUwffHj6skGB75+DEWFywIB29vlB8+HAUbNmTgnIiI1CYsJgyzDs7CjIMzEB4brtK2TY1M0aNKDwypNwQ5suZIUxsnx46V80BpCpuvXw/XRo3SdFwi0l/nzgWjTJl/FNq3Xr382Lmzqdr7RHocNL9//z6qV6+OwMBAlbU5fPhwjBs3TmXtEekzBs2JiNTnzrM7ssLPmnNrVN62h5OHDJi3Kt0KRoZGyMzER1yxzKpfv35ITUp7MM3eywu+69Yhu6cn1O3o0cfo2fOAQktJKaJEiRyYP78mypTJqZL2iIiINCXwZSCm7J2CxccWIyE5QeXff1uUaiED54VyFlJp20S6TFR5PDZkCO5v+3hlgSq//47SLOpBRESUaefc9t3YJwPmZx+cVXn7jtaO6F+7P36s8iOszKxU3j7pnviwMMSGhMDO3V0l7R386Sc5b/yWQ7FiKDd8ONyaNIGBoaFKjkFERPRfEbERmH1oNv7Y/wfCYsNUOkAWJhb4ucbPGFB7AGwtlS8KcGrcOJwYOVLp1xkYGclzqG7ffaf0a4lIf6Wmvka+fAvw9Gn0V/c1NTVESEgvWFubZEjfSM+C5pGRkShXrhxu3bql8rYXL16Mzp07q7xdIn3DoDkRkeo9evkIY7ePxYpTK5CSmqLStj1zesrl0ZqXai6XS8vs4sPDsbdzZ9zdtCld7RTp1Ak1Zs+GsYUF1On58xgMHHgEK1feVEl7NjamsoJ59+7eMDQ0UEmbRERE2iAoPAjT9k3Dn0f+RGxirErbNshigNZlW2OU7yi5OgwRvfHk2DEcHTQIQadOycfW+fKh8+3bMDIz4xARERFlMof9D2PE1hE4ce+EytvOnS03BtYZiK6VusLchKvykXpEBwdjUf78SEn4+AJmu0KFUG7YMBRq1UoG54iIiNQhMi4S8/zm4fd9v+NltGoKT71lY26D/t/2x881f4a1mbVSrz09YQKODx+u9DHF38wGa9fCvUkTpV9LRPqrV68DmDfvskL7rl/vi2bNPNTeJ9LDoHnz5s2xYcMGtbRtbm6OK1euwM3NTS3tE+kLBs2JiFQnNCoU43eOl5MGSSlpr6z9KUVyF8HIBiPRtERTGBgwUCwEnzuHHS1bIuLBgzSPq7GlJWrOnw+vtm2hTikpqViw4AqGDj2OiAjVVGdt184TU6ZUQY4clippj4iISBuFRIXI6j9zDs1BdMLXq2IoQ1y01758e7lKTH6H/Cptm0hXienje1u2yArnZYcOhVe7dpruEhEREWWg43ePY+TWkTh8+7DK23axd8HguoPRoUIHmBqbqrx9ovf59e+P89OmfXFQshUsiLJDhsCzbVsYmrCyIhERqUd0fDTmH5mPqXunyrlOVXKwdsCI+iPQvUp3mBgp/rfs9MSJOD5smNLHY2VzIvqv/fsf4ttvFcv//vBDYfz9d30Oog7QqqD5rl27UL++ev/h1K1bVx6HiD6PQXMiovSLTYjFzIMzMXnPZHl1uip55/HGSN+RaOzTmAHz/xMfaS/OmoUjAwYgNSntgf7sRYrAd/162BcqBHU6ezYYPXsewIULz1XSnpeXPebNq4nKlfOqpD0iIiJd8CrmFWYdnCU/c4XHhqu0bSNDI3T+prMMnOexy6PStol0VWpyspg0goEhV1EiIiLKDM4+OIsRW0Zg3819Km/bzdENQ+sNxQ9lf4CxkbHK2yf6r9iQECx0cUFyrGKrY5UfORLfjBnDgSQiIrWKSYjBgiMLMGXvFDyPVM05w7cKOhTExO8myhWxP5UB+pQzkyfLQgNpCpuvXw+3xo3T0FMi0jeJiSlwcJiLyMhEhVZrDwnpCWNjzjlrO60JmotueHp6wt/fX+3HOnv2LEqXLq324xDpKgbNiYjSLiU1BStOrpBVfp6GP1V5wHxMozFo6N1Q4QmBzCA+LAx7OnWSVRbTo2iXLqg+cyaMLSygLmFh8Rg69JisZK6KT+GWlsYYPboCfv65BL98ERFRpiUu6pt7eK6sch4aHarSts2MzfBT9Z9klUU7SzuVtk1EREREpI38g/0xfMtwbLy4UeVte+XywrB6w9CidAu5mhBRRjk2dCjOTJqk0L6Gpqbo+uABrHLmVHu/iIiIhLjEOCw8uhCTdk9SeeC8TP4ymNJ0Cqp4VFFo/zO//YZjgwenKWzecMMGuDZqlIZeEpG+ad16B1avViwHvH9/c9Ss6az2PpGeBM13796NevXqfXU/IyMj+Pj4wMvLC05OTrCyskJkZCRCQkJw69YtnD9/HikpKV9so1OnTliyZIkKe0+kXxg0JyJSnvhItevaLgzeNBjXn15X6RAWciqEsY3GommJpqxg/h/BZ89ie4sWiHz0KM3ja2xpiVoLFsDzhx+gzn8f//xzC/36+eHFC8Wq5nxNs2bumD69GvLksVZJe0RERPpSAWjqvql4FvFMpW3bmNtgUJ1B+LnGz7AwVd9FaUREREREmvLk1ROM2TEGS48vRerrVJW2XTxfcblaEFdoJE2Ie/UKi1xckBgVpdD+Pr16oeacOWrvFxER0afmN+ccmoPf9vyGsNgwlQ5Qg2INMLnJZHjl9vrqvmenTsXRgQOVPoaBsfGbsHnDhmnsJRHpi3Xr/NGy5Q6F9u3duzhmz66h9j6RngTNmzRpgs2bN3/25xUqVMCPP/6IBg0aIFu2bJ/dLyIiAlu2bMGkSZNw+/btT+4jXh8aGgpDLvNK9EkMmhMRKefcg3MYuHEg/G77qXToXOxdMMp3FNqUawMjQyO+Le8RH2EvzJghJzlSk5PTPDbZixZFw/XrYefhobbx9fd/iZ49D+Dw4ccqac/VNRvmzKmB2rXzq6Q9IiIifROfFC8rAE3cNVHlFYBy2uSUn886fdMJxkbGKm2biIiIiEgTXsW8wuTdkzH70Gz5WVqVfPL6YEzDMfD19uUKjaQxJ8eMwcnRoxUOyHW5dw9Z8+VTe7+IiIg+JyI2Qq7eKLbohGiVDZRBFgN0/Kaj/HyW2zb3F/c99/vvODJggPLHMDZGo40bUdDXNx09JSJdFxmZAAeHeUhM/HLBaEEU1gsM7MbvjFpOK4LmSUlJsLOzQ3T0x38c3d3dMWvWLNSuXVupNlNTUzFz5kwMHDgQyZ8IH508eRLly5dPV7+J9BWD5kREirn/4j6GbRmGtefWqjzANKLBCHSu2BkmRiZ8Oz5RgWZPx464v21busamWLduqDZjBozNzdUyxnFxSZgw4QymTDmLpKT0V4EyMzPC0KFlMWBAaXmfiIiIviw2IRbzj8yXoZnQ6FCVDpeboxsmfDcBzUo24+QnEREREens5+VZh2bJipnhseEqbbtI7iIywMQK5qRpCZGRWOjsjIRwxf6NF+3SBbUXLVJ7v4iIiBQRGhUqP6vNOTxHpRcEmpuY49eav2Jg7YGwsbD57H7n//gDfv36Kd0+w+ZEJNStuwF79jxUaDDOn2+DkiWdOHBaTCuC5keOHEHVqlU/er5x48b466+/YGVllea2jx8/jvr16yMyMvKD50UIvU+fPmlul0ifMWhORPT1L/Xjdo7DfL/5SEpJUtlw2VvZY0jdIehZtaf8gk8fCzp9GttbtkRUYGCah8fYygrfLlyIwt9/r7Yh3rUrAL17H8SDBxEqaa9+/QKYNas6ChT4/Mo+RERE9GnR8dHyZMzUvVNltUZVKulcUi45W9OzJoefiIiIiHRCUnISlp5YijHbxyA4IlilbRdyKoTRDUejecnmMDAwUGnbRGkhVsP0X7MGpydMwCt//y/um8XQEJ3v3EG2AgU42EREpFWCwoMwYecELDq2SKXnprNbZcfIBiPRvUr3zxY/Oz99Ovz69k1b2HzTJhRs0EAFPSUiXbRgwRX06LFfoX2HDy+HceMqqr1PpONB8z/++AP9/nMFVL169bB161YYGaW/WuOBAwdke6Jy+ltdu3bFwoUL0902kT5i0JyI6NPEleIzDszApN2TEBn34UVs6ZHVPCv61eqHX2r+Iu/Tx8RHVnHV/LHBg+XJgbRy8PaG77p1sHN3V8swP3kShV9+OYSNG++qpL18+awxa1YNNGxYkNVSiYiI0kl8fhOf5cSSsxFxqrkY7K2ahWtiUpNJKOVSSqXtEhERERGpcn5tw4UNGLZ5GO6+UM3c1Vuujq4Y5TsK35f5HoYGhiptm0gVUlNScHfTJpwePx4hV69+ch/Pdu1Qb8UKDjgREWmtByEPMHbHWKw8tRKpr9O/mvJbBR0KYnLTyWhaouknz0demDEDh3/9Vel2DU1M0FCEzevXV1FPiUiXBAdHI1euPxXat2jR7Lh6tYPa+0Q6HjTv1KkTli1b9u5xzpw5cePGDdja2qrsGOPHj8eIESPePa5bty527dqlsvaJ9AmD5kREHxIflzZe3IgB6wfg4UvFlvZRhIWJBfrU6IMBtQfAztKOw/4ZcS9fYneHDgjYsSNdY+TdoweqTZ8OIzMzlY91cnIqZs++iJEjTyA6Ov2VBIyNDdCvXyl55a6l5acrCBAREVHahMWEybC5CJ1HJ0SrdBhF5cYJ302AWw43vj1EREREpDUO3jqIQRsH4cKjCypt18XeBSMajEC78u1gZJj+4mFE6vY6NRX3t2/HqfHj8fz8+X9/kCULOt68CftChdJ/jNevEfHwIbLlz5/utoiIiD7FP9gfo7aNwrrz61Q6QJXdK2NGyxkonq+4yiqbi7B5o82bUaBePRX1koh0Sfny/+D0acVW0rp3rwsKFuQK79pKK4LmFSpUwKlTp949XrJkiQyfq1J8fDwKFSqER48eycclS5bE+fe/PBLROwyaExH96+Kji/h13a84eueoyoZFnHTpXrk7htcfDicbJw73FwSdOoXtLVsi6vHjNI+TibU1vl20CIVatlTLWJ8+HSSXfLpyJUQl7VWrlhdz59ZE4cL2KmmPiIiIPi00KhS/7/sdsw/NRmxirEo/6/Ws2lMuO2tvxb/nRERERKQ5N4NuYsCGAdh1TbXFt/LY5pFzmx2/6QgTIxZJIN0jIhIP9+7FqXHjEHTyJDxatoTvmjUqaTvw0CGsq1kT7s2aodzQoXD08VFJu0RERP91OfAyhmwegj3X96g0L9SxQkdZTOO/57HF6tN+/fop3SbD5kSZ12+/ncHgwccU2nfatKro25erxmorrQia58+fHw8fvqkO6uDggCdPnsDERPWTEmPHjsWoUaPkfU9PT1k1nYg+xqA5ERHwLOKZXEZ22cllctJZVVjlUvHKMuemTcPxoUORmpyc5vEWk/i+69bB1k31VUXDwuIxZMgxLFx4Bar4J+LkZIk//qiKVq0KffJvMREREanH88jnmLJnCub5zUN8UrzK2s1mkU2Gb3pX6w1TY1OVtUtEREREpMhn3NHbRmPRsUVISU1R2YCJsNGwesPQtVJXfsYlvSDm/h/7+cEqVy7YeXiopM11NWrIsPlb+evVQ7lhw5C7QgWVtE9ERPSp1WsGbhiIi4EXVTY4VqZWGFZ/GH6p+QvMjP9dLVqcvz3Sv3/awuZbtqBA3boq6yMRaT9//5coXHiZQvtWqpQHR4+2UnufSIeD5hYWFoiLi5P3O3fujMWLF6vlOFevXoW3t7e87+HhAX9/f7Uch0jXMWhORJmZCBdN3z8dE3dNRHRCtMrareRWCVOaTkG5guVU1qa+inv5Ervbt0fAzp3pasenZ09UnTYNRmb/Tn6ogvj4/PffN9Gvnx9CQt58hk0PA4Ms6N27OMaO/QY2NgyhERERacqTV08wZscYLD2+FKmvU1XWbv7s+fFb09/QrGQzXkxGGnNr9WpYODjAuWZNvgtERER6LC4xTs5tTt4zGVHxUSpr18bcBoPrDkaf6n1gYWqhsnaJ9E3Q6dNYVb78J3+Wt2pVGTjPV6MGvxsSEZHKpaamYs25NbKQ2sOXb4q9qmpuc2qzqWhSosm7v1/nfv8dRwYMULotQ1NTNN6yBfnr1FFZ/4hI+xUqtBS3b79SKDfx7NmPcHDgd05tpPGgeWxsLCwtLd89XrZsGTp06KCWYyUmJsLMzEyGg3x8fHDp0iWoy65duxAcHCyD80S6hkFzIsqMxOeDjRc3YsD6ASr98l04Z2EZLGpQrAEnjxXw9MQJ7GjVClFPnqR5zE2srVF7yRJ4NG8OdVxx++OPB+Dn91gl7ZUu7YQ//6yFEiVyqKQ9IiIiSj//YH8M3zJcfjZUpfIFy2Na82nyligjxYeFYXHBgvLW5dtvUfm33+TKP0RERKRfwaJVZ1dh6OahePxKNfNWgqheKcLlg+oOgp2lncraJdJXmxs2xP3t27+4j1OZMjJwXtDXl+cMiIhI5RKSEuTKjeN3jsermK8HOxVV2b0yZrScgeL5isvHZ6dOxdGBA9MWNt+6Fflr11ZZ34hIuw0efBS//XZWoX2XLq2Njh2Lqr1PpINB85cvXyJ79uzvHp85cwZlypRR2/HEscQxK1WqhKNHj6rtOG3atMHp06dx7949tR2DSF0YNCeizObio4v4H3t3ARbV9rUB/KUbRARMbFQMLMAWFVvUqxioGNjd3d2F3d3YrSg2BqjY3a0g0jl8z8z9rv/rBXXmnDMIzPt7Hp8Lw95r1t1HDzNz1ll74M6BOPdIutcGOSxyYGLjiehUuRN0dXQli5tZJctkig8kLowejeQk4dv52pYti0Y7dsCyUCFJ84uJScDUqVcwa9ZVJCSI73Aq71w+bVoVdO/uCB0dbUlyJCIiImldfX4VI3aPgP9Df0njtizfEjOazUB+6/ySxiX6mbPDhuHa7Nk/PFasbVtUmTIFFvnyceGIiIgyOPlnmoN3Dkbgy0DJYmpracO7ijfGNxqP3FlzSxaXKDP7fOsWNvz/7urKcN+5Uy3NUoiIiOTCosMw4+gMLDy1ULGjt1S1RJ0qdcLUv6Yiu0V2XJ01C+eGD1c5DovNiTTL5cvvULHiVqXGNm5cEPv3/6X2nEh1f7yqJS4u7ofvs2ZNm7vhc+TIodb4f7h+n4iIiJTw4dsHdF7fGeWnlpesyNzM0AxTmk7B46mP0bVaVxaZKyH6yxfsadQI50eMEFVkXqZPH3heuiR5kbnclCmXMXXqZUmKzNu2LYYHD7zRq1cZFpkTERGlY875nXFq8CkcH3D8e6ceKewM3Imi44oqdtKRX/AhUqfw169x3ccnxeP3t2zB2iJF4D9oEGJCQngQiIiIMqBHHx7hryV/ofrs6pIWmTcr2wx3J97FqvarWGROpILL06YpPdbMzg6Fmjbl+hIRkdpkMc6CGc1n4NGUR+hYqaMku2jIa+HWXlyLwqMLK4rYSw3sh6rTp6scJykuDvuaNMGLEydE50RE6Z+zcw5kz26i1NgTJ14iKipe7TlRJig019PTU9tzyX/hhYeHK77OlSsX1CksjBcKiYiI0quExATMPTFX8SZY/mZYihvE5F3L+9bsi6fTnmJ0w9EwMVDuhbKme3PhAjaWLo3nR48KjqFvbg73XbtQa9Ei6BoYQB2GDHGCjY2xqBj29pbw82uBzZsbKv1GioiIiP4s+QWYOsXrIHB0ILZ13YaC1gUliRufGI85J+ag0OhCWHRqkeL1KZE6XBgzRnHxLjVJ8fEImj8fqwsWxJUZM5AQE8ODQERElAGERIag//b+KD6hOPbd3CdZ3BpFauDKqCvY3XM3iuYoKllcIk0Q+ugRHu7cqfR452HDoKPGuggiIqJ/5MmaB+s6rcPNcTdRv0R9SRYmMi4SI/eMhMM4B3yuXwJVVbjZKkWx+cmTPFhEmZy2tpaiU7kyYmMTFcXmlP788ULzpP90rVRngfaXL1+QkPD3hbtCauh0+W8PHz5Ua3wiIiISxv+BP0pPKo0hu4Yo3gRLoXnZ5rg/6T58PH1gbWbNQ6OEZJlMUcyyw9UVkW/fCl4z23Ll0P76dRTx8FDrultaGmLuXFdBcw0MdDBpUmXcutUBtWrllTw3IiIiUj9tbW20dm6Ne5PuYWnbpbA1t5WsSKjf9n4oMaEEjtw+IklMon98vHED9zZt+u2CxH37hvMjR+JUnz5cPCIionRMfnPiQr+FipsVfU75IDEpUZK48t17jvU/ptjNR76rDxGp7urMmfKud0qNNba1RQlvby4zERGlqVK5S+FI/yM4NegUSucpLUnM51+ew32xO6aYXoLDqMEqz0+MjcW+xo3x0s9PknyIKP1q2lT5Wt19+x6rNRfKoIXm//Xq1Su1xX7+/Pn3r+3t7dX2PLdv38bTp0/VFp+IiIhU9/brW3iu9ETNuTVx7/09yS7CnB16Fr49fVHIRr03sWUm0Z8/Y3fDhopiluT/3HSoijJ9+8Lz4kVkKShNZ9Hfadu2GGrUyKPSnHr18uHu3U4YO7YiDAx01ZYbERERpQ19XX30dO2p2MVmStMpMDcylyTuo4+P0NCnoeLPow+PJIlJmk2+a9PZIUOULnbR0taGk3w8ERERpUsn7p6A4yRHDNgxAGHR0jTtku/WI9+1R757T90SdRW7+RCR6sJfvcK9jRuVHl9+0CDoGRlxqYmI6I+oWawmAscEYnX71ZI10zh06xCahS5GXNsagorN97q7s9icKJOrWdMOpqbK7ehz6NAzyGTKfa5NGlxofv/+fbXFfvLkyfevS5YsqZbnSExMxMCBA9USm4iIiIR1+plzfA6Kji2K7de2S7KE8jfdazqswbXR11DNvhoPiwpenzuHjaVL48WxY4LXzcDCAo1370YtHx/oGhik2frLL7YtXeoGPb3fv4TOmdMUO3e648iR5ihYMEua5EdERERpx8TABKMbjsaTqU/Qu0Zv6GjrSBJX3tVc3t186K6hCI8JlyQmaabnR4/i1enTSo+Xd1S0KlZMrTkRERGR6p5+eoomi5ug7oK6uP9emmuolsaWWNBqgWK3HvmuPfLde4hIOH1zc1QYOxaGWbP+dqyhpSVK9+zJ5SYioj9K/llm56qd8WjKI4yoP0LRXEOsuMQ4jDHyx5WqWYQXm586JToPIkqf5E35GjQooNTY0NBY3Lr1We05kWrS3ScH169fV1vsO3fuKP6bI0cO2NpKc1fWv927dw9//fUXTvEXHxERUbpw+v5pRaefob5DERkXKTqe/E22/M3246mP4V3FW7KCIk2QLJPh8tSp2FmjBiLfvRMcJ7uTE7xu3IB9s2b4E4oWtcKwYT/fQlhbWwv9+5fF/fud0KJFEXaCIiIiyuSszayxuM1i3J14F40dG0sSMyEpAXNOzIH9GHusv7geMplMkrikOWSJiTg7dKjS43WNjFBpwgS15kRERESqiYyNxKg9o+Aw3gEHgg9Isnx6OnoYVHuQYnee/m79JSkoIiLAMEsWVBo3Dt1evED12bNhkj37T5elTL9+0Dcz47IREVG6IN+tcXqz6bg/6T6al20uSUzfImE4Xg6Ci81VaZxARBlLkyaFlB7r7/9KrbmQ6rSS5fuo/kHyLuOFCxf+/r21tTXat2+vluc6fPgwHjx4gFy5cqF169aiYiUlJSE2NhaRkZF4+/YtHj58iHf/KZoqWLDgD13UiTKK1LZH/MOnCiIilbwJfYPBuwZjZ+BOyVZO/uZ6tsds5LfOz6OhoqhPn3DUywsvTpwQtXblBgxAtZkzoaP/Zy+CxcQkoHjx9Xj+/NsPjzs7Z8fy5bVRpoz0NzQSERFRxuD/wF/xOvTGqxuSxXTO7wyf1j5wKeAiWUzK3MJfv8aehg3x5fZtpcZXGDMGVSZPVnteRERE9HvyazFbrmzB8N3D8S5MeLOG//Io54EZzWagoE1BHgYiNZMXyt1euxbXZs1C+MuX3x/XMzFBt5cvYWRlJfo5EqKjEfb0KazVtIs7ERFpprMPz2LAjgG4+fqm6Fhu14G6AnrNyhsiNDt0CHY1a4rOgYjSl69fY2FltRjKlCC6uxfEgQN/pUValFELzTMTFppTRsVCcyLKqOIT47HAbwEmHZqEqLgoSWKWzlNasZVs9SLVJYmnaV6fPYtDnp6Iev9ecAyDLFlQb906FG7aFOnFkSPP0LDhHsXXWbIYYPr0qujatRR0dNLdhkFERESUxuQdyDdf3oxRe0fhbdhbyeJ6VfDCjOYzkDNLTsliUuYlS0rC3Q0bcGHMmF++Fje2sUGXJ0/YVZGIiCgdCHwRiH7b+yHgaYBkMV3yu2Buy7moXKiyZDGJSDlJCQm4v3Urrk6fjtCHD1F+yBC4zp4tyfJdX7wYp/v2RYFGjeAyciRyVarEw0JERJJIkiUpdlmUf7b5KeKTqFi1rwN1hBabHz4Muxo1RD0/EaU/5cptwvXrH387zsLCACEhvVl/kY6w0FyNWGhOGRULzYkoIzp1/xT6bO2DBx8eSBLP1twWU5tORcfKHaGjrSNJTE0rbLkyfToujR+PZJlMcJzszs5w37EDFvnyIb1p0eIADA11MWdOddjamvzpdIiIiCidiY6LxryT8zDj2AzJboI0NTDF6IajMdBtIAz0DCSJSZlbfFQUgubNw9WZM5EQlfLvoduyZSjdo8cfyY2IiIj+9jH8I0btGYV1l9ZJtrtsPqt8ipsUW5Zvmeo1HyJK28/KH+/Zg1xVqsA0Rw5JCthXFyqEiFevvj+Wu1o1RcF5vrp1+W+eiIgkER4TjmlHpmG+33xFszehagcBdW4ILDY/cgR2rq6Cn5uI0p8hQ85g7txApcYGBrZDuXLZ1Z4TKYeF5mrEQnPKqFhoTkQZ7ULMwB0Dse3qNkni6evqY1DtQRhZfyTMjcwlialpoj5+xJF27fDSz09UnHIDB6LajBnQ0dcXnVNISAyGDTsLN7e88PQsBikkJCRBT483IRAREdGvffj2AeMPjMfq86shSxZ+A96/FbQuiHkt58Hd0Z1FBKSUqA8fcHH8eNxevfr7jaBZixZFx9u3oa2ry1UkIiL6A+QFO4tOL1Lszigv5JGChZGF4sbEvjX7wlDPUJKYRJS+3N24EUc7dEj1ZzZlysB5xAjYN28ObR1+dk1EROI9+/wMw3yHYff13YJj1AkCagspNjc2RvMjR5CnOnceJ8osDh9+ikaN9io1Vt7wb/BgJ7XnRMphobkasdCcMioWmhNRRiCTybD6wmoM3z0cYdFhksRsWLIhFrZeiII2BSWJp4le+fvjcJs2ikIWoQwtLVFv/XoUatxYdD7yLlCbNt3D4MFn8OVLDGxsjPHggTcsLXmhjYiIiNLWnbd3MNR3KI7dOSZZTPnrVx9PHxSwLiBZTMrcvty9i3PDh+PZ4cP468ABFHR3/9MpERERaST/B/7ovbU37r+/L0k8XR1d9KjWA+PdxyObWTZJYhJR+iO/aXRdiRIIvf/rc4dl4cJwGjYMDl5e0DXgblhERCTe6fun0WdbH2GvX5OBOtdZbE5EwLdvcciadTFkst/v5tWwYQEcOtSMy5ZOsNBcjVhoThkVC82JKCMU6XTf1B2Xnl6SJF7+bPkVBebyjpAkfPvPy1OnImDixO8dEoXI4eKCRjt2wCJvXtGH4uHDUPTseRL+/q9/eLx7d0csX15bdHwiIiIiIY7fOY4BOwbgwYcHkiygvFPlqAajMLTuUHatJKW9v3YN2cuXZ0d8IiKiNPY+7D2G7BqCrVe3Shazfon6it1uiuYoKllMIkqfHu/di/3NlC+2aXvlCnI4O6s1JyIi0qwdeXxO+WDiwYmIjItUbXIyUDcIcLspsLP50aPIU62a6pOJKN1xdt6Ma9d+37jQ3FwfISF9oKurnSZ50a/xKBAREVGGERMfg9F7R6PM5DKSFJkb6BpggvsE3J14l0XmIsi7l/vWqYNL48eLKjIvP3gwWp87J7rIPDY2ERMmXESpUhtSFJnLrVgRjEuX3op6DiIiIiKh6paoi1vjb2F+q/kwNzIXvZCxCbEYt38cSk4oqShiJ1JGDicnFpkTERGlocSkREVRTtFxRSUrMi9sUxiH+h7Ckf5HWGROpAHku3demT5d6fF2NWuyyJyIiCSlr6uPIXWH4MHkB/B09lRtshZwvBzgV1r1502MjsaeBg3w5vx51ScTUbrj6ppHqXHh4fG4ceOj2vMh5bDQnIiIiDKEk/dOosSEEph2ZJriwoxY8u7l9ybdw/jG42GkbyRJjpro1enT2FC6tOK/QhlaWuKvAwfgOmcOdPT1ReXj7/8Kjo4bMHFiAOLjk346rnv3k0hI+PnPiYiIiNRJT1cPA9wG4PGUx+hStYskBb9PPj1BvYX10GJ5C7wJfSNJnkREREQkXsDTADhNdUL/7f0RHhMuOp6ZoRlmeczCnYl30LBUQx4iIg0h/wz+w7VrSo93GTlSrfkQEZHmymWZC1u7bsXpwafhkMNB5WLzU46qP2dCVBR216/PYnOiTKBGDeUKzeVSayxIf4ZWsvzW1z/oyZMnKFy48PfvdXV14erqikqVKsHOzg62trYwMDCAoaFhuuqyI5PJEBcXh+joaHz+/BmPHj2Cv78/AgMDv48pWLCg4v+PKKNJ7d/aHz5VEJEG+xT+CQN3DJSs008B6wJY2GohGjk2kiSeppIlJSFg8mQETJok/yUhOE6OChXgvmMHzO3sROc0depljBlzQenxM2ZUxfDhLqKfl4iIiEisoJdBisKji08uSrKYJgYmGO8+HgNqDVAUtRMRERFR2vsS8QUj9ozAmgtrJIvZsVJHTG82HdktsksWk4gyhp1ubnh16pRSY23Ll0e7q1fTVX0FERFlTgmJCVh0ehHGHxiPyLhI5SYlA/UCgVrBqj+fnokJmh87htxVqqg+mYjShYiIeFhaLkJS0u/rTOrXz48jR5qnSV6UgQrN8+TJg5MnT6JIkSLIqFavXo0ePXogKSmJheaUYbHQnIjSy01day+uxTDfYfga/VV0PEM9Q4ysPxLD6g1TfE3CRX34gENt2uC1v7+oZXQaOhRVpk6Fjp40xU9BQR/g7LwFMplyL2+NjHRx925H5M+fRZLnJyIiIhJD/hHdtqvbFK9/34a9lWQxi+csjqVtl6KafTUeHCIiIqI0/FxTXlwuLzIPjQqVJKZLfhf4ePrAOb+zJPGIKGN5f+0atjgr/++/8e7dsG/WTK05ERER/du7sHcYumuo8s3jkoH6gUBNIcXmpqbwOHYMuSpX5kEgyqAqVNiCK1fe/3acqakeQkP7QE9PJ03yop/TRjqyY8eODF1kLtelSxcMHDjwT6dBRESUod17dw/VZ1dH141dJSkyb+zYGPcm3sM493EsMhfppZ8fNjg6iioyN8yaFX8dOoTqs2ZJVmQuV65cdvTtW0bp8TExiejd+xR37SAiIqJ0c9N3G5c2eDjlIcY0HAMDXQPRMe++u6t4Xd1+TXt8DP8oSZ5ERERE9HPXX15HpRmV0G1TN0mKzOWdyzd02oBLIy6xyJxIg2UtUgTVZs6Esa3t78cWLYrCTZumSV5ERET/yJklJ7Z03YIzQ84oml/8lhZwtDxwupTqa5gQGQnfevXw9qI0u0MSUdqrUSPPT39mbW2EFi3ssWRJLVy92g66uumqxFljpZuO5lWrVsW5c+eQGYSEhMDW1hb58uVT/P8RZTTsaE5Ef0pcQhymHpmKGUdnICEpQXS8gtYFFZ1+GpRsIEl+mkyWlIRLEyfi8pQp8nabguPkrFQJjbZvh3men79xELvNUrFia/H2rZJbswHYvbsxmjWzV0s+REREREI9//wcg3cNxt4beyVZRAsjC0xpOgU9XXtCR5vdP4iIiIikFBYdhrH7xmLpmaWQJctEx9PX1cdAt4EY3XA0zAzNJMmRiDK+xNhY3Fm/HtdmzcK3589THVNv/XqU6NAhzXMjIiL6R0JiAhb7L8b4A+MRERvx64VJBhpcA2rcEtjZ/Phx5KpUiYtPlMGcOPECdev6Kr62sjKCq2tuuLrmQY0adnBwsEq1dpH+rHRTaD5+/HhMmDABmYWTkxO+fv3KQnPKkFhoTkR/wpVnV+C93hv33t8THUtPRw/D6w3HqAajYKRvJEl+mizy3TscatMGb86eFRXHefhwVJ48WdIu5qnZu/cxmjXb/9txOjpaGDiwHMaPrwRTU3215kREREQk1Kn7p9B/e39Fd3IplM9bHqvar0Jpu9I8KEREREQiyS+z+gb5ot/2fvjw7YMk69moVCPMbzUfhWwK8fgQUapkiYl4uHMnrsyYgS+3b39/3MzODl2ePJHkM/iwZ8/w5vx5FPP0hI4+Pz8nIiLVvf36VvG55u7ru389MBloeBVw/d+vNKXpm5kpis1zVqzIQ0SUgURFxWPNmjuK4vISJbJBW5uF5elduukrnytXLmQmme3/h4iISF2i46IxeOdgxZayUhSZVylUBTfH3cTkppNZZC6BFydOYEPp0qKKzI2srNDs8GFUmzFD7UXmck2bFoK7e8FfjnFxyYGgIC/Mnu3KInMiIiJK12oVq4UbY29gTos5MDUwFR0v8GUgyk8tj2G+wxSvxYmIiIhImFchr9B4cWO0XNFSkiLzfFb5cLDPQRzse5BF5kT0S9q6uijWpg06BAfjr4MHFTuJyjkNGSLZZ/DXZs/GsY4dsbpgQQTOn4/4SOV3ESUiIpLLZZkLvj19caDPAdhltfv5omgBh52BMyVVX7f4iAj41q2LdwEBXHSiDMTERB/9+pVFqVLWLDLPINJNR/NNmzahXbt2yCzk/y+XL19mR3PKkNjRnIjSytmHZ9F5Q2c8/fxUdKwsxlkw22M2vCt7Q1s73dxLl6E7olyaMAGXp02Tt2YSHCdXlSpotG0bzHLnRlp69SocDg7rEBWV8MPj5ub6mD69Krp3d4SODv+eEBERUcbyJvQNBu0chF1BuySJlz9bfixruwx1S9SVJB4RERGRJkiSJWHx6cUYvW80ouKiRMfT19VX7M44sv5INs4gIkHkJR/y7uPZy5eHnrGx6FWM+vABK/PlQ1Jc3PfHDC0tUbpPH5Tt2xfG1tY8UkREpJLI2EhMODgB80/OhyxZlvqgZKDRVaC60M7mJ04gZ4UKPDJERGrA6hoiIiJKc+Ex4ei1pRdc57hKUmTe1qUtHkx+gC5Vu7DIXAKR795hZ61auDx1qqgic5eRI9HK3z/Ni8zl7OzMMXHi311c/tGyZRE8eOCNXr3KsMiciIiIMqTcWXNjZ4+dOD7gOArbFBYd7/mX56i3sB7arW6HT+GfJMmR1O/e5s2Kbk1ERESU9m6+uokK0ypgwI4BkhSZ13GogzsT7mBSk0ksMiciUU3E8lSrJkmRudx1H58fiszlYr9+xeXJk7Eyb1749emDsOfPJXkuIiLSDKaGpoodGwPHBMIpn1Pqg7SAQ87A2RLCO5u/v3JFdK5ERJQOO5onJSXh8+fPyJIlCwwNDZFZfPv2DQkJCciWLdufToVIZexoTkTqdOzOMXTb1A2vQ1+LjlXQuiCWtVuG2g61JcmNgOfHj+NIu3aI+fJF8HIYZcuGBps2IX+9en90SRMTZShffhPCw+OxdKkb6tXL/0fzISIiIpJSXEIcZh+fjalHpiI2IVZ0vKwmWRUXezpW6pjq5wKUPrw6cwY7a9SAsa0tKk+ciJKdO0NbV/dPp0VERJTpRcdFKzowzjs5T9HRXKxcWXJhfqv58CjnwddeRJSuxIWHY6WdHeK+ffvlOC0dHRRp2RLVZs6EeZ48aZYfERFlfPLX00v9lyp2CIqITaWZQjLgfgWodkf12Prm5mhx4gRyuLhIkisREaWTQnMiSn9YaE5E6hAaFYqBOwZiY8BG0bF0dXQxvO5wjG44mp1+JCJLTMTFceNwZfp0UXFyV62Khtu2wSxXLkHzT59+hVy5TFGkSFZI4fnzMNjamsDYWE+SeERERETpzfPPz9Fvez8cunVIkng1itTA8nbLYZ/dXpJ4JJ1kmQybnZ3xMSjo+2NZixVD9dmzUaBBAxapERERqcnxO8fRc0tPxW4wYulo62Cg20CMcx8HM0MzSfIjIpLStTlzcHboUKXG6hoZodvLlzC2tuZBICIilb0JfYP+O/pjz/U90hebnzyJHM7OPCpERBJhoTkRpTwxpNK5jPekEJEY8jeHvbb0wsfwj6IXsnKhyljRbgWK5yrOgyKRiDdvcMjTE28vXBAeREsLFUaNQqUJEwR1VPzyJRpDhpzFhg13UbVqbpw50wra2uykSURERKSsAzcPKArOX4a8FL1oBroGGNtoLIbWHQp9XX0ehHTi3pYtit2HUpOnRg24zpkD27Jl0zwvIiKizOpT+CcM2jkIW65skSRe1cJVsbTtUpTIVUKSeEREUkuMi8PqAgUQ+e6dUuPL9OmDWosW8UAQEZHozzX7bOuTckf0ZKDxZaDqXdVjGlhYwENebO7kxKNDRCQBFpoTUcoTAwvNiUgi8sLyPlv7wDfIV3SsLMZZMKv5LHSu0hna2tqS5EfAs6NHcdTLCzEhIYKXw8jaGg03b0a+OnVUniu/kWnz5nsYNOgMvnyJ+f74qlV10KVLKR4iIiIiIhVEx0Vj6pGpmH18NhKSEkSvXfGcxbHSayUqFarE4/CHJURHY23Rooh4/Z8Lbv/h0K4dqkydCnM7uzTLjYiIKLORf161/tJ6DNk1RLFLo1g2ZjaY7TEbXhW9uAMJEaVrt9euxfHOnZUaq6Wjgy5PnsAiXz6150VERJlfZGwkxu0fh4WnFkKWLJOk2FzfwgIt/fyQvXx5SXMlItJELDQnopQnBhaaE5EEdgXuUmwpGxIpvID5H83LNsfiNouR3SI7j41EZImJuDB2LK7OmCEqTu7q1dFo61aY5syp8tynT8PQo8dJ+Pml7LqZJYsBHjzwhq2tiaj8iIiIiDTRg/cPFF2ATt0/JclnBD2r98SM5jNgZmgmSX6kuoApU3Bx7FilxuoYGCi2B85dtSqXmoiISEVPPz1Ft03dcPrBacleR01pOgWWJpY8FkSUriXLZFjn4IDQhw+VGl+sTRs03CLNjg9ERET/CHoZBO/13rj15pYkxea65mbw9D/DXQCJiERioTkRpTwxsNCciESQd/npvaU3tl/bLkm3H/l2ss3LNecxkVD469c47OmJtxcvCg+ipYUKY8ag0rhx0NbVVWlqQkIS5s4NxMSJAYiNTfzpuNati2LbtkbCcyQiIiLSYIqdYy5vxqCdg/Al8ovoeHZZ7bCq/SrUKa76LjYkjnzb+jX29kiIilJqvEX+/Oh0/z50DQy49EREREpKkiVh8enFGLV3FKLjo0WvW6ncpRQ7w7gUcOExIKIM4cXJk/BVYdfS9jdvwsbRUa05ERGRZopPjMfMYzMx+dDk/+3amAw0CQCq3FM9XrKpEdqeOYec5djZnIhIKBaaE1HKEwMLzYlIoCO3j6DLhi54/+296DX0quCF+a3mw8rUisdDQk8PH8bR9u0RGyp8219jGxtFp5K8bm4qz718+R26dTuB27eVK3Y6cqQZ6tcvICBLIiIiIpL7EvEFQ3YNwYaADZIsSOcqnTGnxRxkMc7CBU4jx7y9cWfdOqXHN9q+HUVbtVJrTkRERJltN5jOGzrj0tNLomMZ6hligvsEDKo9CHq6epLkR0SUVjcrvzp9GldnzsTLkyd/OTZfvXrwOHqUB4aIiNTqzts7iu7m115cE11sHmesizoHd8OpZmPJ8yQi0gQsNCeilCcGFpoTkYoiYiMUnRJXn18teu1yW+bGCq8VaFCyAY+DhJISEnBh9Ghcmz1bVJw8rq5ouHUrTHPkUGleeHgcRo06j6VLbyI5Wfl5efOa4+7djjAx0Vc9WSIiIiL67tT9U+i+qTuefn4qelVyZsmJFe1WoJEjd59Rt483bmBTuXLyqg+lxudwcUGbgIBUP9shIiKiHyUmJWLuibkYf2A84hLjRC+PWzE3LG+3HAVtCnKpiShD+3j9Oq7OmoVHu3YhWSZL8fOW/v6wc3X9I7kREZHmvWZf4LcAY/ePRWxCrKLYvGkAUFlAsXmUIWDhMxz9Ok+Dtra2OtIlIsq0eNYkIiIiUc48PINSE0pJUmTeo3oP3J14l0XmEgt/9Qo7qlcXV2SupYWK48ejhZ+fykXm+/Y9hoPDOixZolqRudzLl+GYMEF8NykiIiIiTVerWC3cnnAbI+uPhK6OrqhY78LewX2xO7zWeCEkMkSyHCmVtb50CVoqXPhynTePReZERERKuP3mNipOr4gRe0aILjLPZpoNG7034sTAEywyJ6JMwbZsWbhv347Ojx7BsUcP6BgYfP9Zdmdn5KleXZLneennhx01a+L58eOKjupERET/Jf8cc0jdIbg1/haq2VcDtIB9FYFLxVRfK5NYIKzfTDQZXgEvvrzgYhMRqYAdzYko5YmBHc2JSAkx8TEYuWckFp5aKHq9CloXxOoOq+FahB0wpPb00CEc7dABsaGhgmMY29qi4ZYtyFurlkrz3ryJQN++p7Bv3xOIoaOjhWvX2qFMGVtRcYiIiIjof4VVXTd2xZXnV0QviY2ZDZa2XYrm5ZpzedXky717ODtkCJ7/Zmv6Ii1bwn3HDh4HIiKiX0hITMD0o9Mx5fAUJCQliF6rDhU7YE6LOchmlo3rTkSZVtTHj7ju44ObS5ei7po1sG/WTJK4u2rXVhSby9mULg2nYcNQpEULaOuKuzmaiIgyJ5lMhhXnVmCY7zBExkbir0tApfuqx4kwAjY2M8aY7j7wruLNpg1EREpgoTkRpTwxsNCciH7j6vOraL+2PR5+eChqrbS1tDHAbQAmN5kMYwNjrruEkhIScH7UKATOmSMqjl3Nmooic5Ps2ZV/7iQZli27iVGjLiAiIh5i5c1rjk2bGqBq1dyiYxERERHR35JkSVh+drni5tGI2AjRy+JRzgOL2yyGrTlvDlQXeZe/M4MGIeReyr2B5R0GvR88gEW+fGp7fiIioozu+svr8F7vjeA3wZI0zljhtUKxawwRkaaIj4iArrExtHV0RMf6EBSEzeXLp3jcIn9+lB88GCU6dYKeMa8bERFRSq9CXqH75u44fvsY/roIVHyg+iqFGwHLGwLOVRtiVftVyJFFtR29iSjtyHe+efgwFP7+r3HmzGv0718WlSrl4iFIYyw0J6KUJwYWmhPRT8QnxmPSwUmKrj+yZJmodXLI4YC1HdfCpYAL11ti316+xKHWrfH+8mXhQbS0UGnCBFQYPVqlD41v3fqMbt1O4MqV9xBL3sl84MBymDChEkxM9EXHIyIiIqKU3oS+Qd9tfbHv5j7Ry2NlagWf1j7wdPZkJyA1kSUm4tbq1bg4dixivnz5/rjziBGoNn26up6WiIgoQ4tNiMXkQ5Mx89hMxc12Yujq6GJonaEY22gsjPSNJMuRiEjTHGzVCg937vzpz42srVG2Xz+U7tULRlmzpmluRESUMQpPNwZsxMDtA1DzZBgqCCg2/2b8d7F5Ug5LxY6NrZ1bqyNVIhLw7/vx46/fC8vlfz58iPr+87FjK2DSpCpc1zTGQnMiSnliYKE5EaXi9pvbii7mN1/fFLU+Oto6GFFvhOJijIGeAddaYk8OHMCxjh0R+/Wr4Bjy7uUNt26FXY0aSs+JiUnApEkBmDMnEImJ4m5CkCtXzharVtVBmTLsiElERESUFvZe34s+2/rgXdg70bHcHd2xrO0y5LJkVxF1ifv2DZenTsX1hQthkCULOj9+DANzc7U9HxERUUZ1+elleG/wxv3390XHqlCgAlZ6rUTJ3CUlyY2ISFOFPX2KNfb2SJb9/lqCnokJWp05g+ypdD8nIiL68O0Dem3qCZ1F++DySMDvpP8vNg+xAFqWb6koOJc30yCitLdp010cO/ZCUVj+7l3kT8dVrZob587xxpC0xkJzIkp5YmChORH9i0wmw3y/+Ri1d5Sio7kYRbMXxUbvjXDK78Q1llhSfDzOjRyJoHnzRMXJ6+aGBps3w8RW+QLvkydfoEePk3j27BvEMjHRw9SpVdCnTxno6GiLjkdEREREyguPCccw32FYcW6F6GWzMLLAIs9FaFehHbubq7lAI+zZM+SrXVudT0NERJThxCXEYfyB8Zh9fLbonRmN9Y0xvdl09K7RW9FEg4iIxDnZsyeCly9XaqxZnjzo8vQpdPT0uOxERPTT7sebAzbhRJcucLyfoPIqhZkAyxoCoeZAdovs2NBpA+oUr8PVJkpjbm47cerUq9+O09PTRlhYXxgb8/VhWmKhORGlPDGw0JyI/t/br2/RYV0HnLp/StwLDi0tDHQbiClNp3BLWTX49uKFYpvJD1evCo6hpa2NShMmwGXUKGjrKHfB7PPnaAwadAabN9+DFBo1KoAlS9xgZ8dOjERERER/kvz1f5cNXfAi5IXoWM3KNsPydsthbWYtSW5EREREv3Pj1Q3Fzox33t4RvVg1itTA6g6rUcC6ABeeiEgCUR8/YmXevEiKi1PuPDx/PsoNGMC1JyKi33r1+SUWNKiInIHvVV6tr6Z/F5t/Nfv7+wFuAxQ3mxrqGXLlidLIlCkBGDv2olJj/fxaoFatvGrPif6HbSKJiIgoVXuv70WpiaVEF5nnz5YfZ4acwdyWc1lkrgZP9u/HxjJlRBWZm2TPjhanTqHi2LFKFZnL7wrfsOEOihZdK0mReY4cJti1yx0HDvzFInMiIiKidKBWsVq4PeE2+tXqJ7ob+Z7re1B8fHHsu7FPsvyIiIiIUpOYlIgph6bAeZqz6CJzM0Mzxc1yfoP8WGRORCSh6z4+SheZG1paomSXLlx/IiJSip11XswOeAVdN2eVV8wyEuhxGMgS8ff3C/wWwHmq+PcVRKS8GjXslB7r7/+aS5vG2NGciFKeGNjRnEijRcZGYuDOgVh9frXoWN2qdcOcFnMUF2ZIWknx8Tg3fDiCFiwQFSdv7dposHkzTGxslBr/9GkYunc/odSWRcro2dMR06dXg4WFgSTxiIiIiEhaFx5fgPd6bzz+9Fh0rPYV22Nh64XIYpxFktyIiIiI/vHg/QPFzoxXnwtvxvCPusXrYqXXSthZKX+Rm4iIfi8+IgIr7OwQFxam1HJVGDsWVSZN4tISEZFKZImJ2NniL7zZd0jllQsx+7uz+TfTv7830DXAbI/Z6FOzj+iGHET0a/HxSbC0XITo6MTfLlXlyrlw4YInlzQNsdCciFKeGFhoTqSxrj2/hrar24ouIsmZJSfWdFiDeiXqSZYb/U/Y8+c41KoVPly7JnhZtLS1UXnyZLiMGKH4+ncSE2WYNy8QEyZcQkzM71/Y/46DgxVWrqyjeANAREREROlbTHwMxh8Yj7kn5kKWLBMVK7dlbqzruA5uDm6S5UdERESaSyaTYdHpRRixZwRiE2JFxZLfDLeg1QLFzXEsIiEikt7HGzew/6+/EP7y5W/H6hoZodvLlzC2tuahICIiQcXmBz098djXV+W5X8z/LjYPN/nfY/VL1MfajmuR3SI7jwaRGtWpswsnT/7+taKenja+fu0DExN9Ho808vuqIiIiIsr0kmRJmH5kOirNrCS6yLytS1vcmXCHReZq8njvXmwqU0ZUkblpzpxo6e+PCqNGKVVkfv36Rzg7b8bw4edEF5kbGOhgypQquHGjPYvMiYiIiDIII30jzPKYhYCRASies7ioWG++vkHt+bXRZ2sfRMVFSZYjERERaZ4XX16g1rxaGLBjgOgi8yalm+DexHvoUKkDi8yJiNTEtkwZdH78WLHLaraSJX85toS3N4vMiYhIMG1dXTTauhWFmzdXeW62cKDHYcD8Xx9dHr1zFKUmlsKhYNW7pBOR8mrUUG5nsYQEGS5efMelTUPsaE5EKU8M7GhOpFFehbyC11ovnHt0TlQcK1MrLG+3HB7lPCTLjf4nMS4O54YNw3UfH1HLkq9uXTTYtEmpD2ijoxMwfvxFzJsXBJksWfThqFEjD5Yvrw17+6yiYxERERHRnxGXEIcph6dg+tHpihtWxShkUwgbOm1ApUKVJMuPiIiIMr/k5GSsvbAWA3cORERshOjPNBd7LkYrp1YsMCciSuNz+fNjx3B15ky8OXv2h59p6egoCtKz5M8v+nniIyPx+dYt5KrE951ERJooKSEBB1u2xJN9+1Se+8kCWN4QiDD+8fFerr0w22M2jA3+8wMiEu3y5XeoWHGrUmNHjnTBtGlVuepphIXmRJTyxMBCcyKNsf3qdvTY3APfYr6JitPYsTFWtl8JW3NbyXKj/wl79kzxBvhjUJDgZZF3Lq8yZQqchw9Xqov5yZMv0L37STx/Lu7vhlzWrIaYO9cVHToU5wU7IiIiokzixqsb8F7vjZuvb4qKo62ljaF1h2Ji44kw0DOQLD8iIiLKnN6HvUfXjV1x+PZh0bHkxeU+rX1gY24jSW5ERCTM+ytXFAXnj+VFgMnJKOrpqehCK4WghQvhP2AAclasCKehQ1GwcWNo6+jwUBERaZCk+Hgc8PDA04MHVZ778f+LzSP/U1NeLEcxbO2yFaXtSkuXKBEhISEJlpaLERWV8NPVKF7cCq6ueeDhYQ9XV+U6oJN4LDQnopQnBhaaE2V64THhiq3qN13eJCqOmaEZFnkuQvuK7VlArCaPdu/GMW9vxIeHC45hmisXGm3bhtxVf383Z0hIDAYN8sfGjfcgBS8vB0WRubU17+gmIiIiymwSEhMw89hMTDo0CQlJP//gVxklc5XERu+NvDhDREREP7Xz2k703NIToVGholbJxsxGsTPjX2X/4moTEaUjoQ8f4trs2SjTpw9sSosv3JMlJmJ1oUIIf/ny+2OWhQuj3KBBKN6hA/SMjEQ/BxERZZzdww80b45nh1W/YfVDlr+LzaP+82tDT0cP0/6ahkG1B0FbiUZvRKSc+vV9cezYi+/fFy2aFTVq5FEUl8v/2NiYcCn/ABaaE1HKEwMLzYkytctPL6PN6jZ4/uW5qDiVClbC5s6bkd9a/NaFlPqb3bNDhuDG4sWilidfvXposHEjjK2tf7tN5bZtD9C//2l8+RIj+pAUKGCB5ctro3btfKJjEREREVH6Fvw6GO3XtsetN7dExZFfnJncZDKG1B0CHW12mCMiIqK/hUWHofeW3th6VXx3W49yHljWdhmymWXj8hIRZXL3t23D4TZtUv2ZkbW1oqC9dK9eMM7G3wlERJogMTYW+/76Cy+OHVN57nvLv4vNow1T/qxWsVqKBho5s+SUJlEiDbdu3W1cvvweNWrYoXr13MiRw/RPp0QsNCei1LDQnChzkslkmHtyLkbtHYXEpETBceQFH+MajcOoBqOgq6MraY70t7CnT3GwVSt8DAoSvCRaOjqoMnUqnIcOhdZv7qB++fIbevQ4+cNdoULp6mpjyJDyGDu2IoyN9UTHIyIiIqKMIS4hDhMPTlR0OJcly0TFqm5fHZs6b0KerHmQmX28fh2ypCTkcHL606kQERGlW+cfnUe7Ne3wKvSVqDhZjLNgSZsl8HT25M6MREQaQN5cZ1O5cvh048Yvx+kaGaGEtzechw+HeZ7M/R6UiIj+v9i8SRO8OHFC5eV4lxVY0SD1YnNrM2ts8t6EuiXqcpmJKFNiR3MiSnliYEdzokznc8RndFjbAUfvHBUVp4B1AWzpvAUVClaQLDf60cNdu3C8SxfEh4cLXhqz3LnRaPt25Kpc+ZfjkpJkWLToBsaMuYCoqATRh8LZOTtWraqLUqV+3T2diIiIiDKvgKcBivcejz89Fl0MtrzdcrRyaoXMKFkmw2YXF3wMDISDlxeqTpumeB1PREREf0tITMCEgxMw4+gM0Tex1StRD6vbr0Yuy1xcXiIiDfHy1CnscnNTerxXUBBsy5ZVa05ERJQ+JMTEYK+7O16dOqXy3LdWwIr6QEwqxeZyI+qPwKTGk6Cny4ZsRJS5sNCciFKeGFhoTpSpnH14Fm1Wt8G7sHei4nSo2AGL2iyCmaGZZLnRj3dPnxk8GDeXLhW1LPkbNED9DRt+u9XjrVuf0aXLcVy79kH0YTAx0cO0aVXRu3dp6Oj8uns6EREREWV+UXFRGLF7BBb7LxYdq33F9ljkuQjmRubITO5u2oSj7dv/0EXPaehQOA0bBn0Tkz+aGxER0Z/2+ONjtF3dFtdeXBMVx8TABPNazkPXql3ZxZyISMP41q+PF8eOKTXWrmZNtBRQbEhERBlXQnQ09jRqhNf+/irPfWMFrGwAxBik/vOKBStie9ftsLOyE58oEVE6wUJzIkp5YmChOVGmkCRLwpRDUzDp0CRRXX8yeyfB9ODrkyc42LLlb7dw/BUtHR1UnT4dToMHQ0v758XeMTEJmDz5MmbPvobERHHdoOQaNMiPpUvdkDevhehYRERERJS5nLp/Cp3Wd8Lr0Nei4uTPlh9bumxRXKTJDOIjI7G2SBFEvkt5M7BJjhyK7ubF27f/5et6IiKizCg5ORlrL6xF/x39FTeuiVG1cFWs77ResUMjERFpls+3b2NDqVJKj29+9Cjy16un1pyIiCj9iY+Kwp6GDfHm7FmV576yBlbVA2J/UmxuaWyJdZ3WoUnpJuITJSJKB1hoTkQpTwwsNCfK8OTdy9utbgf/h6rfgftv1e2rY6P3Rt5tq0YPduzAia5dER8RITiGWZ48aLR9O3JVqvTLcWfOvEK3bifx+PFXiGVtbYSFC2uideui7AhFRERERD/1Lfob+m/vjw0BG0Stko62DsY0HKP4o6ujm6FX/MLYsbg8Zcovx8i3bHedNw95qldPs7yIiIj+pJDIEHTd2BV7b+wVFcdA1wBT/5qKAW4DFK8fiIhI8xzp0AH3Nm5Uamy2kiXRITiY1zmIiDSUvCHEngYN8Ob8eZXnvpQXm9cH4vR/PqZfrX6Y1XwWDPR+UpFORJRBsNCciFKeGFhoTpShHb9zHF5rvfA54rPgGPLCjclNJmNo3aG8IKMmibGx8B84EMHLl4uKU6BRI9Rfvx5GVlY/HfP1ayyGDTuL1atvQwodOxbHnDmusLIykiQeEREREWV++2/uR7eN3fAp4pOoOPKu5ps7b86w3UnDnj/HumLFkBQXp9T4Mn37opaPj9rzIiIi+pP87vmhw7oOiuYZYpS1K6tomlE8V3HJciMioowl4s0brMqfH7LERKXG19+wQbGjFBERaS55QzjfevXw7tIllee+sAFW1/t1sbn8fcqO7jtQyKaQuESJiP4g7r9KRESUSSQkJmDE7hGot7CeqCJze1t7BIwIwIj6I1hkriahjx5hS4UKoorMtXV1UX3OHPx14MBPi8zl2w37+j5EsWJrJSkyL1DAAidPtsC6dfVZZE5EREREKpFvE3tn4h00K9tM1MoFPA2A40RHbLi0QfF6N6M5O3So0kXmcjkrVlRrPkRERH9SXEIcBu8cjNrza4sqMpd3Lh/vPh6XR15mkTkRkYYzypYNI188gAABAABJREFUtZYsgaW9/W/HmubKhaKtW6dJXkRElH7pm5mh+dGjyFGhgspz830COh8H9BN+Pub6q+soO7kstl/dLi5RIqI/iB3NiSjliYEdzYkynJchL+G5ylNRdCFG16pdMb/VfJgYmEiWG/3o/rZtONGtGxIiIwUvjZmdHdx37EDOX7zZffMmAr17++HAgaeiD4GOjhYGDSqPCRMqwdhYT3Q8IiIiItJc8uLwLVe2oM/WPvgW801UrBblWmCF1wpYmlgiI3jl74+dNWsqPV5+cavNpUvcwp2IiDKlu2/vos3qNrj15paoOEWzF8WmzptQPl95yXIjIqKML1kmw5MDB3Bt9uyfdqitNmsWnIcOTfPciIgofYr79g276tTBh6tXVZ77NDuwpi6QoPf7eowFrRbA2MBYeKJERH8AC82JKOWJgYXmRBnKvhv70Gl9J4RFhwmOYW5kjjUd1sCjnIekudH/JMTEwH/AANxauVLUshR0d0e99ethlDVrqj+XyZKxYkUwhg8/h4iIeNGHoEwZG6xeXRdly9qKjkVERERE9O+bZduvbY9zj86JWpTclrmxufNmVC9SPV0vrnzb9k3lyuHzLeWL6doEBPzy5lIiIqKMetPZ0jNLMWTXEMQmxIqK1cu1F2Z7zGaRBhER/dLbS5cQOGcOHu/bJ/9F9L17bffXr2FgYSF69cKeP8eBZs1QdsAAFPP0hI6+Po8IEVEGFRsWhl21a+NjYKDKc5/kANbKi811fz2ueM7i2Nl9JxxyOghPlIgojbHQnIhSnhhYaE6UIcQnxmOY7zAsPLVQVBynfE7Y3m07ClgXkCw3+lHow4c42LKlSkUl/6Wtq6vorlFuwICfdjS8fz8EXbuewMWLb0UfAiMjXUyaVBkDBpSDrq626HhERERERP+VJEvCrGOzMO7AOCQmJQpeIG0tbYxtNFbxR0dbJ10utLzwYJebG749e6bUeAcvLzTYuFHteREREaWl0KhQdF7fGftu7hMVx9rMGms7rEUjx0aS5UZERJlf6KNHCJo3D3fWr0eZvn3hOnu2JHFP9euHG4sWKb42zZlTEduxe3cYWmaM3beIiOhHsV+/YmetWvh044bKS/M4J7Cuzu+LzY30jbCs7TJ0qNSBy09EGQILzYko5YmBheZE6d6b0DdoubIlAp4GiIozuM5gTPtrGvR12V1BXe5v3YoT3bsjITJScAzzvHnhvmMHcri4pPrz+PgkzJx5FVOmXFZ8LZabW16sWFEbBQpkER2LiIiIiOh3Al8Eos2qNnj86bGoxapmXw1bOm9B7qy50+WiJ8bGImjBAlyeMgUJUVE/HadnYoLOjx4pChSIiIgyi4tPLsJzlSdeh74WFad+ifpY12kdbM25+x4REQkT9ekTtLS1YZwtm+gljAkNxYo8eZAYHZ3ifV0Jb29F86AsBdjoiYgoo4kJCVEUm38ODlZ57qP/LzZP/E2xuVy3at2wsPVCGOoZCkuUiCiNsNCciFKeGFhoTpSu+d3zU1yU+RL5RXAMK1MrbOi0AQ1LNZQ0N/qfhJgYnO7XD7dXrxa1LIWaNEG9det+2vni2rX36Nz5OG7fFv734R9Zsxpi/vwa8PJy+GnXdCIiIiIidYiKi8KgnYOw8txKUXHk73XWd1yfrjucRr57h3MjR+LeTzqWV502DS4jR6Z5XkREROrawWTG0RkYf2C84muh5IUXc1rMQS/XXvzcioiI0o3LU6fiwpgxP/25vKC9UNOmKD94MHJVqpSmuRERkTjRX75gZ82a+HL7tspzH+YG1rspV2xe1q4sfHv4Ir91fmGJEhGlARaaE1HKEwMLzYnSJZlMhulHp2Ps/rFITk4WHKdq4arY2mVruu3ylxmEPHiAgy1bCnrT+Q9tPT1Unz0bZfv1S/W8HB2dgHHjLmL+/CDIZML/PvyjTZtimD/fFTY2JqJjEREREREJtf/mfnTe0BkhkSGiFnGA2wDMaDYDBnoG6fZgvL9yRbHF+oerV78/ZlGgADrdvQtdQ3YxIiKijO992Ht4rfXCqfunRMVxzO2IrV23wiGng2S5ERERSbFr1cp8+RD98aNS4+uuXo2SnTtz4YmIMpDoz5//Lja/c0fluffzABvcgCSd34+1NLbEps6b2CiQiNItFpoTUcoTAwvNidKd0KhQeK3xwpHbR0T92x7TcAzGNRoHXR0lbp0lQe5t3oyTPXogISpK8Aqa58sH9507kcPJKdWfnz79Cl27HsezZ99EHyU7OzMsX14b9etz60YiIiIiSj9FaR3XdcSJeydExSmXtxy2d9uOQjaFkF4ly2SK9xDnhg9H1IcPaLJ3Lwo3bfqn0yIiIhLt2J1jaL+2PT5HfBYVZ0idIZjSdEq6vnmMiIg0061Vq3CiWzelxuoaGaH769cwsrJSe15ERCStqE+fsLNGDYTcu6fy3Ht5gI1KFpvLjW4wGhObTISOtpITiEghMVGGT5+ikTOnKVdETVhoTkQpTwwsNCdKVwJfBMJjuQdehrwUHCO7RXZs7rwZtYrVkjQ3+p+E6Gic7tcPt9esEbUshf/6C3XXroVhliyp/vzbtzjkzbtS8V8x5Kf6/v3LYfLkyjA11RcVi4iIiIhIHTs6LTq9CMN3D0dcovDXvmaGZljRbgU8XTyRnsVHROD+tm0o1bVrqp/LEBERZRQJiQkYs28MZh2fJSpOziw5saHTBrg5uEmWGxERkZQ3Da9zcEDow4dKjS/dqxfclizhASAiyqDkDSJ21KiB0AcPVJ57Jy+wuabyxebymg75DvU25jaqJ0qkAcLCYhEc/Fnx5+bNT4r/3r37BQULZsHdu53+dHqZFgvNiSjliYGF5kTpQnJyMlaeW4l+2/shPjFecJzaDrUV2yzZmttKmh/9T8j9+zjYsqWgLbP+oa2nB9c5c1Cmb9/fFpasWBGMHj1OCn6ukiWzYfXqunB2ziE4BhERERFRWrj95jbarG6DO2+Fv9aW867sDR9PH5gYmEiWGxEREf3o+efn8FzliSvPr4hamuZlm2OF1wpYmbLrKxERpU9P9u/HPmV3o9LSQueHD2FZuLC60yIiIjWKfP8eO1xd8fXRI5Xn3pYXm9cCZNrKjc+VJRd2dt+JSoUqqZ4oUSYjLybfs+fR98LyV68iUh2no6OFiIh+MDLSS/McNQELzYko5YmBheZEf1x0XDR6bumJjQEbBceQb6ck31Z2WN1h0NZW8h0Lqezuxo042bMnEqOjBa+eRf78aLRjB3I4OSk1XiZLRo0aO3Du3BuVnsfAQAfjxlXE0KFO0NPjdltERERElDHEJsRixO4RWHhqoag4xXIUw45uO1Ayd0nJciMiIqK/+Qb5osuGLvgW803wkshvCPNp7YNOlTtxhw8iIkrXtlWtircXLig1tlCTJmi6b5/acyIiIvWLePtWUWwe9uSJynOD8wNbayhfbK6ro4s5HnPQr1Y/vj8ijbZ69S107XpCqbHXrrVD+fLZ1Z6TJmLVGRERUTrz6MMjVJheQVSReW7L3Dg79CxG1B/BInM1iY+KwjFvbxzt0EFUkXnh5s3hdf260kXmctraWli1qg4MDXWVnlO9em7cutUBo0ZVYJE5EREREWUohnqGWNB6AQ73O4xsptkEx7n//j6cpzlj+Znlih2kiIiISLyY+Bj03NwTLZa3EFVkXsauDK6PuQ7vKt4soiAionQt7ts3JERFKT2+/ODBas2HiIjSjlmuXGjl7w+LAgVUnuv4HPD0B7Rlyo1PTErEgB0D0Hpla0TEpt7BmUgTODpaKz1W3vWc1IOF5kREROnInut7UH5qedx+e1twjNoOtXF97HVULlRZ0tzof77cu4ctzs64s26d4GXR0ddHrcWL0XjXLhhmyaLyfHv7rJgwoeJvx1lYGGDlyjo4fbqVYg4RERERUUbVoGQDBI8PRo0iNUR1R5fvHtVyRUuEx4RLmh8REZGmefjhIVymuWD52eWi4sg79AWMCIB9dnvJciMiIlIXAwsLeAUFoYWfH/LXr//LsdmdnJCrShUeDCKiTMQsd+6/i83z51d5bunnQOuzyheby+0M3AmnqU64+/auys9HlBmUKJFN0YxRGcHBn9Sej6ZioTkREVE6IL8bdciuIWi+rLmou1HHNRqHo/2PwtpM+Tv6SDV31q/HZicnhNy7J3jp5Hc4e166hDK9e4vq0DR4sBPKlrX96c+bNCmEe/c6oWvXUkq/8CYiIiIiSs9yZsmJk4NOYlKTSdDWEv7Rpm+QL8pPKY9bb25Jmh8REZGm2HFth+J3qZiGGVlNsmJ/7/1Y2HohDPQMJM2PiIhIneTXdvLWqoXmR46g4927KNmlC3QMUv4uKz9okCQ7dch35bowZgy+3GWRIRFRemBuZ4eW/v4wz5tX5bllngItzwFaMtVu8pXv1LjtyjaVn48oozMy0oO9vaVSY9nRXH20krlPLBH998SQyptdniqI1OdLxBe0XtUap+6fEnVRZnPnzahf8tedE0i4+KgonOrdG3c3bBC1jPYtWqDuqlWKjhdSuHnzE8qX34SkpOTvj9nYGGPx4lrw8LDnVsNERERElGmdf3Qenqs88TbsreAYhnqGWNJmCbyreEuaGxERUWYVlxCnaJix2H+xqDhVClXB1q5bkSdrHslyIyIi+pOiPn7EzWXLcHPJEsR8+QIzOzt0ffoU2rq6omM/P34cu+vVU3ydr149OA0eDLtatXgNiIjoDwt7/hw7XF0R8eqVynMDCwM7qwHJKt6PNLjOYMxoNgO6OuJ/vxBlFJ6eh7B9+4PfjrOwMMDXr334GkkNWGhORClPDCw0J0ozN1/dRNOlTfEy5KXgGOXzlodvT1/ktVL9bllSjrxDxIEWLRB6/77gJdPR14fr/Pko3bOn5C9qR448hxkzriq+7tChOObOdYWVlZGkz0FERERElB6FRIag0/pOOBh8UFScTpU7YbHnYhgbGEuWGxERUWYj/wyzxfIWuPbimuAY8s/FRjcYjfHu41kYQUREmVJCTAzub94MXSMjOLRrJ0lM37p18eLEiR8esy5VCuUGDUIxT0/FNSgiIvozwp4+/bvY/M0bledesQd2V1W92LxWsVrY0W0HrEytVH5OooxoxowrGDnyvFJjnz/vinz5pGn8SP/DQnMiSoGF5kRpQ76tUeeNnRETHyM4Rk/Xnpjfcj63llUT+W4Od9avV3QyT4wRfpyyFCwI9507YVu2LNQhJiYBTZvux6BB5VC3bn61PAcRERERUXp+3e5zygdDfYciISlBcJySuUrCt4cv7LPbS5ofERFRZnD41mF4rfHC1+ivgmNkt8iOLZ23oGaxmpLmRkRElJl9vn0bG0qV+unPTXLkQJk+feDYoweMsmZN09yIiOhvX588wY7q1RH57p3KSxJQFNhTWV6spdq8fFb5sK/3PjjmceRhoEzv6NFnaNBgj1Jj9+1riiZNCqk9J02j/acTICIi0jSJSYkYumso2qxuI7jI3EjfCJs6b8LStktZZK4m8ZGRONqhA457e4sqMi/SqhW8rl//ocg8MjIe48dfREREvCS5Ghnp4fhxDxaZExEREZHG3jDf360/AkYGoJCN8A+Qb7+9jfJTy2NX4C5J8yMiIsron2WO2jMKjRY1ElVkXq9EPQSPC2aRORERkYoC58375c+j3r/HhdGjsSJPnt+OJSIi9bAsVAgt/f0VN/+oquIDoEmAvJuGavNehLxAxRkVsf3qdpWfkyijcXS0UXrszZuf1JqLpmKhORERURpv615/YX3MOTFHcAx7W3tcHXUV7SpIs90epd4dYrOTE+5t2iR4eXQMDOC2bBkabdsGA3Pz74+fPPkCJUuux6RJARg9WrmtfYiIiIiI6PfK5S2H62Ovo61LW8HLFREbgZYrWqL/9v6IT1TuxtCwZ89wddYsJMbF8TAREVGm8uHbB9SeXxvTj04XHENXRxezPWbjcN/DsDFX/sIwERERAZHv3+P+li1KLUVidDRMsmfnshER/SFZ7e3R8vRpGNvaqjy3yj2g0RXVi83ljQ09V3limO8wJMmSVH5eoowiRw4TWFsbKTU2OPiz2vPRRCw0JyIiSiPBr4PhNNUJfvf9BMdoXrY5ro2+hhK5SkiaG/0tOTkZt9eswRZnZ4Q+eCB4WSwLF0bby5dRukcPRXdFudDQGHTqdBR16vjixYtwxWOLF9/ApUtvufxERERERBIxMzRT7P60ruM6GOsbC47jc8oH1WZVw6uQV78de2bwYJwbPhzrixfHkwMHFO8riIiIMrqzD8+izOQyOPPwjOAY+bPlx8XhFzGk7hBoa/OSJBERkapuLlkCWUKCUmPNcueGfYsWXGQioj/IqmhRtPL3h7GN6jfZVr8D1L+merG53OzjsxUND0OjQlWfTJQByOtulO1qHhzMjubqwE91iIiI0sCOazsU2xY9//Jc0HwdbR3MazkPu3rsgrnR/7pjk3TiIyNxxMsLx7t0QWJsrOA4RVu3RrvAQNiULv39MV/fh3BwWIf16+/+MFZef9Kly3HExSWKyp2IiIiIiH780Llj5Y4IGhOEkrlKCl6aK8+vKArsjt4++tMxz48fx5N9+xRfhz19in1NmmB3vXr4cu8eDwkREWVIMpkM049MR825NRUdzYXyKOeBG2NvwDm/s6T5ERERaYr4qCjcXLZM6fFl+/eHjp6eWnMiIqLfsypWTNHZ3ChbNpWXq+YtoM51Yat88t5JlJ9SHrfe3BIWgCidc3S0Vmrcs2ffEB7O3UelxkJzIiIiNZJvTzTcdzhar2yt2LZIiBwWOXBmyBkMrD3we3dsktbnW7ewuXx5pbcfTI2OgQFqr1iBhlu3wsD875sBPnyIQvPm+9GixUF8/Bid6rz790Mxdeplwc9LRERERESpK5qjKC6PvIxOlTsJXiJ5F6AGPg0wdt/YFNvPJsXH43S/finmvDhxAhtKlcLp/v0R+/UrDw8REWUY8t97jRc3xqi9oyBLlgmKoaejB5/WPtjZfScsjC0kz5GIiEhT3N2wAbGhynWm1TM1RamuXdWeExERKSdb8eJ/F5tbWam8ZLVvAHVuCivplDc+rDi9InZe2yloPlF6Vrq08jsF3Lr1Wa25aCIWmhMREamJoiBhYQPMOj5LcIxKBSspuvBVKVxF0tzob/It7YNXrsQWFxeEPnwoeFks7e3R9soVOHbr9v1mgI0b7yq6mO/Z8/i386dPv8oXukREREREamBsYIy1HddiTYc1MNQzFBxnyuEpqDO/Dj6F/2/bzaAFC/D10aNUxycnJeG6jw/WFC6Mm8uXQ5b0Y5E6ERFRehP0MghlJ5fF4duHBcewy2qH88POo2+tvmyYQUREJNLt1auVHluqSxcYWPAGLyKi9MS6ZEm08PODoaWlynNrB8rQ+IGZoOeNjo9Gq5WtMGL3iBSNM4g0oaO5XHAwC82lxkJzIiIiNbj95jacpjrhxL0TgmN0r9Yd/kP8kSNLDklzo7/FR0TgcNu2ONm9OxJjYwUvS7E2beAVGAgbR8cfHvfze4mvX5WLm5goQ+fOxxT/JSIiIiIi6XlX8VZ0Ny9kU0hwjNMPTqP81PK49vwaIt68QcCkSb+dExMSAr+ePbGjenXFja5ERETp0fqL61F5RmW8DHkpOEb9EvVxfex1uBRwkTQ3IiIiTSXvhFtt1iyY5sr1y3Fa2too279/muVFRETKsyldGh4nTwq6GajqhQh4vcsreLlnHpuJhj4NFQ0SiTKDokWzQl9fR6mxLDSXHgvNiYiIJLb3+l5UmF4Bzz4/E7y97AqvFVjutRz6uvo8PmrwKTgYm8qVw4Nt2wTH0DU0RJ1Vq9Bg82bom6W8m3j+/BqwsTFWOl5g4EcsXBgkOB8iIiIiIvo1xzyOCBwdiOZlmwteqtehr1F1VlWs69gcCVFRSs8r0KgRO7sSEVG6E58Yj15beqHT+k6IS4wTFENbSxtTmk7Bob6HYGWq+rbwRERElDrDLFngPHQouj5/rrgWZVOmTKrj7D08YJEvnyTL+PLUKUR/+cJDQkQkoezlysHj+PFUawp+p9SRlxgaU1Hwcx+/exzOU51x//19wTGI0gs9PR04OCj3uUNw8P92JiVpaCWzlQ4R/ffEoKWVYk14qiD6Pfm/k+lHpmP0vtGClyu7RXbs7rEblQpV4pKr6RjdWrkSp/v3R1KcsItnclmLFIH7zp2wLlXql+N2734ED48DSsc1MtLF7dsdUbBgFsG5ERERERHR798X+JzywRDfIUhMSlR5uQq8A3oeUX68ZeHC6HD7NnQNDHhoiIgo3XgX9g4eyz0Q8DRAcAwbMxts77YdNYrWkDQ3IiIiSv297OuzZxE4dy6eHTr0/fG2ly8jh4v4HUXiIyOxInduxfUzh/btFV3Sszk48FAQEUnk7aVL8K1bFwmRkSrPNRjoicHRvkhIShD03OZG5tjRbQfqlagnaD5RetGp01GsX39XqdqbiIh+0NFhH26pcCWJiIgkEJsQC681XqKKzCsUqICgMUEsMleTuPBwHPL0xMkePUQVmTu0a4d2gYG/LTKXa97cHs2bF1Y6dps2xZA1q6Hg3IiIiIiISLkb7Pu79ce5oeeQ2zK3SkumLQOaqliPV9PHh0XmRESUrlx4fAHlppQTVWRezb4aboy7wSJzIiKiNHwva+fqimYHD6LT/ftw7N4ded3cJCkyl7uzbh3ivn1DYmysomnT+uLF4VuvHp4fP86mdEREEshVqRKaHT4MXWPld0X/R9z8bdieZ6CicaEQ4THhaOjTEAv9FvKcThmao6ONUuNiYhLx+PFXteejSdjRnIhSnhjY0ZxIJR++fUDTJU1x5fkVwSvXpWoXLPZcDAM9drhTh483buBgy5YIe/JEcAxdIyPUWrwYJTp1UmnL+w8folC8+DqEhsb+dEyBAhZYubIOatXKKzg/IiIiIiJS3ZeIL2i3pp1iG1llGMQDTQIAp8fKxS/UpAma7tvHQ0NEROmmE+oS/yUYuHOgoF09/jG83nBMaToFujq6kuZHREREqv9uV+Wa1c/IkpKwtkgRhD19murPrRwcUG7AABRr1w56RkY8TEREIrw6fRp7GjZU3NijEi0tuCyai6HfdoiqTelWrZuiNkVPV09wDKI/xd//FWrW3KnU2O3bG6FVq6Jqz0lTsNCciFKeGFhoTqS0m69uovGSxngd+lrQqunp6MGntQ+6V+8uyQdBlPIDtuDly+E/cKCoLuZZixaF+65dsC5RQtD8TZvuon37oyke19bWwoABZTFpUmWYmOgLzo+IiIiIiISTyWSYemQqxh8Yr3RHn7wfgaaXgNwhPx+ja2iIjvfuIUv+/Dw8RET0x8XEx6DH5h7YGLBRcIwsxlmw0Xsj3B3dJc2NiIiI/qwnBw5gX5Mmvx1nZGWFMv36odK4cWmSFxFRZvXi5EnsdXdXvYZBSwt11q2FDy5gzYU1gp/ftYgrfHv4wsrUSnAMoj8hNDQGVlZLlBo7YoQzpk+vpvacNIX2n06AiIgoo9p7fS8qz6wsuMjc1twW/kP80cO1B4vM1UC+vd/BVq3g16uXqCJzh/bt0e7aNcFF5nLt2jmgQYMfi0uKF7dCQEAbzJ1bg0XmRERERER/kLa2NsY2GosTA07A2sxaqTkvbQGfJsDuykDUTzamch4xgkXmRESULrz48kLxOaaYIvNyecvh+pjrLDInIiLKhILmz1dqXExICMIeK7nFFxER/VS+2rXRZO9e6Oir2IwuORknvTtjsIEblrZdKniXqTMPz8Blmgvuv7/Po0QZStasRsiTx0ypscHBn9WejyZhR3MiSnliYEdzol+Sd7ibfmQ6Ru8bLXilnPM7Y0/PPchlmYurrQYfr1/HwZYtf7rFnzJ0jYzgtnQpSnTsKElOr1+Ho3jx9YiJScSoUS6KPwYG3F6YiIiIiCg9efv1LVqtbIWLTy4qPcc4FqgXCLg8+F9XD2O73Oj64BG3FCcioj/u5L2TaL2yNUKjQgXH6OnaE/NbzoeB3k/uriIiIqIM69PNm9hYpozS49sFBiJ7uXJqzYmISFM8PXgQ+5s1gywxUaV5Wjo6cN+5Ex9LWMNjuQc+RXwS9PzmRubY2W0n6paoK2g+0Z/g7r4Hhw49++24nDlN8fZtjzTJSROwozkREZEKYhNi4bXGS1SRuXdlb5wdepZF5mq6CeDGkiXYWrGiqCLzrMWKKbqYS1VkLpcnjzk2bKiPwMB2mDixMovMiYiIiIjSIfnNwKcHn0afGn2UnhNtCOypAvg0BV7+f0P0DSW/4vTTc+pLlIiISInPyWYenYl6C+oJLjI30DXA+k7rFZ3yWGRORESUOQUq2c1cLnfVqiwyJyKSUEF3dzTasUNROK6K5KQkHGrVCjkefEXQmCA45XMS9PzhMeFo4NMAC/0WKt5DEmUEjo42So179y4Snz9Hqz0fTcGO5kSU8sTAjuZEqfrw7QOaLmmKK8+vCFohHW0dReefPjX7pPrvjMSJ+/YNx7t0wSNfX1FxinfsiFqLFyMBehg9+gIqVsyJVq2K8vAQEREREWmYjZc2ovvm7oobjpWllQzYvwEe5ga0tLUwpckUjGwwku8BiYgoTUXERqDTuk7YfX234Bh2We2wp9celMvLjqVERESZVdSHD1hhZwdZQoJS45vs2YPCf/2l9ryIiDTNg507cdjTE8kymUrztPX00HTfPuSsXRPdNnbDpsubBOfQrVo3LPZcDD1dPcExiNLCrl0P0bLlQaXGnjzZAm5uedWekyZgR3MiIiIl3Hx1E87TnAUXmVsYWeBo/6PoW6svCwzU4ENQEDaWLSuqyFzX2Bj11q9H/XXrcOFKCEqW3ICFC6+jT59TvMuRiIiIiEgDta/UHpdGXEI+q3xKz0nWAh7mkVec/91JVr4bVqsVrRAVF6XWXImIiP7x7PMzVJxeUVSRea1itRRd8VhkTkRElLndWLpU6SJzi/z5UbBxY7XnRESkiYq2bIn6GzfKO4OqNE9+Dt/frBk++J/DBu8NmNFshuB6lJXnVqLOgjoIiQwRNJ8orZQurVxHc7ng4E9qzUWTsNCciIjoN/Ze34vKMyvjdehrQWtV2KYwroy6gtoOtbnWEpMXblxftAjbKlXCt2fPBMexKl4c7a5dQ56mrdGt2wnUqrUTz59/U/zsy5cY9O9/WsKsiYiIiIgooyhjVwaBYwJFvZ/bFbQLVWZWwcuQl5LmRkRE9F+n75+G01Qn3H13V/DiDKs7DMf6H0M2s2xcYCIiokzOoW1bOPbsqWjG9Dtl+/WDto5OmuRFRKSp5+R669apXGyeFBeHfU2a4LW/P4bXH469vfbCxMBEUA5nHp6ByzQX3H9/X9B8orRQsGAWmJgo13k/OPiz2vPRFFrJ8gotIqJ/nxhSedHCUwVpIvnf+1nHZmHEnhGiuv/s7L4TWU2ySpobAbFhYTjeuTMe79kjajlKeHuj1qJFOOH/Ht27n8Tbt5Gpjtu/vykaNy7EpSciIiIi0kBJsiSM2TcGM47OEBzD2swae3ruQZXCVSTNjYiISP455tIzS9F/e3/F7ywh5IUI6zquQ4vyLbigREREGiYmNBS3Vq3CjUWLEPn2bYqf65uZofubNzAwNxf9XN9evlTEM8rKa6dERKm5vWYNjnfpovLiyG8aan70KPJUq4Zbb27BfZE7XoW+ErTI5kbm2N1jN9wc3HiQKF2qWHELLl9+/9txpUpZIzi4Q5rklNmxozkREVEqEpMS0WNzD1FF5j1de+Jov6MsMleD99euYVPZsqKKzOVvtOTbTznNWoxO3fzRqNHenxaZy/XocRJhYbGCn4+IiIiIiDIuHW0dTG82Hb49fGFqYCooxueIz6g5tyZWnVsleX5ERKS54hPj0X1Td/TZ2kdwkbliR8aRV1hkTkREpKHkRd8uw4ej6/PnaLh1K7I7Of3w85JdukhSZC53dsgQrMidGyd79kTIgweSxCQiykxKdu4Mt2XLVJ6XGB2NPQ0a4O3FiyiVuxSujr6KSgUrCcohPCYc9X3qY+2FtYLmE6lb6dI2So27dy8EcXGJas9HE7DQnIiIKJUXzY0WNcLKcysFFyAsbrMYS9suhZ6uctu1kPLdmYIWLsS2ypXx7flzwcuWrUQJeAUG4r6RMxwc1mHLlt9v/fT+fRSGDDnLQ0VEREREpMGal2uOK6OuwN7WXtD8hKQEdNvUDX239kVCYoLk+RERkWb5FP4JtebWwqrzwm9icnd0VxQgFM9VXNLciIiIKOPR0dNDMU9PtL1yBZ4XL8K+RQvo6OujTN++ksT/9uKFoolUYkwMgpcvx7pixbC7QQO8OHmSO6wTEf1L6R49UNPHR+U1SYiKwu769fH+yhXYmtvi1OBT8KrgJbg5Y+cNnTF231ieoyndcXS0VmpcYqIM9++Hqj0fTaCVLK/YIiL694lBSyvFevBUQZriTegbNFzUULGVkBAWRhbY1WMXajvUljw3TRf79SuOeXvjyb59ouLIuy4UHzUdA4ZexO7dj1Wef+KEB2rXzicqByIiIiIiyti+RX9Dh3UdsP/mfsExahatiZ3dd8LK1ErS3IiISDPcfHUTTZY0EbwVuvw6wMTGEzG6wWhoa7MvFREREaUu+ssXGGfLJsny+A8ejKB581L9mVXx4ijXvz+KtW0LPWNjHg4iIgCB8+bhzODBKq+FgYUFWvj5IXv58op6r1nHZmHk3pGCa7/aOLfB2o5rYaBnwONC6UJAwDtUqrRVqbHr19dDhw4l1J5TZsdCcyJKeWJgoTlp8MUZeZH5u7B3greYPdj3IIpkLyJ5bpru/dWrONiqFcJfvBAcQ8/EBG7Ll+OWTjn07XsaISExguLkzWuOO3c6wtRUX3AuRERERESU8clkMkw7Mg3jDowTfJGmgHUBHOh9gF1kiYhIJb5BvuiwtgOi46MFN8vY2nUrGpRswJUnIiKiNBEfEYHluXMjPjz8l+MMs2ZFqW7d4DJyJAzMzXl0iEjjXZk5E+dHjFB5HQwtLdHi1CnYlimj+F7eMKPt6raIiosStKZVC1fFvt77kNUkq8YfE/rzIiPjYW7uA2U+lh8woBzmz6+RFmllamxRQEREBODo7aOoOquq4CLzWsVq4fKoyywyl5i8WCNw/nxsq1JFVJF5tpIlUfvoRYz2NUWbNocFF5nLvXwZjqlTLwueT0REREREmYO8++uYRmNwuO9hZDHOIijGs8/PUGF6BRy4eUDy/IiIKHPe5DR+/3i0WN5CcJF5iVwlEDgmkEXmRERElKburFv32yJzudjQUMVYHQN2zSUiknMZPhyVJ00StGO8b+3a+Hz7tuL7JqWb4NKIS7DLaidoYc8/Po9KMyrh6aenPDD0x8kbQxYqZKnU2ODgT2rPRxOw0JyIiDTeirMr4L7YHZFxkYLWoqdrTxztd5R3bkosJjQU+5o2xZlBgyBLSBAcp2TXbkjuvxFVmpzH/v1PROfVqVMJDBvmLDoOERERERGlvxtdZUlJKs+rX7I+ro2+BoccDoKeV/5etOnSpph2eJrgzuhERJT5RcZGwmO5ByYdUr3A4B/NyzZHwIgAFLIpJGluRERERL8if68dtHCh0otUumdP6LLQnIjou4pjx6LC2LEqr0hMSAh21qqFL/fuKb4vlbsUro6+ikoFKwla3YcfHiqaZlx+ysZ89Oc5OlorNS44+DM/d5cAC82JiEijOwAN9x2OHpt7IEmmejGBjrYOFrdZjKVtl0JPV08tOWqqd5cvY2OZMnh6QHhXPz1TU5RfvAmL3tWFdxc/fP0aKyonOzszHDvWHGvX1oOlpaGoWERERERElP7c3bgRWypUwIfAQJXnygv2AkYGwN3RXdBzywvMR+8bDc9VnoiOE9ahloiIMq/nn58rOsftvbFXcIwJ7hOws/tOmBqaSpobERER0e88PXgQ3549U2qhdPT14dijBxeViOg/Kk+cCOcRI1Rel5jPn7GzZk2EPnyo+N7W3BanBp+CVwUvQWv8JfILasytgd1Bu3mMKEMUmoeGxuLtW2GNR+l/WGhOREQaKSY+Bq1Xtsas47MEzTczNFNsj967Rm/Jc9Nk8uKKwHnzsL1qVUS8eiU4TrZSjtAetRdNR3/F4cPKfXD1K717l8adO51Qt25+0bGIiIiIiCh97qh0dsgQfAwMxGZnZ/j16YPYsDCVYpgbmWNfr30Y1WCU4Dx2XNuBqrOq4nXoa8ExiIgoczn78Cycpjnh9tu/tztXlbG+MXb33I3xjcdDW5uXBYmIiCjtBS1YoPTYIq1bw8TWVq35EBFlRFpaWqg6bRrKDx6s8tzojx8VxeZfn/y9A7yhniE2eG/A1KZTBeUSmxCLFitaYO6JuewUTX+Mo6ON0mNv3vyk1lw0gVYy92Mlov+eGLS0UqwJTxWUmXyO+IwmS5og4GmAoPm5LXPjcL/Dim2FSNrCjmMdOyq6GoiRo21vbPxYDSf8hBeq/6NQoSxYs6YuqlXLIzoWERERERGlXyd79EDwihU/PGZsawvXuXNRrE2bVD8r+ZVtV7bBe4O34qKLENktsuNA7wNwyu8kaD4REWUOay+sRffN3ZGYlChofl6rvNjfez8c8zhKnhsRERGRMj7euIFNZcsqvVheQUGwVWE8EZGmkddv+Q8YgOs+PirPNcudG63OnUOW/Pl/+Byz4/qOiE+MF5RPT9ee8GntA10dXUHziYR6/TocdnYrlRo7ZUoVjB5dgYstAlsXEBGRRnn04REqTq8ouMi8dJ7SuDLqCovMJfYuIAAbS5cWVWSuZ2qG6C6r0POAvegic21tLQwd6oRbtzqwyJyIiIiIKJN7f+UKgleuTLXTz5F27bDLzQ0hDx6oFNPTxRMXhl9Q3KgsxIdvH1B9TnVuQUtEpKFkMhmG+w5H5w2dBReZV7evjmujr7HInIiIiP4oQ0tLOHbvDl0jo9+OzVWlCovMiYh+Q94Qo8aCBXDs2VPltYp48wY7a9TAt5cvf/gc02+gH7KaZBW09svOLFM0eoyMjRQ0n0io3LnNYGlpqNTY4GB2NBeLHc2JKOWJgR3NKZO68PiC4gVuaFSooPkNSjbA9m7bYWZoJnlumipZJsO1uXNxYdQoyBKFXTST0ypWGQctu+Lspc+icype3Arr1tWDk1MO0bGIiIiIiCh9k78P2ezkhE83b/5ynLaeHpyGDkWF0aOhZ2ysUsF4s2XNBN/sLDftr2kYUX+Eyl3ViYgoY4qKi4LXGi/svbFXcIwe1XsoOsrp6epJmhsRERGRUDEhIYqdxG4sXoyo9+9THeO+axeKeHiIXuTE2FiEPXuGbA4OomMREaXnWosT3bvj9urVKs+1KFAArc+eVXQ4/3fTxgY+DfD081PBTRsP9zuMnFlyCppPJESNGjtw5szr346zt7fEw4educgisNCcfioiIgKPHz9GZGQkbGxsYG9vD23t9NsEP6Plm56x0Jwyo73X98JzlSfiEuMEX5xZ5LmI2/1I/IHS0Q4d8OzwYcExZNDC22rDsPZ6DkRGJojKR0dHCyNHumDMmAowMOC2TkREREREmiBo4ULFVrPKKtKyJdx37FDpOeIS4tBzS0+su7gOQnWs1BErvFZAX1dfcAwiIkr/3oW9Q+PFjRH0MkjQfPlW5fICc/nW5URERETpUVJ8PB7u2oWg+fPxMeh/r3nM7OzQ9elTaOuKv0Z3e906HPf2Rt7atVG2f38UqF8fWqwdIaJMWmx+zNsbdzdsUHmuZeHCaHXmDExz/q8w/HPEZ0XzRqFNM+yy2uH4gOMomqOooPlEqho40B8LFvz+MxR5D5eIiH4wMeHn60Kx0JxSOHDgABYsWIDz588j8V/dZS0tLdGyZUsMGzYMBQoUgKbne/r0acX2laqwsLCAk5MT0jsWmlNms/zMcvTe2huyZNX+zf5jtsdsDK4zmN3jJPT20iUcatVKsTWTUOEmeXA871BcvSfs5oF/K1XKWtHFvGxZW9GxiIiIiIgoY4h89w5rixZFfESEUuPlF6W9goJgU7q0ys+VnJwMn1M+GLRzkOD3ptXsq2FPzz2wMrUSNJ+IiNK3G69uwH2RO96GvRU0X/77wbeHL1yLuEqeGxEREZHU5O+T3wUE4PrChXi0ezeqTpsG52HDJIm7qWzZH3YukxdTlunbFyU6doS+GXeuJqLMRZaUpGjwd3/LFpXnZi1aVFFsbmL7vzqJmPgYtF/bHr5BvoLfmx7qcwgVClYQNJ9IFevX30GnTseUGhsQ0AYVKrDjvlAsNKfv3r9/j44dO+LEiRPfH3NwcICZmZmiU3hoaKjiMUNDQ0ybNg0DBw7U2HwPHToEd3d3leeNGzcOEydORHrHQnPKLOQfJIw/MB6TD00WNN9QzxCbOm+CRznxW7TR/x8TmQzX5szB+VGjkJyUJLiL+e3cLbEnxAXRMcJi/ENXV1vRwVzeyVxfX4eHiYiIiIhIgxxs1QoPd+5Ueny5AQNQY/58Uc954u4JtFrZCmHRYYLmF7IphMN9D8M+u72oPIiIKH05GHxQsRtjVFyUoPklc5XE/t77kd86v+S5EREREalb+OvXMDA3h4GFhehYr8+dw47q1VP9mb65OUp6e6NMnz7IUrCg6OciIkovZImJONy2rUqfdf7DysFBUWxubG39v3gyGUbsGYHZx2cLysdI3wi7uu9Cw1INBc0nUtaNGx9RtuwmpcYuX14b3bs7cnEFYqE5Kdy8eVNROP3m/zvLyrtur127FiVKlPherLl582YMGDDgewF3ly5dsGLFCmj/gS2G/nS+Li4uuHr1qkpz9PX18erVK9j+6y6w9IqF5pQZJCYlKrYmX31+taD52Uyz4UCfA6hYsKLkuWmq6C9fcLR9ezw/elRwjM/IhqM5+uP2e0PR+ZQpY6PoYu7oaCM6FhERERERZSzvLl/G1orKv9+TbyHr/eCBJJ3PHn98rNiC9v77+4LmWxpbYk+vPexYS0SUCcivZcw/OR9DfIcovhbirzJ/YaP3RpgamkqeHxEREVFGs795czzes+fXg7S0ULBRI1SeNEnQrmVEROlRUkICDrVu/ftzYCqsS5VCy9OnYWT1406Ky88sR++tvQXt0KijrYOVXivhXcVb5blEyoqLS4SpqQ8SE3//d7RHD0csW1abiytQ2lcIU7oj7/7t5ub2vWi7fPny8Pf3/160/U/hsZeXF44dO6YomJZbvXo1+vXrp3H5ymOqWmQu16ZNmwxRZE6UGUTHRaP5suaCi8ztbe1xeeRlFplL6M2FC9hYurTgInN5F/OLBrXhoz9CdJG5np42Jk+ujCtX2rLInIiIiIhIQ+VwcUHDLVtgrORnNTUWLJBse+3CtoUV7zkblhTW0edr9FfUnl8bay+slSQfIiL6MxISE9Bjcw8M3jVYcJH5uEbj4NvDl0XmRERERAC+vXiBJ/v2/X4tkpPx9OBBxH37xnUjokxDR08PjbZtQ0F3d5Xnfr51C7tq10bs168/PN7DtQcO9j0IEwMTlWMmyZLQeUNnTD08VfB7XqLfMTDQRbFiWZVaqODgz1xQEVhoruEiIyPRsGFDhISEKL43MjLCli1bYGKS+i8IeefwESNGfP9+yZIlWLNmjUblO3nyZEHz5N3ViUj9QqNCFRfcDwQfEDS/auGquDTiEgracLs0KSTLZLgyYwZ2uLoi8u1bQTE+wRqrTIZhX1wdxMaLewNSvrwtrl/3wpgxFaGnpyMqFhERERERZVzyJgXF2rRRdCmXb5kt72b2M/nq1oW9h4ekz29uZI79ffZjoNtAwbt4yS/UDPcdrtjKloiIMpaw6DA08GmAledWCppvoGuAbV23YWKTiX9k11kiIiKi9OjGkiWKa5PKsHZ0RO5q1dSeExFRWtLR14f7rl3I36CBynM/3bgB37p1U9yE06BkA5wfdh45s+QUlNOYfWPQd1tfReE5kTo4OtooNe7Wrc+QyXjTg1BaybxlRKP17dsXixcv/uF7Hx+fX8759u0b7OzsEB4ervheXuQdHByMggULZvp8T506peimLlezZk3FRUll2NvbY+nSpcgoUvv/4qmCMoJXIa9Qb2E9wduPezp7Yl3HdTDQM5A8N00U/fkzjrRvjxfHjgnuYn4O1XBCpyESkpQ73/6Mvr4OJk6shCFDnKCry4tvRERERET0ow9BQTjZowc+Bgb+8LiOgQE63rkDy0KF1LZk8i1o+2zrI/hiy19l/sKmzpsEdRYiIqK09/TTUzRa1AgPPjwQNN/azBr7e+/nboxERERE/xIfFYUVuXMjLixMqXWpu3YtSnbqxDUkokwpMTYWexs3xsuTJ1Wem6NCBXgcPw4Dc/MfHn8T+gYNFzXErTe3BOXkUc5D8RmmoZ64HeyJ/mvOnGsYOvSsUgvz+HFnFCpkyUUUgIXmGiwoKAjOzs4/dD16+vQpChQo8Nu53bp1w6pVq75/36RJE+xTZguiDJ6vq6srzp49myb/v38SC80pI7rz9g7qLaiHt2HCumaPrD8SU5pOYQcgibw5fx6HWrdG5Lt3guZ/hA126bTBy6RconNxccmBdevqoVgxK9GxiIiIiIgo85IlJSF4xQpcGDXqe+eeShMmoNL48Wp/7pP3TqLF8hb4FiNs2+5yecvhQJ8DgjsLERFR2rjw+AKaLm2KkMi/d21VVfGcxXGo7yHky5ZP8tyIiIiIMrKby5bBr1cvpcYaWVuj+6tX0DVksSMRZV4J0dHY06gRXvv7qzw3V+XKaH7sGPRNTX94PDwmHB7LPRSfZQpR3b469vXehyzGWQTNJ0rNyZMvUKeOr1KLs2uXOzw8inAhBWBLTw02efLkH4q2y5Qpo1TRtlzLli1/+H7//v24fPkyMnO+58+fVxSZy41PgwuMRKS8c4/OocrMKoKKzOU3VixpswTTmk1jkbkE5NvRXZ42DTtcXQUVmSdBG6dRAwu0BokuMjc01MXs2dVx8aIni8yJiIiIiOi3tHV0UKZXL3g/fAiHdu1gWbgwnIcPT5OVq+1QG5dGXEL+bPkFzQ96GQSXaS64/ea25LkREZE0dlzbgVrzagkuMq/jUAcXh19kkTkRERFRKtcnr/v4KL0ujt27s8iciDI9PWNj/HXwIHJXq6by3LcXL2Kvu7uiWP3fzI3MFTc/t3VpKyins4/Ootqsanj7VVgDSaLUODpaK70wwcGfuYgCsdBcQ927dw8HDhz44bGGDRsqPb9y5cowMDD44bF58+YhM+c7ceJExX+bNm2qKHInovRhz/U9qDO/jqCub/q6+tjVfRd61VDu7nb6tahPn7C7fn1cGD1a8YGOkC7mS9AbR9EAick6opa7cuVcCA5ujyFDnKCjw5c7RERERESkPBNbWzTYtAntAgPT9MKzQ04HXBl1BZUKVhI0/83XN6gyqwpO3z8teW5ERCRccnIyZh+fjdYrWyM+MV5QjF6uvXC432FYGFvwUBARERH9hywxEcU7doRZnjy/XRttXV2U7tmTa0hEGkHfxATNDh1Czkqqf974+swZ7GvaFImxsT/G1NXHRu+NGFJniKCcbr+9jUozKuHB+weC5hP9l42NCXLkMFFqYVhoLhwrrzTU+vXrFR9u/puTk5PS842MjODs7PzDY3v37kVIiLBOHOk934CAAJw6dUrR+ZjdzInSj2Vnlim25YlLjFN5roWRBU4MOIHm5ZqrJTdN8/rsWWwsXRovTpwQ1MXcH66Yj4F4DTtReRgZ6WL+/Bo4e7YV7O2ziopFRERERESazcDcPM2f09rMGqcGn0Ib5zaC5su3r623sB42X94seW5ERKS6JFkS+m7ri2G+wwQtn7aWNha2XojFbRZDV0eXh4CIiIgoFTr6+nAZPhxdnz2D+65dyFWlyk/Xyb5FC5jmzCnJOr4+dw6JcapfpyYiSkv6ZmZofvQosv+nbk4ZL0+exAEPDyTF/3jTtLa2Nma3mI25LeYKyulV6CtUnlkZAU8DBM0nEtrV/ObNT1w8gVhoroHkBdvbt29P8biqXbpLlSr1w/eJiYnYs2cPMmO+kyZNUvy3XLlyyJs3r0rPS0RQy3lh3P5x6LWlV4qbUJSRM0tOnB92HtWLVOfhEUmWlISAKVOws2ZNRL1/r/L8T7DGUvTCETREEsRdLKtWLTdu3eqAAQPKsYs5ERERERFlWIZ6htjcZTMmNv57dz1VJSQlwGuNF6YdniboPTMREUkjOi4azZc1xxL/JYLmmxqY4kCfA+hXq5+iCQ4RERER/b5beREPD3ieP6/YpcyhfXtFEfq/levfX5JljHj7Frtq1cJKOztcGDcOke/e8fAQUbpuqOFx/Dhsy5VTee6zw4dxsFUrJCUkpPjZoDqDsLXLVujp6KkcNzQqFLXm1cKh4EMqzyX6r9KlbZRalNevIxAaGsMFFICF5hroxo0beP369Q+PGRgYIHfu3CrFcXBwSPHYCQGdbNN7voGBgTh27Nj3r62srFCkSBF4eXlh8+bNiI6OVikPIhJHJpOhz9Y+mHxosqD5RbMXRcCIAJTMXZKHQqSojx+xu149XBw7FskymUpzZdDCGVRXdDF/BXE38JiY6GHRoprw92+FQoUsRcUiIiIiIiJKD+QFhePcx2Fb120w0DUQFGP0vtHosbkHEpMSJc+PiIh+7VP4J9SYWwP7b+4XtFR5subBxREX0bBUQy41ERERkQDZy5VDgw0b0O3VK1SaMAHGtrbI4eKi+COF4OXLIUtMRPSnT7g8eTJW5s2Lg61b4+2lS7zpm4jSJcMsWeBx4gSsHR1Vnvtk3z4caddOcd77L08XTxzpd0Rxs7SqYuJj0HRpU2y5vEXluUT/5uioXKG53K1bn7l4ArDQXANdvHgxxWO5cuVSuSNG4cKFUzx27tw5ZLZ8/+lm/g95J6hHjx4piszlxea2trbw9vZGUFCQSvkQkeoSEhPQfm17LD2zVNDyVSxYEReGX4CdlR2XX6RX/v7YWLo0Xvr5Ce5ifhiNkAjV72z9txo18ii6mPfpUxba2uzsREREREREmUtr59bwH+IPazPltv78r5XnVqLJkiaIjI2UPDciIkrd44+PUXFGRVx9flXQEjnlc8LVUVdRKvePu7QSERERkepMbG1Rafx4dHv5Eo22b5dkCRPj4nBr5cofHpMXXz7csQPbKlfG5vLlcWf9eiTGxvKQEVG6YpQ1K1r4+SFbiRIqz324cyeOdeqk2PX+v9wc3HBu2DnYmtuqHDdJlgSvtV5Y6i+sDohIztFR+c/Pg4NZaC4EC801UEBAQIrHVO0OLmdjk/JOkE+fPuGdxFsC/cl8b968iYMHD/4ybmRkJNatWwcnJyd07NgR79+/Vzk3IlLuTsbmy5tjyxVhdzK6O7rDb6AfrEytuNwiyN80XJo0Cbvc3BD14YNqc6GFs6im6GL+EvlEHQdTUz0sW+YGP7+WKFAgi6hYRERERERE6Zn8pukrI6/AIUfK3fqUceT2EbjOccWHb6q9hyMiItUFPA1QFJk/+/xM0PJ5lPPAmSFnkN0iO5efiIiISEK6BgawyCfu+uS/iy3lncx/5uP164pizBV58uDqrFmSPCcRkVSMs2VDi1OnkLVYMZXn3tu8GSe7d091x/sydmVwacQlFLIppHJcedPX3lt7Y9rhadwVggQpXNgShoa6So29efPnv8Pp51horoHu3r0rSeG2vJN3au7du4fMku/kyZNV+qW3YcMG2NvbY8sWbulBJKXwmHDUX1gfB4N/fePHz3Sp2gV7eu6BsYExD4wIUR8/wrduXVwaPz7VNw6/8hnZFF3MD8FddBdzN7e8uHOnI3r0KM0u5kREREREpBHyW+dXXKip41BH0Pygl0GoML0C7r+/L3luRET0tz3X96Dm3JoIiQwRtCQj64/Ejm47+BkmERERUTomrwu57uOj1NiYL18QEyLstSERkTqZ2Nig5alTsLS3V3nu7TVr4NenT6oF4QWsC+Di8IuKnbqEGL1vNIb5DmOxOalMV1cbJUtmU2osO5oLw0JzDfTixQtJCrctLS1Tffzly5fIDPl+/vxZ0e28cOHCsLCwUPp55B3O27Vrh3HjxvEXH5EEvkR8Qa25tXD20VlB88c2GouVXiuhq6PcnWuUulenT2ODoyNenTqlchfzc6iKeRgkuou5mZk+Vq2qgxMnPJA3r/LnZSIiIiIioszAwtgCh/oeUtxMLcTLkJeoPKMyzj86L3luRESabqHfQngs90BsQqzKc3W0dbC6/WpMazYN2tq8bEdERESUnr2/cgUfAwOVGqulrY3SvXqpPSciIiFMc+RQFJtbFCig8tzgZctwZtCgVOvibMxtcHrwadQtXldQXnNOzEG3Td2QJEsSNJ80l6OjtVLj7t4NQUIC/36pip9YaZivX78iPDxc6SLsX9HX10/18Q8fPmSKfK2trREQEIBHjx4hLCwMISEhuHLlChYtWoRWrVrBzMzsl88n74bevXt3lfMkov95+/Utqs2uhsCXyr1Z/zctLS0sbbsUk5pMUnxNwsiSknBxwgTsdHND9MePKncxX4aeOIjGoruY16mTD3fvdkSXLqV4PImIiIiISGPp6eopbqae3ET5Xfj+7Wv0V7jNd8OOazskz42ISBPJZDIM2jEIA3YMENR4xtTAVHETUeeqndWSHxERERFJ68aiRUqPLdi4MSzy5uUhIKJ0yyx3brQ8fRpmdnYqzw1asADnR45M9b2wqaEpDvY5CK8KXoLyWn1+NTxXeiI+MV7QfNJMyhaax8cn4eHDULXnk9mw0FzDyIulU2NkZKRyLHnhZmrF26GhoZky36xZs8LZ2Rl9+vTB9u3bFR3PN27ciGLFiv10zqpVqzB//nyVcyUi4MmnJ6gys4qgbb0NdA3g28MXPV17cilFiPrwAbtq10bAxInyfeBU6mJ+HlUwHwPxAvkl6WJ+7Fhz5MljLioWERERERFphvvbtuFbKjvkZRbyz7jGNBqDDZ02CNq9S36BpvXK1phzfA534yMiEkHevbzVylaY7yfsGkB2i+w4N+wc6pWox+NARERElEGunT7ctUvp8WX79VNrPkREUpDfENPq9GmY5sql8tyrM2fi0oQJP22YscF7A4bXGy4or11Bu9B4cWNExUUJmk+ax9HRRumxN29+VmsumRELzTVMdHR0qo8bGxsLiqerm/JiVlxcHDQhXwMDA3h5eeHOnTtYsmTJTzucDx06FNeuXYPUJkyYoLiwqI4/RH/arTe3FEXmL0JULwwwNzLHiYEn0KxsM7Xkpile+vlhg6MjXvv7qzTvC6ywHD1wAE2QgNR3klBW7dp5cecOu5gTEREREZHyQu7fx9EOHbCueHEEzpsHWWJipl2+9pXa42i/ozAz/PWuez8z1Hco+m3rx21oiYgECI0Khds8N/gG+Qpav2I5iuHyyMsoY1eG609ERESUQQSvWAFZQoJSY7OVKIE8rq5qz4mISApZChZEy1OnYGxrq/LcgEmTcHnatFR/Jq9Bm9F8Bua3EnaD9vG7x1F3QV2ERYcJmk+apVQp5TqaywUHf1JrLpkRC801TExMjGQdwuUSUnkRndpjmTlfbW1t9OrVC8HBwXBwcEjx86SkJAwbNkzUcxBpkoCnAag+uzo+hn9Uea61mTX8B/ujmn01teSmCWRJSbg4fjx21amD6E+fVOpifgGVMQ+D8BwFROVgaqqHFStq4/hxD9jZsYs5EREREREpJ1kmw4lu3RQXfROjo3Fm8GBscXHBx+vXM+0Sujm44cLwC8iVRfWOQ3KL/RcrupvHJUjXOIKIKLN7Hfpa0STj4pOLguZXt6+Oi8MvIq9VXslzIyIiIiL1satVC4WaNJFXTv52bJk+fdjkj4gylKxFiiiKzY2yZVN57oXRoxVNP35mgNsArOu4Dtpaqpeqyt9715hTQ1ANEWkWCwsD5M9vodTY4GB2NFcVC801zM+6VQvtEJ5akbahoSE0Md/8+fPj0qVLcHJySvGzM2fO4PTp05I8D1FmdvLeSUUnICF3I+bJmgfnh51H2bxl1ZKbJoh8/x673NwUd5wiOVnpeaGwxAp0x340Fd3FvFYtO0UX827dHPnhCxERERERqeTW6tV4e+HCD4/Ji8w3OznhzJAhiI/KnNuslspdStEVt2SukoLmy7vx1l9YH+Ex4ZLnRkSU2dx7dw+VZlTC/ff3Bc33dPbE8QHHYWliKXluRERERKReuatUQdN9+9Dl6VOUHzIEhpapv6YzyJIFxdq1k+Q531y4gJenTiFZhWu3RERCZSteHC38/H56fvsVedOP64sX//TnHSt3xK4eu6Cvq3pNyc3XN1F1ZlW8Cnml8lzSLI6OynU1v3nzE3+3qoiF5hrGzCz1rXTlXbdVlfiTrYeFFoFnhnwtLCxw8OBB5M2bshOJr6+wLTSJNMWe63vQaFEjRMdHqzzX3tYeF4ZdQJHsRdSSmyZ4cfIkNpYujddnzqg8NxrGeIF8oruYL1vmhpMnWyBvXuXuMCQiIiIiIvr3jbPnfrKjnLzTeeDcuVhfvDieHT2aKRctd9bcipuvaxWrJWi+/0N/uM5xZWcgIqLf7MQo72T+5usbQes0ov4IbO68GQZ6BlxnIiIiogwsS/78cJ09G93fvEGdlSuRreSPN36X7NwZ+iYmkjzX+REjFI3C1pcogZvLl2fam+iJKP2wcXSEx4kT0DdXfff50337Injlyp/+vFnZZjjc9zBMDFQ/Rz7+9BiVZ1bGg/cPVJ5LmqN0aRulxn3+HIMPH/g7VRUsNNcw5j/5JRAbG6tyrLi4OLUXbme0fOVsbW2xbt26FJ14Dx06JOnzEGUm6y+uR4vlLRCfGK/y3NJ5SisupttZ2aklt8xOlpiIC2PGwLduXUR/+iQoRm68RdM8jwXnULOmHW7f7ogePUqzizkREREREQlyun9/xH379ssx4S9fYk+DBjjk6Ynoz5lva0wLYwsc6XcE7Su2FzT/xqsbqDyjMp5+eip5bkREGd3hW4dRa14tfI3+qvJc+dbgS9suxfRm06GtzctyRERERJmFnrExSnXtig7BwWjp74/CzZpBW08PpXv1kiT+xxs38PbiRcXXIffuwa9nT6zIlQv+gwcj7NkzSZ6DiCg12cuXh8fx49AzNVV5gU726IE7Gzb89OduDm7wG+iHLMZZVI4tv/G76qyquP7yuspzSTMo29FcLjg4810jUCd+oqVhpCzcDgsLS/XxXLlyQVPz/UeNGjXQunXrHx57/fo1oiS8u3TChAmKLRzU8YcoLS0+vRid1neCLFmm8tzKhSrDf4g/bMyVuyONfhT57h121qqFy1OnAiL+7buMHIktD5ao9IJNzsRED0uW1FJ0Mc+Xj13MiYiIiIhImKcHD+LRrl1Kj39+9CiSBeyWlxHIt55d32k9xjYaK2j+089PFZ2B5EXnRET0t42XNqLJkiaIiY9ReUmM9Y2xr/c+9HTtyeUkIiIiyqTkTQjtXF3RZPdu9Hj3DlkKFJAk7o1Fi1I8Jr/JPmjePKwuVAh73N3x4sQJ1ngQkVrkrFABzY8cga6qDVyTk3Hc2xv3t2376ZAKBSvg3NBzyG6RXeW8vkR+QY25NRS7jhGJKzQX1oxTU7HQXMOYmZnB2jrlP6jo6GiVY339mnrnjnz58kFT8/23oUOHpnjs/fv3ankuooxq7om56Lutr6C5dYvXxYkBJwTd5UjA8+PHsaF0abw5d07wchhly4bmR4+i6rRpMDQ2wPr19aGrq9xLC1fXPLh9uwN69SoDbe0fd4AgIiIiIiJSVnxEBPx691ZpwarNmgWT7KpfxMhIF7gnNZmEVe1XQUdbR+X5H8M/ovrs6vB/4K+W/IiIMpLZx2ejw7oOSJKpfoOSjZkNzgw5A3dHd7XkRkRERETpj3G2bJLEke/Edn/r1p8PSE7Gs0OHFLtWrytWDJGsRSEiNchdtSqaHTwIXUNDleYly2Q44uWFR7t3/3RMydwlcX7YeeS1yqtyXuEx4ag9vzbOPjyr8lzK3ORNLs3N9ZUae/MmO5qrgoXmGqh48eIpHvvw4YNkHcLz588PTc73H2XKlEGB/9yp+u03WzgTaZKph6diyK4hgua2KNcCB/ocgLGBindOEmSJiTg/ejR216uHGBFbxcvfULS/eRP569X7/ljp0jYYPdrll/OMjXWxeHEtnDrVEvnz8yYBIiIiIiIS58LYsYh4/Vrp8bmqVEGpLl00Ytm7VO2Cg30OwsTAROW5EbERqLewHnyDfNWSGxFReieTyRSfXQ7zHSZovr2tPQJGBsApv5PkuRERERFR5nd79WokxcUpNVZLRydT31BPRH+WXc2aaLJ3L3T0lSve/Yd8R8lDrVsrdqP8mUI2hXBx+EUUy1FM5byi4qJQ36c+/O75qTyXkKmbsDg62vyyZqlChRzo3t0Rf/1VKE1zy+hYaK6BUivcfvv2rcpxPn78mOIxKyurNCk0T8/5/lu1atV++N7U1FRtz0WUUSQnJ2PsvrEYs2+MoPmdq3TGtm7bFNuBk2oi3rzBzpo1cWXaNOFLp6WFCqNHo+Xp0zDLlSvFj0eNqqAoOE9NtWq5cetWR/TuzS7mREREREQkDfO8eZXevlVbTw91Vq6ElrbmfCRav2R9xTa0tua2Ks+NT4xHyxUtsezMMrXkRkSUXiUkJii6mMt3YxSiYsGKuDTiEgpY/9iIhoiIiIhI2cZhN5cp/168TJ8+isI6IiJ1kTcgbOzrC21dXZXPZwc8PPD82LGfjsllmUvx+WW5vOVUzismPgaNFjXCkdtHVJ5LmZejo7Xiv7lzm6FhwwIYPboCdu50x8OH3ggP74eAgLZYvrw2WrYs+qdTzVA056oKfefikrLb7Js3b1ReoefPn6d4rEKFCtD0fP8t17+KMLW1tWFnZ6fW5yPKCEXmw3cPx5TDUwTNH1JniOCtvzXds6NHsbF0abw5f15wDCNra3gcO4YqU6b89A2Evr4O1q+vB11d7R/uCPTxqQl//1YoWJBdzImIiIiISDrlBw5Exzt3kK9u3d+OdRk1ClbFVO+Ok9GVzVtW0RmooHVBQe/je23phfH7xyu+JiLK7OQd0RovaYzNlzcLmt+wZEP4DfSDlamV5LkRERERkWZ4sn+/0ru36ZuZwaFdO7XnRERU0N0djbZvV+yioIqk+Hjs/+svvDx16qdjspllw+nBp1HdvrrKCx2XGIemS5pi3419PEikMGqUC7586Y3Xr7vj0KFmmDKlClq0KAJ7+6zQ0WG5tFBcOQ3UoEED6PznpP/w4UNJCrerV1f9hJ/Z8v03IyOj718XK1bsh++JNI38gnT/7f0x+/hsQfOnNp2KWR6zeDe2iuR3iJ4bORJ7GjRATEgIhMpdvTo63LyJfHXq/HasfBuasWP/vpGnatW/u5j37VsW2tq8k56IiIiIiKSXJX9+ND96FA23blXcIJuarEWKwGXkSI1d/oI2BXFxxEWUsSsjaP6kQ5PQc3NPJMmSJM+NiCi9+BLxBTXn1sSxOz/vtPYrHSp2wN5ee2FsoNxOG0REREREqbnu46P0whTv2FFRbE5ElBbsmzdHg02bVN4xMjE2FnsbN/5lY0RzI3Mc7X8UjUo1UjmvhKQEeCz3wI5rO1SeS5lPjhymsLJijabUWGiugaysrFCpUqUfHnv37h0+fPigUpzHjx+neKxFixbQ9Hz/7ePHjz8UzBNpKplMhh6be2DR6UWC5i9pswSjGo5ikbmKwl+/xg5XV1ydMQOCaWmhwpgxaOnnB9OcOZWeNnKkCzZsqI8zZ9jFnIiIiIiI1E++RXQxT094P3iAEt7eKX5ee+VK6BoYaPShsDW3xZkhZ1CzaE1B81ecW4GWK1oiNiFW8tyIiP60lyEvUWVWFVx9flXQ/GF1h2Fdp3XQ09WTPDciIiIi0hyfb93Cm3PnlB5fulcvteZDRPRf8s9g665dq6glUUVidDR2N2iAdwEBPx1jpG+EPT33oI1zG5UXXt4go82qNtgUsIkHjUgNWGiuoVq3bp3isaCgIJViBAYG/vB9xYoVkS9fPqhDRsv3H1euXPl+sbNz585qfS6i9Er+Ys57vTdWnlup8lwdbR1s6rwJvWrwDbKqnh05gk1lyuDtxYtKjY+CMU6gNmT435sBeSdAj+PHUWXyZGjr6qr0/Hp6Omjfvji7mBMRERERUZoyypoV9dasQcvTp2FZuLDisVJduyJPtWo8Ev/fGehIvyPwKOchaD32XN+Degvq4Vv0N64nEWUad9/eReUZlfHwg+o7qcrNbTEXMz1mskkGEREREYlmWaSIoltwdien347NW7s2rIoW5aoTUZor0aEDai9frvK8hMhI+Narhw//qeH7N/kN3PI6oZ6uPVWOL0uWocO6Dlh9frXKc4no11horqE6duyIbNmy/fDYmTNnVOoO/vXr1x8e69evH9Qlo+Ur9/r16+/F7W3btkWRIkXU+nxE6VFCYgLarW6HDQEbVJ6rq6OLHd12oF2FdmrJLbNKSkjA2eHDsadhQ8SEhCg15w6KYw6G4CTq4AKqKB7L4+qKDsHByFe7tpozJiIiIiIikp5djRrocOsWKk+ejGozZ3KJ/8VAzwDbu21HL1dhN3WffXQWNefWxJeIL1xXIsrwrj2/hmqzq+Ft2FtBn1/KL34PqjNILbkRERERkeaR78bm0K4d2l29iraXL6NY27bQ1kt915wyvXtL8pzRnz9jf/PmeHHyJJJlMkliElHm59itG2ouWqTyvPjwcPjWqYNPwcE/HaOtrY0lbZZgoNtAleMnJyej68auWOK/ROW5RPRzLDTXUMbGxikKrffu3av0fD8/vx++L1CgAFq0aAF1yWj5yo0bNw4ymQympqaYyQuapIHiE+PRelVrbL+2XeW5+rr6iu1wmpdrrpbcMqvwV6+ww9UV12bNUmp8DAyxHa2wAR0RCTPFY0dRHzl7T0ALPz+Y5sih5oyJiIiIiIjUR9fQEBXHjIGhpSWXOZUdxBa3WYxJTSYJWpvrr67/XZj5VfXCTCKi9OLMwzOKG2dCo0JVnmusb4yDfQ6ySQYRERERqU0OFxc03LwZ3V+9QqUJE2CSPfv3n5nZ2aFAo0aSPM/tNWvweM8eReHnOgcHXPfxQdw37mRGRL9Xtk8fVJ8zR+Wliv36Fbvc3PDl7t2fjtHS0sLclnMxsv5IQYeiz9Y+mHdinqC5RJSSVrL8Ng7SSN++fYO9vT0+ffr0/bHg4GCUKlXqt3Nr1aqF06dPf/9+165d8PBQbstd+XMcOnQIhoaGaNasGfLnz59u8w0NDYW5uTl0dXWhCl9fX7Rs2VJxl9Ty5cvRvXt3ZCTyX9b/xVMFqSI2IRYeyzxw+PZhlRfOUM8Q+3rtQ90SdbnoKnh66BCOduiA2FDlLow9hD12oQW+IUuKnzk7Z8fFi22gq8v70YiIiIiIiDK7FWdXoNeWXoqtZVWVzyof/Ab5oaBNQbXkRkSkLoeCD8FjuQfiEuNUnmtlaoXDfQ/DpYCLWnIjIiIiIkpNUnw8Hu3erSgEL9S0KVyGDxe9ULKkJKwqUAD/x95dQEd1dW0cf+KBICG4u7u7u7u7e0uRClB32lKguLu7u9PiUqB4cS0EDSH+rZn3e/uWEsKcJBMi/99aXYWZs8/dPTedJPfuu8/Ta9deet3Fw0N5OnSwdk1PljcvJwRAmPZ/8432DhtmvErxU6ZUq1275JUz52vHWOrVvlz7pT5d/Wm4zsLXjb7W0LpDwxUL4H+oIIvDEidOrJ9//vml1yZNmvTGuN9///2lou26devaXGQ+a9YsFStWTMOHD9fgwYOtReK7d++Odvk+efJEFStWVNKkSa0dyTt06PBSgXtY1qxZYx1v+Ub33nvvxbgicyCinvs9V8OxDcNVZG7pBLT+nfUUmRsICgjQziFDtKJ+fZuKzF/ITUvVVFPVPdQic4uDB+/ohx8OmaQBAAAAAIihelbsqSW9llh3FzN15cEVlR9RXqdunrJLbgBgDwsPLlTjCY3DVWSe3iu99r6/lyJzAAAARDknV1flbt1abX/7TcUHD46UOf9cu/aVInOLAB8fnZgwQTPz5dOiKlWsBe7BgYGRckwAsU+poUNV+pNPjOOe372rxVWq6NGlS2E2S/2k/if6rsl34cpt2Mph+mTVJzRYBSKIjuZQ+/btNXfuXOtKuLq66uTJk9bO4aEJCgqyFmDv27fP+vcsWbLowIEDSpYs2RtX8sWLF0qePLmePXv20uv58uWzHjM65fvDDz/o/ffff+k1S8yPP/5oLSIPreO3pTj966+/to4JDg5Wjx49NGHCBDk6xrznOehojvB69uKZ6o+tb9121lRC94TWIvNy2ctxAmz0+OpVrW3VSrf377dp/CVl0SK11EN5vXGsi4ujjhxpr/z5k3M+AAAAACAOsPwu33BcQz3xfWIc6+XhpQ3vblCJzCXskhsARJbJuyer19xe4brBnDdNXm18d6PSeaXjhAAAACBWWFK9uq5u3WrT2BIffqgK335r95wAxEyW37P3fPSRDn7/vXFswgwZ1Gr3biXOmDHMcaO3jtaARQPCld/7Nd/Xd02/C7UmDsCbUWgOPX/+XDVr1tTevXutq1GoUCHt2LFDnp4vd7r18/NT165dNW/ePOvf06ZNqy1btih37tw2reLp06etReWvfBE6OFjndnFxiTb5jh49WgMGhP6NKVu2bGrZsqUKFy4sd3d33blzR3v27NHq1av18OFDOTs766efftI777yjmIpCc4S3yLzOmDrac2GPcaxnfE9tGrCJG9IGLq1Zow0dO+rFw4c2jbfcOpusHrqo7DYfo3DhFNq/v61cXZ1MUgMAAAAAxFAnrp9QrdG1dOfxHePYBG4JtKb/GlXKWckuuQFARP2w6Qe9v/TlBjO2KputrNb0W6MkHkk4EQAAAIgVHpw9qxk21vtYdD5zRklz5bJrTgBifrH5zoEDdWTUKOPYxFmyqNWuXUqYLuyHuyfunKje83qHK79BNQbph2Y/UGwOhAOF5vi7G3erVq20YcOGv4upLd25q1WrZu3IvW3bNn322Wc6deo/2+CWLl1aS5cuVZo0aWxewadPn8rLy0uB/9pOJ2PGjLpy5Uq0ytfb21sFChTQzZs3jfKqUqWKxowZo7x58yomo9Acpnz8fKxF5rvP7zaOTZogqTYP2KwiGYuw8DYI8vfX7o8+0pGRI43Xy1tJNFID5Sd3m2M++aS0Pv+8LOcGAAAAAOKIP//6UzVH1dTFexeNY92c3bS011LVK1jPLrkBQHhvdH+88mN9vf7rcMXXL1hfC7svVHy3+JwAAAAAxBrb3nlHx375xaaxGatVU/MtW+yeE4DY8Tv41r59dWLCBOPYJDlyqOXOnUqQOnWY42bsm6Gus7qGa7eywTUGa0SzERSbA4YoNMffgoOD9csvv+jzzz+3duYOTfr06TV06FD16NHDWtBtyjK3pQD87y9ABwfNnz/fWjQe3fK9cOGCNa+jR4+GOc7Sib1WrVrq27evtdN6bEChOUyLzOuOqatd53cZL1yKhCm0deBW5U+Xn0W3weMrV7S2VSvdPnAg3Ou136G0loU0sXm8k5ODDh9ur0KFUnCOAAAAACCOuPfknrWz+bFrx4xjnZ2cNbvzbLUu2douuQGA6X2Edxe+q7E7xoZr4TqW7qipHadaP9sAAACA2ML/6VNNTJvW+m9bNFyxQtkbNbJ7XgBih5DgYG3u0UMnp00zjk2aJ4+12Dx+8uRhjpt/YL46TO+goOAg42O8X/N9fdf0O4rNAQMUmuMVvr6+Wrlypfbs2aPr16/LyclJmTJlsnYLtxRUOztH7ILq4sWLtWLFCrm5ualTp06qVKlStM3XchF69+7d2rFjh86fP6/Hjx9bv8kkTpxYWbNmVZEiRVS1alUlSpRIsQmF5rDVc7/nqvtLXe08t9N40VInTq3tg7YrV2q217LFxVWrtKFTJ/k9ehTuL1CPVKlUZ/589fjugTZvfvNOEg4O0uDBxfXFF2Xl7s7NNAAAAACISx49f6R6v9TTvov7wnVtaWK7iepRoYddcgMAWwQGBVo7nM3+bXa4Fuydqu/o5xY/h6vpDgAAABCdHZ8wQVv79LFpbMIMGdT90iU5RrBWCEDcEhwUpI2dO+uPOXOMY5MXKKAW27crXtKkYY5bemSpWk9pbf3939QHtT7Qt02+pdgcsBGF5gBe/WCwVJf+S3i2G0HsLzK33HDecW6HcWx6r/TWIvNsKbLZJbfYJMjfX7s/+EBHRo2K0DwZq1dXnTlz5JEypa5ff6L8+Wfp8WO/147Pls1Ts2bVVpkyaSN0XAAAAAAIj0eXLsk1cWLFT5aMBXzLu5g1Gd9Em//YHK54yza0Q2oOifS8AOBN/AL81GpyK608vjJci/VxvY/1eYPPueEMAACAWGlRlSq6vsO2+/zlv/1WJT/80O45AYh9ggMDta5tW51bvNg4NmWRImq+bZvcPT3DHLfmxBo1m9hM/oH+xsf4qPZH+rrx1/zuD9iANgwAgHAVmdcfWz9cReaZk2XW7iG7KTK3waPLl7WgXLkIFZk7ODqq3FdfqdnGjdYic4v06RNp9OjKr415550iOnGiI0XmAAAAAN7aDYg1rVppRp48OrdkCQ+/v0Uebh5a3W+1mhZpGq7495e+r2ErhnEOAUT5QzKWBhnhLTL/sfmP+qLhF9xoBgAAQKxluXdcd/58pSlTJsxxTm5uyt+1a6Qc09/HJ1LmARBzWHZCqDN3rrI3bmwce/foUS2rVUt+T56EOa5+wfpa1XeV3F3cjY/x7YZvNXzlcK5dAjagozmAVz8Y6GiOMPj6+6rB2Abaemar8TplT5Hd2sk8nVc61vgNLqxYYd1GyO/x43CvlUfq1Kq3YIHSV6wY6i4FDRuu1Jo1l/5+LVOmRJo+vZYqV87A+QEAAADw1hwcMcK6s9N/WW5EVBs/Xh6pUnFW3hLL9rPdZ3fXzF9nhiu+X+V+Gt1qtBwd6XsCwL4ePX+kOmPq6LdLv4Xruvjk9pPVrXw3u+QGAAAAREeWYs5j48bp7Pz5Cnzx4qX38nbsqNozw3ct4N8WVqqkkMBAFerTR9mbNpWzm1ukzAsg+gvy99eqJk3057p1xrFpy5VT040b5erhEea47We2WxtmPvd/bnyM4XWH88B5LBcUFKxHj/zk7f3i///x/fvPJUqkVsmSqd92itEeheYAXv1goNAcYRSZNxzXUFv+2GK8RrlS5bIWmaf25Jvzm37A3vX++zo6enSEvg4z1aih2nPmyCNFiteOuXPHR3nzzrD+4NSjRwH9+GMlJUzoGqHjAgAAAEBEeJ87p1kFCyrIz++l192TJFHlUaOUp317Osy+JcHBwXpv8Xsas21MuOI7lu6oaZ2mycnRKdJzAwCL+0/vq/rP1XX8+nHjBXF2ctbcrnPVsnhLFhMAAABxku+DBzo5fbqOjx+vJ1euWF9re/CgUhcvHuG5758+rZn58v399/gpUih/t24q2LOnEmWgCRoQF1geZFnRoIGubjGvN8pQpYoar10rl3jxwhy35/we1R5T27rTmalP6n2izxt+bhyH6KtKlUW6evWJtSbKUmT+Op9+WlqffVY2SnOLiSg0B/DqBwOF5nhNkXmjcY20+Y/NxuuTM1VO7Ri0gyLzN3j0559a07Kl7h4+HO6vQQdHR5X76iuV+OAD65/fZPXqi3Jzc1LNmpnDfUwAAAAAiAwhwcFaWKGCbu7b99oxmWvXVvVJk5QofXoW/S2w7I712erP9MXaL8IV37pEa83uMtta0AkAkenuk7uq+lNVnb512jjWsr32st7LVCd/HU4KAAAA4rzgoCBd3rBBV7duVZVRoyJlPbb266fj48a98rrlfnbW+vWtXc4zVqtm0/1tADFXwPPnWl63rq7v3Gkcm6lmTTVauVLO7u52Kzb/tP6n+qzBZ8ZxiJ4yZ56sK1eevHFc//6FNWZM1SjJKSaj0BzAqx8MFJrjX14EvLAWmW86vcl4bXKkzKGdg3dSZP4G55ct08YuXeT/JOwfch7KU35yUyrdfeW9BGnTqt6CBUpXvrzxeQIAAACAt+3oL79o+zvvvHGca8KEqvjDDyrQvTs3IN+SkZtHatCSQeGKbVqkqeZ3ny9XZ3bUAhA5bj68qaojq+rcnXPGsQndE2pNvzWqmLMipwMAAACwA/+nTzUxbVrrv8OSJHt2Fezd21p07uzmxrkAYin/Z8+0rFatMJuNvE6WevXUcNkyObmGfV1x9/ndqj26tp77Pzc+xmf1P9OnDT41jkP0U7ToHB09+mpt1b+1bZtbc+fWjZKcYjIeBQMAvLHIvPH4xuEqMs+eIrt2DKaTeVgC/fy0rX9/rW7WLMwi8xBJh1RMIzVQc9ReAXq5+1umWrXU4dgxiswBAAAAxEiPLl/W7g8/tGms5cbkll699OeGDXbPC6EbWGOgpnSYEmqzgjdZdnSZmk1sJr+A129XCgC2uvbgmir+UDFcReZJEyTV9kHbKTIHAAAA7OiPuXPfWGRu8fDCBR0bO1ZOLi6cDyAWc02QQE3Wr1eqEiWMY/9cu1ZrW7dWUEBAmOMq5Kig9e+sV3zX+MbH+GzNZ/py7ZfGcYh+vLzC7n7/X97eL+yeS2xAoTkA4LUsN32bjG+ijac2hrvIPI1nGlb4NR5duqQFZctaf2EOy1Ml0Ex10mK11AvF0z2l1EbVsr7n4OSk8t99p6br1il+8uSsNQAAAIAYJyQkRJu7dVPgc9s7zFgets1Sp45d80LYupXvpoXdF8rZ6eUHoW2x5sQaNRrfSL7+viwzgHC7/Ndla5H5pb8uGcemTpxau4fsVrFMxTgDAAAAgB2v+RwfP97m8YV692b3OiAOcEuUSM02blSKwoWNYy8sX64NHTooOCgozHGWncvWvbNO8VzjGR/jk1Wf6Ku1XxnHIXqh0DxyUWgOAHh9kfmEJtpwyrxDXLYU2axF5mmTpGV1X+Pc0qWaXaSI7h45EuYa/a78+kmD9IfyvvT6HpXXrWQl1HLnTpX84AN+4QYAAAAQY52cOlXXtm+3ebxrwoSqMWlSuLppI3K1KN5Cq/qukruLbd1h/snyUHu9X+rJx8+H0wLA2IW7F1Thhwq68uCKcWzmZJm194O9ypMmDysPAAAA2NGNPXt0/9Qpm8Y6ubkpX+fOnA8gjnBPkkTNt2xRsvz5jWPPLlyoTV27KiQ4OMxxlXJW0tp+a8NVbP7xqo/1zbpvjOMQfVBoHrkoNAcAvMI/0F/NJzXX+pPrjVcna/Ks2jGIIvPXCXzxQlv79tWa5s3l/+TJa8c9VzzNV2vNUQf5KMEr74fIUcvjd1bigubbCQEAAABAdOJz547Rw7MVRoxQogwZ7JoTbFcnfx1tGrBJCd0TGi/b9rPbVXt0bT198eYttAHgv87cPmMtMr/x8IbxouRJncdaZJ4leRYWFAAAALAzk27muVq1UrykSe2aD4DoxfL/fPOtW+WVK5dx7OlZs6y1N5adE8JSJXcVrem3JlyNMoatHKbvN3xvHIfogULzyEWhOQDgJYFBgWo3tZ11G2tTlhs0lk7m6bzSsaqheHjxouaXKfPGX6jPKYdGaqCOqUiY465ee6ZBg3ay1gAAAABitNIff6w2+/crWb58bxybvlIlFezRI0rygu0q5KhgvR6QNIH5DeE9F/ao5qiaevz8MUsO4I1O3jipij9U1J3Hd4xXq2jGoto1ZJfSeKZhpQEAAIAoaCxwYdkym8cX6tvXrvkAiJ48UqRQi23b5Jktm3HsiYkTtXPgwDcWm1fNXVVr+68NV7H5h8s/1C/bfjGOQ8wpNH/48IWCg8P+GgKF5gCAfwgODlbXWV215MiScBWZ7xy8U+m90rOmoTi7aJHmFCmie8eOvXZ9/OWi5Wqsqequx/K0aR2nTPld69ZdYs0BAAAAxGipixdX+yNHVPrTT+Xo7BzqGOd48VRz6lSj7ueIOpYCTssOZykSpjCO/e3Sb6o2spq8fbztkhuA2OHo1aOq9GMl/fX0L+PY0llLa9vAbUqWMJldcgMAAADwsidXrypx5sw2LUvKYsWs14YAxE0J0qRRi+3bbf7M+Kcjo0Zp77BhNhWbh7ez+TsL39H0vdON4xAzCs0tReZPnvjZPZ+YjrsyAAAryw9dfef31ezfZhuvSOZkma03kykyf1Xgixfa0qeP1rZqJf+nr98K/LIyWbuY/6YyxuvfrdtmPXjgaxwHAAAAANGJk6uryn72mdodPqyURV7d4an8N9/IM2vWt5IbbJM/XX7tHLJTqROnNl6yw1cPq8qPVcJVQAog9jt4+aCqjqwargdSLLsubBqwSYnjJ7ZLbgAAAABelbpkSXU5e1bNNm9WtkaNwmwcUKhPn0hZQr/Hj3Vy2jQFPH/OKQFimETp01uLzROmN29ueeDbb7X/q6/eOK5anmpa1XeV3JzdjI/RbXY3LTiwwDgOb4+XVzybxiVM6KrHjyk0fxOHkDc9zgEgznFwcHjlNT4qYjfL+R2ydIh+2vyTcWympJmsN5EzJs1ol9xisocXLmhNixa6d/z4a8cEykmbVFO7VFEhEXj+q2XLnFq4sH644wEAAAAgOgkODNShH3/Ur599piA/P6UpXVqt9uyRo5PT204NNrhw94Kq/FRFNx7eMF6vvGnyauvArUqVOBVrDcBq38V9qj26tp6+eH0Th7A6llluInu4ebCaAAAAwFv05Pp1/T5pkn6fMkXP7937+3X3JEnU88YNucSPH+FjHB0zRtvffVdunp7K17mzCvbqJa8cOSI8L4Co8/DiRS2qWFHPbt0yjq0wYoRKDBnyxnGbTm1Sw3EN5RdoVlzs5Oikpb2WqlHhRsa5IeqdPftAY8ces3Y2txSd/+ffL//j6ekuV1fuOdiCQnMAr34wUGge53y66lN9sfYL4zhLcfnOwTuVKVkmu+QVk51duFCbundXwLNnrx1zU2m0UK10R+ad3v7J8kPPl1+W1ZAhxUP9/xcAAAAAYqoHZ89qa58+qjZunJLmzv2204GBy39dthabX3lwxXjdcqbKqW0DtyltkrSsORDH7Ty3U/V+qScfPx/j2Fr5aml57+WK52pbBysAAAAA9hfk768Ly5fr2Lhxurl3r4oNGqRKP/4YKc31ZuTOLe9z5156PWP16irct6+y1K0rR2fnCB8HQNRcE7YUm//zoRRbVRkzRkX693/juI2nNqrRuEbGxeauzq5a3Xe1auaraZwbEJNRaA7g1Q8GCs3jlBEbR+iDZR8Yx2XwyqBdQ3ZRZP4vAb6+2vneezoxadJr1y5IjtqpStqsGgpWxJ6MK1QohWbPrq38+ZNHaB4AAAAAACLbtQfXrMXml/66ZBybNXlWbR+0XRmSZuDEAHHUlj+2WDuM+fr7Gsc2KNhAi3sulpuL+XbYAAAAAKLGX7//LncvLyVMly7Cc13bvl2Lq1Z97fsJ06e3djjP37WrPFKmjPDxANjXXydPalGlSnrh7W0cW2PyZBXo3v2N4zac3KBG4xvJP9DfaH53F3dtfHejKuasaJwbEFNRaA7g1Q8GCs3jjLHbx6r/gjc/yfdv6b3Sa9fgXcqcPLNd8oqpLE9Hr2nRwvoL8evcU3ItUktdU8YIHcvR0UFDh5bUxx+XZhsXAAAAAEC0devRLVX9qarO3jlrHJspaSbtHLLTuqMagLglvNtYWzQr2kzzus2zdhkDAAAAEDesatrU2in9TRxdXKw759lShArg7bp79KgWV6kiv8ePzQIdHFRn9mzladfujUPXn1xv7WweEBRgdIgEbgm05b0tKpW1lFluQAxFoTmAVz8YKDSPE6bvna6us7oax6VKnEq7h+xW9pTZ7ZJXTHVm/nxt7tlTAc+ehfp+sBz0q8poveooQBG7yZUjRxLNnl1HJUumjtA8AAAAAABEhbtP7qrayGo6dfOUcWzmZJm1c/BOOpsDccjm05vVYGyDcBWZtynRRrO6zJKzk7NdcgMAAAAQ/Ty9cUOTM2VSSFCQTePbHzmilEWK2D0vABF3a/9+Lale/bW1OK/j4OioegsXKmfz5m8cu+LoCjWf1FxBwbZ9hvyXZ3xP7Ri0Q4UyFDKKA2Iix7edAAAg6i08uFDdZnczjkuaIKm2vreVIvN/CPD11eYePbSubdvX/mD7UJ6aou5apUYRLjJ/550iOnasA0XmAAAAAIAYI2WilP+56ZLe/KbL5fuXVenHSrrufd0uuQGIXrb8sSXcncw7lemk2V1nU2QOAAAAxDG/T5lic5F56lKlKDIHYpA0pUqpybp1co4XzyguJDhY69q00cXVq984tnGRxprdZXaojVnD8uj5I1X/ubr+uPWHURwQE9HRHMCrHwx0NI/VVh1fpaYTmho/iZc4XmJtH7RdRTLyZO9/PTh7VmtatND9kydDXbMQSYdVTKvUUH5yj9B5y5AhoWbMqK0qVTJEaB4AAAAAAN4Wbx9v1RpVS4euHDKOzZI8i7WzeXqv9HbJDcDbt/WPrao/tr5eBLwwju1RoYcmtJ0gR0f6KwEAAABxSZC/vyZnzCifO3dsGl979mzlbd/e7nkBiFxXt27V8nr1FORn9mC6k6urGq1ercw1a75x7NQ9U9V9dnfj3FInTq3d7+9WthTZjGOBmIIrbgAQh2w6tUktJrUwLjL3cPPQhnc3UGT+D3/Mm6e5xYq9tsj8qRJopjppsVpGuMi8c+d8+v33ThSZAwAAAABiNC8PL215b4vKZC1jHPvnX3+q8o+VdcP7hl1yA/B2bTuzLdxF5v2r9NfEdhMpMgcAAADioAsrV9pcZB4vWTLlbN7c7jkBiHwZq1VTg2XL5OjiYvwwyqpGjXRt5843ju1WvptGtxptnNvtx7dV9aequvbgmnEsEFNQaA4AccTu87vVeEJj+Qf6G8W5u7hrTb81Kp21tN1yi0kCnj/Xpm7dtL5dOwX4+IQ65qTy6ScN0h/KG6FjpUgRX6tWNdL06bWUOLFbhOYCAAAAACA6SBw/sTYO2KiKOSoax17665Iq/1RZNx/etEtuAN6O7We2h7vIfHCNwdabwKbbWwMAAACIHY6PH2/z2Pxdu8rZPWJN4gC8PVnr1lW9hQvl4ORkFBf44oVW1Kunm7/++sax71R9R980/sY4t2ve11R1ZFXdfnTbOBaICRxCQkJC3nYSAKKX0C7K81ERsx3484CqjaymZ37PjOJcnFy0qu8q1c5f2265xSQPzpzRmhYtdP/UqVDf95W7VqmhjqhYhI/VtGl2TZhQXcmTx4/wXAAAAAAARDfP/Z6r4biG2npmq3GsZRvanYN3Km2StHbJDUDU2XF2h+r+Ule+/r7GscPrDtcXDb+gyBwAAACIw27s3WstNj+/dKmCAwJeP9DBQd0uXZJn5swRPmZIcLAcHOntCrwtZ+bP17p27SzFbEZxrokSqcW2bUpV7M01PcNXDNfX6782zi1P6jzaNWSXkiVMZhwLRGcUmgN49YOBQvNY5eSNk6rwQwU9ev7IKM7J0UmLey5WkyJN7JZbTHJ69mxt6d1bgc+fh/r+JWXRQrXSIyWJ0HE8Pd00dmxVtWmTm5tkAAAAAGK0azt2KFXx4nJNkOBtp4JoytK9uPH4xtp4aqNxbPYU2bVzyE6l8Uxjl9wA2N/OcztVZ0ydcBWZf97gc31S/xO75AUAAAAg5vG5c0cnp03TiYkT9fTGjVfez1KvnpqsWRMpx1rRoIGc3NxUqHdvpa9cmfv6wFtwcsYMberSxTjOPUkStdy5U8kLFAhznKUh68DFAzVq6yjjYxTJUEQ7Bu9QoniJjGOB6IpCcwCvfjBQaB5r/PnXnyr3fTndfnzb+GtgTpc5aluqreK6gOfPta1fP52aMSP09+WsjaqlPSqvEEXsqeUaNTJp2rSaSpcuYYTmAQAAAIC3zfvcOc0uVEgeadKo9syZSle+/NtOCdG42LzRuEbadHqTcWyOlDmsN20oNgdinl3ndlmLzJ/7h97UISwUmQMAAAB4neDAQF1au9ba5fzqli1/v95k/XplqR3xndwf/fmnpmbL9ncnZa+cOVWwVy/l7djRWsAKIOocGz9e2/r2NY6Llzy5Wu3apaS5c7+x2LzX3F6avHuy8TEq5aykDe9ukLuLu3EsEB1RaA7g1Q8GCs1jhTuP71iLzC/9dck4dnL7yepeobviuvt//KE1LVrowenTob5/U2m0QK11V6kidJz48Z3100+V1LNnQZ52BgAAABArbugtKFdOtw8c+M8LDg4qNnCgyn31lZzdubCO0IvNG45tqM1/bDZenpypcmrHoB1K7ZmapQViiN3nd6v26NrhKjL/tP6n+qzBZ3bJCwAAAEDsa4Rg6XB+Y88etTt4UA6OEWscZ7Hrgw90aMSIV153jhdPuVq1UsHevZW6ePEIHweAbQ6PHKmdgwYZL5dH6tRqtXu3klgeHAlDcHCwOs7oqLn75xofo1GhRlrSa4mcnZyNY4HohkJzAK9+MFBoHuM9ev5IlX6opBM3ThjHjmo5Su9We1dx3alZs7S1Tx8FPn/1hlewHLRTlbRZNRSkiP1AWLZsWs2aVVtZs3pGaB4AAAAAiC72f/ON9g4b9srrXrlzq87s2UpVrNhbyQvRm6+/rxqOa6gtf/yv25itcqXKZe1snipxxB4EB2B/e87vUe0xteXj52Mc+0m9T/R5w8/tkhcAAACA2MvSlTi0OhhTgX5+mpQunXzv3w9zXMqiRVWod2/lad9eTq6uET4ugLDt//pr7R0+3HiZEqZPby02T5wpU5jjAoMC1WpyKy07usz4GJ3Ldta0jtNoOokYj0JzAK9+MFBoHqM993uumqNqau/FvcaxXzf6WkPrDlVc5u/jY91a5/SsWaG+f19JtVCtdFVh/6D5Jq6uTvryy7IaNKiYnJwi/uQ0AAAAAEQH906c0NzixRUcEBDq+w5OTio1fLhKDRsmJxeXKM8P0b/YvMHYBtp6ZqtxLMXmQPS398Je1RpdK1xF5sPrDtcXDb/gxiwAAACAt+aPefO0vl07m8YmSJNGPa5elaMznYyBqGApNLcUnJtKnCWLtdg8Ydq0YY7zD/RX4/GNtf7keuNjDKk5RCOavboTAhCTUNkGALFIQGCAWk5uGa4i86F1hsb5IvP7p09bCyJCKzIPsTwFqZL6We9FuMi8UKEUOny4nd5/vwRF5gAAAABiDUtXpw0dOry2yNwiJChIv33+ueaXKmX9HQz4p3iu8bSq7ypVzV3VeGHO3jmrKj9V0d0nd1lUIBrad3Gfao8OXyfzYXWGUWQOAAAA4K07MWGCzWPzd+9OkTkQhcp++aWKDhxoHPf4zz+1pGpV+dwN+5qiq7OrlvZaqiq5qhgf44dNP2jERgrNEbPR0RzAqx8MdDSPkYKDg9VxRkfN3T/XOPbdqu/q55Y/x9mOQJatsk7NnGntZB7o6/vK+0+UUEvVTGeUJ0LHcXR00EcfldQnn5S2djQHAAAAgNhkz9ChOvDttzaPd/fyUo9r1+Tq4WHXvBAzd2urP7a+tp/dbhybJ3Ue7RyyU8kTJrdLbgDM7b+0X9V/rq5nfs/C1Rzjq0ZfxdnrlgAAAACih79OntSsAgVsGmvZ0c/SzfxNHZIBRH7tz7Z+/XR8/Hjj2GT58qnFjh2KnyxZmOOevXimmqNq6tdLvxofY0qHKepWvptxHCJPcHCIHj/2k7f3C3l7++rhw//9uVKl9MqTJ+zzH5dRaA7g1Q8GCs1j5A9L7y16T6O3jTaO7VK2i6Z2nBpnb9b4P3umrX366I85c0J9/3fl1zI11XNFrPAhWzZPzZlTR6VKpYnQPAAAAAAQHd3av18LypZVSHCwzTHVxo9Xod697ZoXYnaxeb1f6mnHuR3GsQXTFdSOwTuUxCOJXXIDYLujV49adxt47PvYeNk+rP2hvmn8TZy9bgkAAAAg+tjat6/NxavZGzdWw+XL7Z4TgFdZrk9v6t5dp6ZPN16eFIULq8X27XL39Axz3KPnj1T5x8o6fv240fyODo5a0muJmhRpYpwbwsffP0gVKizUgwe+1oLyR4/8rMXmoZk4sbp69izIUr+G4+veAADEHN+s/yZcReaNCzfWpPaT4uzNmr9OndLc4sVDLTL3lbsWqqXmqEOEi8x79y6o48c7UGQOAAAAIFYKeP5cGzp2NCoyz1i9ugr26mXXvBCzxXeLrzX916hSzkrGsSdunFCt0bX0xPeJXXIDYJtTN0+pxqga4Soy/6DWBxSZAwAAAIg2zete17guNAVprAC8NQ6OjqoxebJyt2ljHHvv2DEtq11b/k+fhjnOM76nNg7YqGwpshnNHxwSrNZTWmv7GfNdHBE+Li6OOn78ni5efGQtNH9dkbmF5X28HoXmABDDTdg5QcNXDjeOq5KriuZ3ny9nJ2fFxQ7wJ6dN07zixeV99uwr719UVo3UQB1RsQgdJ3VqD23Y0FTjx1eXh4drhOYCAAAAgOjKUmCernx5m8e7JU6sWtOnx9mHnmE7DzcPre2/VhVzVDRetoOXD1o7ovv4+bDkwFtw/s55VRtZTQ+ePTCOHVJziL5t8i3fJwAAAABEC/dPnZKji4tNYz2zZVPGqlXtnhOA13N0clLtWbOUvWlT42W6vX+/lterZ22uEpaUiVJqy3tblMYzjdH8/oH+ajiuoQ5dPmScG8xZ7kF4ebnbNNbb25clDgOF5gAQgy06tEh95/c1jiuWsZhW9l0pdxfbvpnGtqeN17dvr03duinwxctPowXIWatVX5PUS48Use21mzfPoZMnO6lWrcwRzBgAAAAAojfXBAlUc+pUNV6zRh6pUr1xfJVfflHCdOmiJDfEjmLzde+sU4UcFYxj91zYo0bjGulFAN1ogKh0+a/Lqjqyqu4+uWscO7jGYH3f9HuKzAEAAABEG2lKlVLPGzeshaupS5UKc2yh3r2tHZUjyt/HR8fGj5ffY/MdogBIjs7Oqjd/vrLUq2e8HDd279bKhg1fqSn6t0zJMmnTgE1KEt+svuiZ3zPVHlNbZ2+/2hgTkc/2QnOuIYeFQnMAiKE2ndqk9tPaW7tzm8iZKqfWv7teCd0TKq756/ffNbdYMZ2ZN++V924qjUbrXe2R+Y3rf0qc2E1z59bRokX1lTRpvAjNBQAAAAAxSdZ69dTp1CnlbNnytWOyN26sPO3aRWleiCXF5v3XqXx22zvn/9fWM1vVbEIza7cgAPZ3w/uGtcj8xsMbxrEDqw/UiGYjKDIHAAAAEO24xIunvB06qO1vv6nDsWMq2LOnXDw8Xhrj7O6uvJ06Rcrxzi5YoG19+2pCmjTa1L277hw+HCnzAnGJk6urGixZoozVqxvHXt26VaubNVOQf9jXFPOlzWdtkhHfNb7R/JYd4Kr/XF3XHlwzzg1mvLxsq92i0DxsFJoDQAy0/9J+NZnQRAFBAUZx6ZKk0+YBm5U8YXLFJZZi/N+nTNG8kiXlfe7cS+8FyVHbVEVj9I7u6s2d98JStWoGnTzZUW3b5uGGGAAAAIA4KV7SpKq/cKHqLVwody+vl99LnlzVJk7k9yWESwL3BFr/znqVy1bOOHbdyXVqO7WtAoMCWX3AjiwdzC1F5pfvXzaOfa/ae/qx+Y98jwAAAAAQ7aUoVEjVJ05Ur1u3VHXcOCXLl8/6uqX5Qrx/XQ8Lb33DiQkTrH8OfP5cJ6dO1dzixTWnWDH9PnWqtds5ANtYHgBptHKl0lUwbzr557p1WtumjYIDw76mWDpraS3vvVwuTi5G81se0q8xqob+evqXcW6wHR3NI4dDiGkrXACxnoODwyuv8VERfZy+eVrlR5TXw+cPjeKSJkiqPe/vUe7UuRWX+D99qi29eunM/PmvvHdfSbVQrXRVmSJ0DHd3Z33/fQX161dYjo6v/v8DAAAAAHHRs9u3tbl7d+sFeYuGy5dbO5oDEfH0xVPVHl1b+y7uM45tV6qdZnWeJcdI2MIawKuduCr9WEmnbp4yXpp3q76rn1v+TJE5AAAAgBjJUk9zc98+xUuWTElz5YrwfLcPHrQ20Xsd10SJlKd9e2tX9eT580f4eEBcYKkdWlKjhm7v328cm7tNG9WePVuOTk5hjlt4cKHaTG1jXGNXLGMxbR+8XQndExrnhjfr0mWjZsx48/WqfPmS6eTJyNmVIjai0BzAqx8MFJpHW1cfXFWZ78ro1qNbRnEJ3BJo+6DtKp65uOKSeydOaE2LFnp4/vxLr1t+pNuvUlqj+gqQa4SOUbRoSs2ZU0e5cyeNYLYAAAAAEPtYLqqfmjFDd48cUbVx4952OoglHj9/rGojq+nwVfNto7uX765J7SdR0ApEokfPH6nqT1V19NpR49heFXtpfNvx/D8JAAAAAP9vQ+fOOj1zpk3rUe6rr1Rq2DDWDrDBi0ePtKRqVd09an79Il+XLqo5ZYoc3tDAYsLOCeozr4/x/FVyVbHu5ujm4mYci7ANHrxTP/305uvIadIk0M2bvVjO16B1CwDEEN4+3qo1qpZxkbmrs6tW9l0Zp4rMrVtJTZpkfcr330XmT5RQ09VFy9U0QkXmTk4O+uST0vrttzYUmQMAAABAGA+z5+/ShSJzRKrE8RNr03ubVCBdAePYKXumaMCiAezeB0SSZy+eqc6YOuEqMu9YuqPGtRlHkTkAAAAA/D9fb2+dW7jQ5vXIWL06awfYyN3TU802b1ayfPmM1+zU9Ona1r//G68p9q7UW182/NJ4/u1nt6vzzM4KDg42jkXYvLzcbVoib+8XLGUYKDQHgBjA199XDcY20Nk7Z43iHB0ctaD7AlXNXVVxhd+TJ1rburW29OqlID+/l947qXz6SYN0VrkjdIzs2ZNo3742+vzzsnJxCXtrHAAAAAAAEPm8PLy05b0typXKfEvqMdvGaOiKoRSbA5FwzbL+2Pr67dJvxrEti7fUtE7T5PiGTmAAAAAAEJecnjVLgS9sK3ZMUaiQUhWPOw0HgcgQL2lSNd+6VV45cxrHHh8/XjsHD37jNcVhdYfp3arvGs+/4OACfbDsA+M4RE6h+YsXgfL1DWA5X4MreAAQzQUFB6ndtHbad3GfcaxlK+gmRZoorrh77JjmFC2qc4sWvfT6C7lpoVpqtjrquTwidIw+fQrp2LH2KlkydQSzBQAAAAAAEZEiUQptG7RNWZNnNY79bsN3+nrd15wAIJz8AvzUZEIT7Ty30zi2YaGGmtNljpwcaeAAAAAAAC/t3D5xos0LUrBXL3aIAsLBI2VKNd+2TYmzZDGOPTJypPZ9/PEbd/kc2WKk2pVqZzz/j5t/1Oito43jEPFCcwu6mr8eheYAEM1/kXh34btafnS5cex3Tb5Tt/LdFFfW6fiECZpfurQeXbz40nt/KrNGaqCOqFiEjpE6tYc2bmyqceOqycPDNYIZAwAAAACAyJDGM4212Dy9V3rj2I9XfayfNv/EiQAMBQQGqNXkVtp4aqPx2tXIU0OLeiySi7ML6w4AAAAA/3Bt+3Y9PH/epjVxSZBAudu0Yf2AcEqYNq1abN+uhOnNrynu//pr6z9hsezgNr3jdNXNX9d4/vcWv6clh5cYxyF0Xl7xbF4aCs1fj0JzAIjGRmwcoXE7xhnHDa4xWO/Xel9xgd+TJ1rbqpW29umjID+/v18PlJPWq7YmqpceyitCx2jZMqdOneqkmjUzR0LGAAAAAAAgMmVMmlHbB21X6sTmu48NXjJY43eM54QABrsvdpjeQSuPrzRes4o5KmpFnxVyc3FjvQEAAADgXyzN9WyVp21buSZMyBoCEZA4Y0ZrsblHavNrinuHD9fhkSPDHGN5yH5xz8Uql62ccbPNdtPaaff53cZ54VV0NI8cFJoDQDQ1d/9cfbj8Q+O4LmW7aESzEXFii6S7x45pTpEiOrd48SvvbVF17VAVhUTgW52np5vmz6+rhQvrGz3hBgAAAAAAola2FNm0deBWJUuQzDi27/y+mv3rbLvkBcQmlhudPWb30MJDC41jS2UppTX91yi+W3y75AYAAAAAMV3JDz9U/q5d5Rz/zb83FejZM1KO6fvggYKDgiJlLiAmSpItm1ps26Z4yZMbx+4cNEjHxofdwMJyHcRyPaRguoJGc/sH+qvhuIY6ffO0cV54GYXmkYNCcwCIhrb8sUWdZ3Y2jmtYqKEmtZ8U64vMLTe1jo0bp/mlSunRpUuhjqmoXUqkx+E+RvXqGXXyZCe1bp07ApkCAAAAAICokidNHm15b4s843sax3aZ1UWrjq+yS15AbLkeN2TpEE3fN904tnCGwtrw7gYldKfbHgAAAAC8TqpixVRz6lT1vnVLVceOVbJ8+UIdl7pkSaUsXDhSFnJzjx6amjWr9n/zjXzu3OHkIE5Kmju3WmzdKncvL+PYbX376uT0sK+VWK5VbhywUVmSZzGa+9HzR6o1upZueN8wzgv/Q6F55KDQHACimePXjqvphKYKDAo0iiudtbQWdF8gZydnxWZ+jx9rTYsW2tavn4L8/V87Lr581VKLjOd3d3fWmDFVtHFjM6VLx80vAAAAAABikkIZCmnTgE3GBa1BwUFqOamldpzdYbfcgJjsuw3f6afNPxnH5U2TV5sHbA7XAyAAAAAAEBe5JU6swn37quPvv6v13r3K0769nNzcIr2b+bNbt3Rx1So9uXpVe4cN06T06bW6eXNd3bZNIcHBkXIMIKZIXqCAmm3eLNdEiYxjN3XrpjPz54c5JlXiVNr47kbj3RhvPLyhOmPq6PHz8DfajOsSJnSVk5NtDVsfPPC1ez4xFYXmABCNXLl/RbXH1NbTF0+N4nKmyqk1/dYonms8xWZ3jhzR7CJFdH7pUpvG59AFldMem+cvViyljh1rr/79i8jRMXZ3hQcAAACANzk4YoR2f/SRggICWCzEKCUyl9C6/uuMr5P4BfqpwdgGOnzlsN1yA2KiiTsnauiKocZx2VNk19aBW5UsodlNVAAAAACArDvZpy1bVnVmz1avmzdV6aeflKpECeVq2TJSlsfShTkkKOjvvwcHBlprMZZUq6bpuXLp0I8/6vn9+5wKxBmpihZV0w0b5OLhYRYYEqL1HTro/LJlYQ7LnjK71vZfa3zN8uTNk2o8vrH8AvzM8sLfn6W2djX39n7Bqr2GQ4hlv0MA+OcHg8OrBbZ8VNift4+3yn5XVmfvnDWKszz19tuHvylTskyKrSxff8fGjdOuQYPC7GIemgA5a7Te1V2leu0Yy5Nrw4eX0rBhpeTi4hQJGQMAAABAzHb70CEtKFPGeoMpZbFiqjd/vpJkz/620wKMbP1jq+r9Us9aQG4iaYKk2vP+HuVOnZsVR5y36NAitZ7S2vj6cKakmbT7/d1K75U+zq8hAAAAAEQ3wUFBmpI5s55evx7mOCdXV+Vo1kyVRo6UR8qUUZYf8DZd27lTy2vXVuALs6JjRxcXNVyxQlnr1g1z3NoTa9VwXEMFh5jtHNCqeCvN6zZPjo70ljaVK9d0nTvn/cZx3bsX0OTJNYznjwv4qgOAaMDX39faMcu0yDyBWwKtf2d9rC4yf/HokVY3a6bt/fsbF5lbuChQrbVAzo6h3wzLls1T+/a10WeflaXIHAAAAAAk+T97pvVt21qLzC3uHj6s2YUL/6fLET0rEINUy1NNS3stlbOTs1Hcg2cPVOPnGrr64KrdcgNigo2nNqrdtHbGn/1pPdNq26BtFJkDAAAAQDR1ecOGNxaZW1hqNK5s3iw3T88oyQuIDjJUqqRGq1ZZH7QwERwQoNVNm+rKli1hjqtXsJ4mtptonNfCQwv1wbIPjOMgg47mvizXa1BoDgBvWVBwkNpObat9F/cZxVluki7rvUyFMxRWbHXn8GHNKVJEF5YvD/cczvHjq9vs7/TVNxVeea9nz4I6fryDSpZMHcFMAQAAACD22DFggB5euPDSawE+PtrUtatWN28uX+83d/4AogvLjZsF3RfI0cHsUviNhzdUfWR13Xtyz265AdGZ5VplkwlNFBj0n4eObJUiYQprkXmW5FnslhsAAAAAIGJOTJpk89h8nTvL2c2NJUeckqlGDTVYulSOzmYNLIL8/LSyYUPd2LMnzHHdK3TXJ/U+Mc7rx80/atTWUcZxcZ3theZmXezjEgrNAeAtsnQDenfhu1pxbIVx7LQO01Qjb41Yuy5HRo/W/DJl9Pjy5XDPkyxfPrU/fFh527fX4MHFVb58OuvrKVLE1+rVjTVxYnV5eJg9gQgAAAAAsdn5Zct0ctq0175/YdkyzS5Y0Lp9KBBTNCvaTDM7zzSOu3DvgmqOqqnHzx/bJS8gujpx/YTqjqlr3YXRRJL4SbR14FblTJXTbrkBAAAAACLm8dWr+nPdOpvHF+jRgyVHnJS1fn3VnT9fDo5mJbaBvr5aXreubh88GOa4zxp8pi5luxjnNXDxQC05vMQ4Li6j0DziKDQHgLdoxMYRGrdjnHHcN42/UYcyHRQbvXj4UKuaNLF20LNsKxNe+bt1U9sDB5Q0d27r352cHDV7dm21bp1LJ092VP36WSMxawAAAACI+Z5cv67N3bu/cdzTGze0uEoV7f7oI+v2uUBM0L50e41uNdo47vj146o/tr6e+z23S15AdHPx3sX/PGDha/aARXzX+Fr/znrlT5ffbrkBAAAAACLu5NSplu5/No3NWK2akmTLxrIjzsrZvLlqz5olOTgYxfk/faqlNWvq3okTrx3j4OCgie0mqna+2sbNO9tNa6dd53YZxcVlFJpHHIXmAPCWzNs/Tx8u/9A4rnel3vqwtnlcTGB5mm92kSK6uHLl368Fy+yHNRcPD9WZM0c1p0yRS/z4L72XKVNizZ9fTylSeERazgAAAAAQGwQHBWlDhw7Wh39tEhKiExMn6vm9e/ZODYg071R9R5/V/8w4bs+FPWoxqYUCAsP/QDwQE9x8eFPVR1bX3Sd3jeJcnFy0su9Klcpaym65AQAAAAAiLiggIMzdDP+tYK9eLDvivDzt2qnG5MnG6+D36JGWVK+uB2fOvHaMi7OLFvdcrKIZixrN7R/or4bjGuqPW3/E+fNjCwrNI45CcwB4C3af360us8y3P2lUqJF+af2L9am22MTytN2RUaO0oFw5Pbly5e/XT6iAftIgPVUCm+ZJlj+/2h0+bP0hDwAAAABgu0M//KDrO3caLZnl4nrCdOlYZsQon9T/RP2r9DeOW3dynTrN6KTg4GC75AW8bQ+ePVCNn2voyoP/XZuzhaODo+Z3n6/qearbLTcAAAAAQOTw/esvJc2Tx6axHqlSKWuDBiw9IKlAt26q8ssv4fp/bnHVqnp06dJrxyRwT6B176xTluRZjOa27EZXd0xd44YBcVHSpPFsGufjEyA/v0C75xMTUWgOAFHswt0Lajy+sfXpMhNlspax3rRxcnRSbGLplreqcWPteO89BQf8pzOYr9y1QK00V+11Tym1RM31po2bCnTvrrYHDihprlxRkjcAAAAAxKZORucWLTKKydupk3XbUCCmsTy8P6rlKLUrZf6Q+vyD8/XOwnesD8wDscnTF09VZ0wd/XHbvAvWpPaT1KxoM7vkBQAAAACIXAnSpFGLrVvV5dw5FRs0SO5eXq8dm79bNzm5uET4mAG+vlpYsaKOjR8vv8ePIzwf8LYU6ddPFUaMMI7zuX3bWmz+5Nq1145JmSilNr67UckSJDOa29IwoOHYhvL19zXOKy6xtaO5xcOHfnbNJaai0BwAorgzkOWmjbePt1FczlQ5tbrfasVzte0Jq5ji9oEDml24sC6uWvX3a38qs0ZqoI7qf9vCnFEeHVDJUOdwSZBAdefNs3bSc4kXu9YHAAAAAKKC5YZR6337lL9rV5vGe2bNqqpjxtg9L8BeHB0dNb3jdNUvWN84dtyOcfp09ad2yQt4G/wC/KxNMQ5ePmgcO6LZCHUr380ueQEAAAAA7McrRw5V+vFH9bp5U3XmzFHacuVeHuDgYC00jwznlyzRjd27ta1vX01Ik0Ybu3a11orwID9iohJDhqjM558bxz25etVabP7s9u3XjsmeMrvW9l9rXBt24PIBdZjegZ0YI6nQ3Nubov3QUGgOAFF80+bivYtGcakSp7I+tZY0QVLFFpZfGA6PHKkF5cpZf5iyCJST1qmOJqqXHinJKzGr1UB/6eUn95IXLKj2R44od5s2UZY7AAAAAMRGLvHjq+bUqao9a5ac48d/7TgHJyfVnT9frgkTRml+QGRzcXbRoh6LVDFHRePYL9d+qVFbR3FSEOMFBgWqzdQ22nZmm3Hsh7U/1JCaQ+ySFwAAAAAgaji7uytPu3ZqvWePOp48qcL9+sk1USJlqVNHiTNmjJRj/D558t9/Dnz+XKemT9e8UqU0u1AhupwjRir98ccq8eGHxnGPLl7UkmrV9Pyvv147pmSWklrcY7EcHczKepceWaphK4cZ5xRXmBWav7BrLjGVQwiPBwH49weDg8Mra8JHRcRY1s/y9Njc/XON4hK4JdDu93ercIbCii18vb21sVMnXVqz5u/X7iilFqi1biltmLEZdFV9NF5OClbBnj1V6eef6WIOAAAAAJHswZkzWt28uR6cPv3Ke+W++kqlhnHBGrHHE98nqvxjZR29dtQ4dlbnWepQpoNd8gKi4nplt1ndNH3fdOPYHhV6aGK7iaFeRwYAAAAAxGz+Pj568eCBEmXIEOG57p8+rZn58oU5xtL0IlfLlirYq5dSlygR4WMCUXVdZceAAToajp0/UxQurBbbt8vd0/O1Y6bsnqIec3oYzz2lwxR2nwvFpUuPlC3bVJvWcNWqRmrQIJvx2sd2dDQHgCjwxZovjIvMnZ2ctaz3slhVZH7rt980u3Dhl4rM96mMRuvdNxaZW1xTRu10ra16Cxao+sSJFJkDAAAAgB0kzZ1b7Q4eVL4uXV56PV358uHq1AJEZ4niJdLGARuVM1VO49gus7po46mNdskLsLePV34criLzFsVaaHzb8RSZAwAAAEAs5erhESlF5v/uZv461i7nM2boyM8/R8oxgahgefi+8s8/K3+3bsax944d07LateX/9Olrx3Sv0F2f1PvEeO7e83pr6x9bjeNiOzqaRxyF5gBgZ5YC88/WfGYcN7XDVNXIW0OxQUhwsA79+KMWVqigp9euvfSet7wUKBeb59oSVFmPM5tvaw0AAAAAsJ1L/PiqNW2aas+aZe0q5JY4sWrPmSNHJyeWEbFO8oTJteW9LUrvld4oLig4SM0mNtOhy4fslhtgD+N3jNfX6782jquZt6bmdJ0jJ0e+FwAAAAAAwhbg66vTs2fbvEwFeph3bwbeJgdHR2uTzNxt2hjH3t6/X8vr11fA8+evHfNZg8/UqUwno3kDgwKt1yv/uPWHcU6xWeLEbrJ1Yz5v7xf2TidGotAcAOxo9/nd6jqrq3Hc8LrD1bFMR8UGvg8eaEXDhto1ZIiCAwNfeb+2Nii1btk8X1BQiNq3Xy8fH/9IzhQAAAAA8G95O3RQu0OHVG/RIiXOmJEFQqxlKTK3FJsnS5DMKM7Hz0d1f6mrC3cv2C03IDItP7pc/Rb0M44rnbW0dfdFV2dXTggAAAAA4I3OL1kiv0ePbFqpJNmzK32lSqwqYhxLYxZLs5bsTZoYx97YtUurmjRRoJ/fa7umT2o/SZVzVjaa97HvY9UdU1d3n9w1zim2cnR0UJIk7jaNpdA8dBSaA4CdWG4wNh7fWP6BZgXRrUu01hcNv4gV5+Xmr79qduHC+nPt2teOcVaQ2mi+nBVg87yXLz/W7t03IilLAAAAAEBYkuXJo8w1a7JIiPVypsqpTQM2KaF7QqO4v57+pZqjaurO4zt2yw2IrKYYbaa0UUhIiFFc/rT5ta7/Onm4eXAiAAAAAAA2+X3yZKNu5paiWiAmcnR2Vr0FC5S5dm3j2CubNmlty5YKCgi9ZsrywL/lwX/LdUujeR9cUcOxDeXr72ucU2zl5WVroTlrFhoKzQHADh48e6A6Y+rI28fbKK5strKa3ml6jP8BOiQ4WAdHjNDCChX09Pr1N45Ppbuqq3U2zZ0zp5d++62NatfOEgmZAgAAAAAA/E+RjEW0pt8aubvYduPhvy7fv2ztFPT0xVOWE9HSqZun1GBsA/kFht4l63WyJs9qfQAjiUcSu+UGAAAAAIhd7p8+rZv79tk01snVVXk7drR7ToA9Wb6OGyxbpvSVzbqPW1xctUobOnRQcFBQqO9brsmsf2e98U6MBy4fUIfpHRQcHGycU9wuNH9h91xiIgrNASCS+QX4qdG4Rrp476LxTZsVfVYY38iMbp7fv6/l9epp9wcfKOQ1PwSFpqz2KYfOhTmmT59COnq0vYoVSxUJmQIAAAAAALyqYs6KWtJziZwcnYyW5+i1o2o6oanx7naAvV33vq5ao2pZt042kTpxam15b4tSe6a2W24AAAAAgNjn0po1No/N3qSJ4idPbtd8gKjgEi+eGq9erTRlyhjHnl24UJu7d7c29gxNluRZtKrvKrk5uxnNu/TIUg1dMdQ4n9iIQvOIodAcACKRZdvZrrO6au/FvUZxSeIn0bp31il5wpj9w/ONvXs1u1AhXd6wwTjW0sO9pRbJw8HnlfdSpoyvdeuaaNy4aoof3yWSsgUAAAAAAAhdvYL1NLPzTOPl2fLHFnWZ2YVOQYg2LDsu1hxVUzcf3TSK84zvqc3vbVbm5JntlhsAAAAAIHYq8cEHanvwoPJ36yYXD48wxxbo0SNSjnnnyBEdHTtWLx49ipT5gPBwTZBATdevV8qiRY1jT82YoW3vvGOtPQtNmWxlNKvLLON5v9/4vabumaq4zssrnk3j6GgeOgrNASASfb7mc807MM8oxsXJRcv7LFfOVDlj7LmwPFF34LvvtKhSJT27aXbT6p+yF8muyeOrvPRao0bZdPJkJ9WpkyUSMgUAAAAAALBNu1Lt9EOzH4yXy3Jt6INlH7DMeOt8/X3VYGwDnbl9xijOsuPimn5rlC9tPrvlBgAAAACIvRwcHJS6eHHVnDJFvW7dUrUJE5SiUKFXxiXJnl3pK1WKlGMeHTVK2/v318Q0abShc2fd+u231xbsAvbkljixmm3apGT5zK+rHB83Trs/+OC1X7sti7fU142+Np6319xe2vrHVsVldDSPGArNASCSzN0/11pobmpqh6mqlDNyfnB+G57/9ZeW1a2rPR99pJCgoHDPU7h/f7X+9Ve16VVe3bsXkIeHi6ZOranlyxsqefL4kZozAAAAAACALQbVGKT3qr1nvFg/bv5RP2/5mUXGWxMUHKQ2U9po38V9RnGODo5a0H2BymUvZ7fcAAAAAABxh1uiRCrUq5faHz36SpdzSzdzS1F6RPl6e+vckiXWPwf6+ur0zJmaX6aMZhUsSJdzvBXxkiZV8y1blCRHDuPYQz/8oN+++OK1739U5yN1KtPJ+DpR04lNdfrmacVVFJpHjEMIj+4A+PcHQyg/xPFREbbd53er2shqCggKMPp6+rjex/qi4et/OIjubuzZo7WtWunZrVsRepKv5vTpytGkyd+v+fj4686d58qa1TOSMgUAAAAAAAif4OBgtZ3aVgsPLTSOtRTstirRiqVHlLJcy+09t7cm7Z5kHDuh7QT1qtTLLnkBAAAAAGDh9+SJzi5YoOxNmih+8uQRXpQjo0Zpx3uvbxTgHC+ecrZsqYI9eih1qVKRUtwO2OLpjRtaUL68nly5YrxgFUaMUIkhQ0J9zz/QX7VG1dKOczuM5syYNKMODD2glIlSKq4ZPfqIBgywbb0CAgbK2Zke3v/EagBABP35159qMqGJcZF56xKt9XkD8w7o0UFIcLD2f/ONFlWqZC0yD5STriqD8TwpixWzPrX6zyJzCw8PV4rMAQAAACCCv7dt6d1bd48dYx2BCHJ0dNTMzjNVJVcV49gO0zto25ltnANEqa/WfRWuInNLUwyKzAEAAAAAUdHlvGDPnpFSZG552PrE5Mlhjvlnl/P/dj4HokLCdOnUYts2JUib1jh29/vv69i4caG+5+rsqmW9lylXqlxGc159cFWNxzeWX4Cf4hpbO5pbPHr0wq65xEQUmgNABDzxfaIGYxvowbMHRnFls5XV9E7TY+RTkj737mlZ7draO2yYtXDhnpJrrPppknpa/2yrIu++q9Z798ozSxa75gsAAAAAcdGB777TiYkTNb90aR2fOJGdyoAIcnNx04o+K1QwXUGjOEtjAsvNm+PXjnMOECWm7pmqT1Z9YhzXtVzXGNsUAwAAAAAQd93ct0/eZ87YNNY1YUJlqVvX7jkB/2Spi7IUm8dPkcJ4Ybb166eTM2aE+l4SjyRa9846JU9o9sDGb5d+U885PePcPQOTQnNvbwrN/41CcwAIp6DgILWb1k6nb502isuaPKtW9lkpdxfbv4FFF9d37dLsQoV0ZfNmWX7c+FWlNUoDdFPpFCBXzVcba3fzsLglTqyGy5eryqhRcnZzi7LcAQAAACCuuL57t/Z9/LH1z0F+ftrau7fWtm5t3ZIWQPglipdIG97doExJMxnFPX3xVLXH1Nblvy6z/LCrNSfWWG8UmqpXoJ4mtpsYI5tiAAAAAADitt8n2b6jV+527eTq4WHXfIDQeOXMqeZbtsjdy8t4gTZ17aqzCxeG+l6W5Fm0qu8quTmb1V/N+m2WRm4ZGadOlpdXPJvHUmj+KgrNASCchq8cbr15YyJJ/P88TZYsYbIYte6WzuX7v/5ai6tUkc/t23omD81QZ61QE2uB+X9ZCs43q8Zr50lVvLjaHzum7I0bR1HmAAAAABC3PLt9W2tbtbL+HvdP5xYt0txixXTvOF2VgYhI7ZlaGwdsVNIESY3i7jy+o5qjaur+0/ucANjF/kv71XJySwWHvPz5/yalspTSoh6L5OzkzJkBAAAAAMQovt7eOrdkic3jC/Y0fzgbiCzJCxRQs02b5JookVlgSIjWtWunCytXhvp26aylNavLLON83l/6vtafXK+4go7mEUOhOQCEw9z9c/Xdhu+MYlycXKxbLOdMlTNGrbnPvXtaWquW9g4fbi1UOKNc+kmDdEZ5Qh2/U5V0SVleeb3ogAFqvXevPDNnjoKsAQAAACDuCfL315rmza0PCIfm4YULmleqlE5MmhTntsUEIpPl2s66/usU3zW+UdyFexdU75d68vX35YQgUl24e0H1xpp/bVm+ltf0W6P4bmZfywAAAAAARAd/zJlj3dHRFqlKlFCKggXtnhMQ5tdhsWJqun69nOObXYsJCQrS2pYtdXnTplDfb1m8pb5u9LXRnJZmBa2ntNaZ22cUF1BoHjEUmgOAoQN/HlC3Wd2M121qh6mqmLNijFrvazt3anahQrq6ZYv85aLlaqzp6qpnSvjamBA5aqFayVfu1r+7eXqq0cqVqvzzz3Jy/V/3cwAAAABA5Nrx3nu6uW9fmGMsN1629OqldW3byv/pU04BEE4ls5TU4p6L5eToZBR34PIBtZvWTsH/2nUACK+/nv6l2qNr68GzB0ZxqRKn0sZ3N8a4nRcBAAAAALCwNNL4ffJkmxeDbuaILtKWLavGq1fLyc3NuNHMqkaNrLVcofmozkfqXLaz0ZxPfJ+o/i/15e3jrdguSZL/1LHZwtv7hV1ziYkoNAcAAzcf3lTj8Y3lF2jbE5H/NbzucHUo0yHGrHVwUJB+/eILLala1doJ76bSaLTe1W8qY1P8IyXRcjVR6pIl1eHYMWVr2NDuOQMAAABAXHZy+nQdHz/e5vFnFyzQlt697ZoTENvVLVBXk9vbfkPzv5YfXa73l71vl5wQt7wIeKFG4xrp0l+XjOISxUtkLTLPlCyT3XIDAAAAAMCeHBwcVHv2bBXo0UMuCRKEOdY1YULlbNkyUo57bft2Pbt1K1LmQtyVsWpVNVy+XI4uLkZxgS9eaEW9erq1f3+o/09MbDdRlXNWNprTcl2pxaQWCggMUGzm7OyoRIlsa5Dq7c2OlP9GoTkA2Oi533PrjZvbj0Pfgvx1mhZpqs8bfB5j1tnn7l0trVlTv376qYKCQ7RDlfSL+uueUhrNc1yFFdx7shJn4oYVAAAAANjT7YMHtdWwaNw9SRKV+9psK00Ar+pSrou+bPil8dL8tPknjd9h+8MhwL9ZuuJ3nN5Rv1761WhxXJxctKL3ChVMz3bhAAAAAICYLVXRoqoxaZJ637ql6pMmKWXRoqGOy92unVw9PCJ8PEtH6bWtW2tShgxa0bChLq1Zo+DAwAjPi7gpS506qrdggRwczUp4A3x8tKxWLd09evSV91ydXbWk1xJlTZ7VaM5tZ7Zp4OKBiu28vGzrak5H81dRaA4ANm6503VWVx2+ethovQqmK6hZXWbJ0fCHgrfF8uTl7EKFdG3bNj1SYk1WD61XXQXJOVzz9Xtnp65ceRzpeQIAAAAA/uf+qVPWnalM1J41S4kzZmQZgUgwrO4w9a5kvkNA/wX9te73dZwDhMvQFUO1+PBi47g5XeeoSu4qrDoAAAAAINawdCwv2KOH2h8+rHaHD7/S5bxgz56RchxLYfnze/cUEhSkS6tXa0WDBpqcKZP2fvyxHl+5EinHQNySo2lT67V6OTgYxfk9fqylNWro/unTr7yXNEFSre63WgndExrNOXbHWE3aNUmxmZdXPJvGUWj+qphR+QgAb9k367/RwkMLjWJSJExh/cbt4RbxpyLtzVKQ8Ovnn2txtWryuXNHvyu/RmqgLilbhOatWDG9PDzMtnkBAAAAAJjJ36WLmm/dqnjJktk0vtjgwcpavz7LDEQSy7a0v7T+RU2KNDGKCw4JVsvJLXX06qvdh4CwWG76fb/xe+NFGtVylFoWj5ytwgEAAAAAiAldzvN17qwUBSNnV6/fp0x55bVnN29q/1dfaUqWLFpas6bOLV1q7XwO2CpPu3bWr1lTvg8eaEm1anp44cKrc6bJo4U9FlqvW5rot6Cfdp7bqdiKjubh5xBiadMLAP/8YAjlm0xc/qhYcXSFmkxoYrwF7Y7BO1Q2W1lFd5bC8nVt21q7mfvJVavUUIdUIkJzxovnrJ9/rqwePQoY/9ACAAAAAAifJ9euaVWTJrp75Mhrx2SoUkXNNm2So3P4dq4C8Hq+/r6q8XMN7b2412iZUidOrQNDDyi9V3qWF2+08dRG1fulnoKCzXayGFJziEY0G8EKAwAAAAAQDpaO5ZZictlQP+WROrW6Xbwol/jxWWvY7Mjo0doxYIDxiiVMn16t9uwJdQfTHzb9oPeXvm80n6Uj+sGhB5UleRbFNi1brtHixefeOK5kydTav79tlOQUU9DRHADC8PuN39V+envjNZrcfnKMKDK/um2bZhUqZC0yv650GqUBES4yL1o0pY4d66CePQtSZA4AAAAAUShRhgzWC8p5O3YM/f2MGVVv0SKKzAE7iecaz7q7Xa5UuYzibj++rTpj6ujx88ecG4TpxPUTaj6xuXGReesSrfVdk+9YXQAAAAAAwunk9Ok2FZlbpCpWjCJzGCv67rsq/803xnFPr1/X4ipV9OzWrVfeG1xjsDqU7mA034NnD9RgbAM98X2iuNrR/MEDX7vnEtNQaA4Ar3HvyT3rN04fPx+jNRpYfaA6le0Urdc1OChI+z79VEuqV9ezu/e0XZU1Vv10X8nDPaelcflHH5XUr7+2Uc6cXpGaLwAAAADANi7x4qnWjBmqOnbsSwXlzu7uarh8ueInS8ZSAnaUxCOJ1r+zXikSpjCKO3XzlJpPaq6AwAC75YaY7Yb3DdUdU1fP/J4ZxZXPXl4zOs2QoyO3gwAAAAAACI/gwECdshSa26hA9+4sNMKl5EcfqdSwYcZxj//8U4urVpXPvXsvve7g4KBJ7SepVJZSRvOdvnVa7aa1M252EFsKzb29X9g9l5iGK4sAEAr/QH81ndBUVx9cNVqfWvlqRfstaJ/dvq0l1arpty++0KOQRJqkntqgOgqWU7jnzJAhoXbubKlvvikvV9fwzwMAAAAAiDjLxePCffuqxfbtip/iP8Wu1SdPVsoiRVheIApkTp5Za/qvsXY4N7Hljy3qPa+3QmzsjoW44+mLp6r3Sz3dfHTTKC5Hyhxa0WeF3Fzc7JYbAAAAAACx3eWNG/Xspm2/kydIk0aZa9e2e06Ivcp++aWKvveecZz32bNaWqOGfL29X3rd3cXden0oXZJ0RvOtObFGw1cOV1wsNH/48IWCg7lG+08UmgPAv1hu5vWZ10d7L+41WhvLtsgLuy+Uk2P0LbS+smWLZhcqpOs7d+p35ddIDdSfyhqhOdu0ya0TJzqqQoX0kZYnAAAAACDi0pUvr/ZHjqjK6NHK2749SwpEoRKZS2he13nWBz9MTNs7Td9t+M5ueSHmCQwKVItJLXTixgmjuGQJklm76ydNkNRuuQEAAAAAEBecnDrV5rH5unR5aadJwJTlemKln35SwZ49jWP/OnFCy2rXlt+TJy+9nipxKq3qu8q4MYblOuXc/XMV1wrNLX1AHj/2s3s+MQmF5gDwL2O2jbHe1DORJH4Sre63WonjJ4622/js/fhjLa1ZUw/vPdJiNdccdZCv4od7zkSJXDVvXl3rP56etn0jBgAAAABErYTp0qnIO++w7MBb0LhIY/3U/CfjuKErhmrBgQV2yQkxryFG3/l9tfHURqM4N2c367XKrCki1mACAAAAAIC47tnt27q0dq1tgx0clL9rV3unhDhSbF5t/HjlCUcDmTsHD2pFvXry9/F56fUiGYtoVudZxvN1m9VNB/48oNjAy8v2Qntv7xd2zSWmodAcAP5h+5ntGrh4oNGaWDqYL+65WNlTZo+Wa/ns1i0trlpV+7/6StdD0mqUBuiQSkRozvLl0+n33ztau5kDAAAAAAAgdAOqDVC/yv2Ml6fTzE7ac34PyxrH/bDpB03ePdk4bm63uSqdtbRdcgIAAAAAIC5xcHRUsUGDFD9FijeOzVS9uhJnyhQpx71z5Ij1AXTE7a+9WtOnK0fz5saxN/bs0arGjRX44uVi6ebFmuuTep8YzeUX6KcmE5rozuM7iisdzS28vX3tmktMQ6E5APy/qw+uquXklgoOCTZak1EtR6lanmrRch0vb9qkWYUK6druPdquyhqrfrqv5OGez8nJQV9/XU47drRQxozRs3s7AAAAAABAdOo+NKrVKNUrUM8ozj/QX43GN9L5O+ftlhuit8WHFuuDZR8Yx41oNkLNijazS04AAAAAAMQ1HilTquL336vn9etqsHSpMtWsae1cHpr83btHWpH53GLFNCNvXh3++Wc9v38/UuZFzOPo7Ky6c+cqSz2za4sWV7ds0ZoWLRQUEPDS65/W/1RNizQ1muvWo1tqPrG59Zpl3Ck0p6P5P1FoDgCSfP191WR8E91/ZvbDWY8KPdS3ct9ot4bBgYHaM2yYltWqpdt/+WuyemiD6ihYTuGeM2tWT/36axsNHVpKTk58+wAAAAAAALB1N7wF3ReoSIYiRgvm7eOtOmPq6K+nf7HQccyvF39Vh+kdjON6VeylwTUG2yUnAAAAAADiMidXV+Vo2lTNNm5U9z//VKmPP1aCtGn/fj9e8uTK1qBBpBzr5JQp1n97nzmjnQMHalLatFrburWubd+ukGCz5pmIHV97DZYsUcZq5k1QL61Zo3Vt21rryP7L0dFRs7rMUqH0hYzm2ntxrwYuHqiYjELz8HMIYY8FAP/+YAjlybvY/FFh+W/rNKOTZv822yiuQo4K2vLeFrk6uyo6eXrzpta1bm3dBuV35ddSNZOv4kdozk6d8mrMmKpKmDB6/bcCAAAAAADEFLcf3VbJb0vquvd1o7jSWUtr+6DtcnexveMOYq5L9y5Zv04ePHtgFFc7X22t7rdazk7OdssNAAAAAAD8j6V49/LGjfp9yhQly5tX5b/5JsLL4//smSamSSP/p09Dfd8za1bl79pV+Tp3lkeqVJyOOMTfx8facPTm3r3GsXk6dFDtGTPk4Pi/xqLXHlxT8a+L697Te0Zzzeg0Q53KdlJM5OcXKHf3UTaNHTu2qvr2LWz3nGIKCs0BKK4Xmo/dPlb9F/Q3ismUNJMODTukZAmTKTqx/AC7vn17Pbr/RKvUUIdUIkLzJU7spsmTq6tFi1yRliMAAAAAAEBcdermKZX9vqye+D4ximtbsq3mdJ0T6nU7xB6Pnz9WqW9L6eyds0Zxlg5Uu9/frYTuCe2WGwAAAAAAeD1LXVVkXLc5OX26NnXt+sZxDk5OKjZwoCqOGMFpiUP8njzRkmrVdOfQIePYgr16qdr48S99nVp21av8U2X5B/rbPI+bs5v2frBXxTIVU0yUIMFo+fgEvHHcF1+U1ccfl46SnGKC/z2iAABx0J7ze/Te4veMYhK4JdCa/muiVZG55SnJ3R99pGW1a+v8fXeN0oAIF5lXqJBOv//ekSJzAAAAAHgLru3Y8dJ2lgBih3xp82lZr2XGXafnHZinb9d/a7e88PYFBgWq5eSWxkXmaT3Tam3/tRSZAwAAAADwFkVWcwBLd3RbhAQFKWGGDJFyTMQcbokSqenGjUpeoIBx7ImJE7Vz8OCXms2WyVZGk9pNMprHL9BPTSY00V9P/1JM5OVl266R3t4v7J5LTEKhOYA46+bDm2o+qbn1Jo6Jud3mWm8KRhdPb9zQosqVtf+777VdlTVW/XRfycM9n5OTg77+upy2b2+hDBkSRWquAAAAAIA3u7RmjRZXrarl9etbO5QAiF2q5almfAPHYtjKYVp+dLldcsLbN2jJIG06vckoxtLBfP2765U2SVq75QUAAAAAAKLGX6dO6fb+/TaNdXZ3V562be2eE6KfeF5earZli7xy5TKOPTJypPZ9+ulLr3Uq20nvVTNr0nrd+7paTmppXHMXswrNfe2eS0xCoTmAOMkvwE9NJzTV3Sd3jeI+rf+pGhZqqOjiz/XrNbtQIZ3ee1KT1UMbVEfBcgr3fFmzeurXX9to6NBScnLiWwQAAAAARLV7x49rbevWlr1WdWXjRi0oW1aPr17lRACxTJdyXTS87nDjuPbT2uvYtWN2yQlvz6RdkzRm2xijGCdHJy3puUQF0pl3sAIAAAAAANHPSRu7mVvkaN5c7kmS2DUfRF8eKVKo+datSpwli3Hs/i+/1MERI156bUSzEaqSq4rRPDvO7dAHyz5QTENH8/ChihBAnPTOwnd04PIBo5h6Berpk3qfKDoICgjQrg8+0PK6dXXgQRqN1EBdUrYIzdmpU14dO9ZBJUqkjrQ8AQAAAAC2e3brlpbXq6cAH5+/X7t/6pTmlSyp24cOsZRALPNFwy/UpkQbo5jn/s/VYGwD3X502255IWptP7Nd/Rb0M46b0HaCauaraZecAAAAAABA1Ap88UJ/zJlj8/j83brZNR9EfwnTplWLbduUMH1649jdH3ygY+PH//13ZydnLeyxUBm8MhjNM3LLSC04sEAxCYXm4UOhOYA4Z8ruKZq8e7JRTPYU2TWn6xw5Or79j80n169rUaVK2jtilJaomeaog3wVP9zzJU7spkWL6mnGjNpKmNA1UnMFAAAAANjG38dHK+rX17ObN1957/ndu1pUsaLOL1vGcgKxiIODg6Z3mq7y2csbxd14eEONxjeSrz/bt8Z0F+5eULOJzYy3Gf6w9ofqXqG73fICAAAAAABRy3Lt98XDhzaN9cqZU+nKm11PQuyUOFMma7G5R6pUxrHb+vbVqVmz/v578oTJtbzPcrk5uxnN03V2V524fkIxhZdXPJvGeXu/sHsuMcnbr5gEgCh04M8Dxh2CPNw8tKLPCnnG99TbdmntWs0uVEgHfr2mURqggyoZofnKl0+n33/vqBYtckVajgAAAAAAM8FBQVrftq3uHj362jGBvr5a3ayZDnz/vUJCQlhiIJZwc3HTyr4rrU0OTBy8fFBdZnbh8yAGe+jzUPV+qaeHz227ifxfzYs219eNvrZbXgAAAAAAIOq5J0miVMWL29zN3NLAIKJePHpkc3E7oq8k2bOr+datipc0qXHspi5ddG7Jkr//XjRjUU1qP8loDkszjMbjG8vbx1sxAR3Nw4dCcwBxxp3Hd9R0QlP5B/obxc3qPEt50+bV2xQUEKBd77+vZfUbaIN3AY1VP91X8nDP5+TkoK+/LqcdO1ooQ4ZEkZorAAAAAMDM7g8/1MVVq2wau+fDD7WpWzcF+Zv9bgsg+vLy8NKa/muUOF5io7iFhxbqq3Vf2S0v2I+lg3mLSS10/u55ozjLzb6ZnWdGi10XAQAAAABA5MlSp47aHTyoDsePq1DfvnJLHPp1IkcXF+Xt2DFSjnnsl180MU0arW/fXtd27qShQQyWLG9eNdu8+bVfN68TEhysdW3a6NK6dX+/1rFMR/WrbNbE9fL9y2ozpY2CgoMUmwrNafrzPw4hrAaAfwntqbeY/lEREBigqiOras+FPcbb0H7b5Fu9TU+uXdPaVq105rfTWqhWuiizDlf/ljWrp+bPr6sSJVJHWo4AAAAAgPA5MXmytvTsaRbk4KCWO3cqfYUKLDsQi2z5Y4tqj65tfENmSa8lala0md3yQuTrP7+/xu4YaxSTxjONDg49qLRJ0nJKAAAAAACI5QJ8fXV+6VKdnDJFN/b8r9YpR/PmarB4cYTntxQYT8mSRU+uXv37Nc9s2ZS/a1drIXuC1NQUxUS3fvtNS6pXV4CPj1Gck5ubmq5frwxVqvxdZ1flpyrae3Gv0Twf1f5I3zT5RtHZmjWXNHnyCWvBuZdXPOu/kyb935//+U/ixG6RsntAbEChOYA4UWj+zoJ39Mv2X4xiauSpofXvrpeTo5Pelktr1mhDx446+jCVFqmlnssjQvN16pRXY8ZUVcKErpGWIwAAAAAgfAJfvND0XLleuphvi8o//6yiAwaw7EAsNH7HePWd39coJp5rPO15f4+12zVi7znePWS3imUqZre8AAAAAABA9PTg7FmdnDpVp2fNUt3585WpevUIz3llyxYtrVEj1PccnJyUpW5dFejWTZlr15ajs3OEj4eoY+lOv7x2bev9BxMuHh7Wruhpy5Sx/v3O4zsq+lVR3Xp0y2iepb2WqmnRpkYxiP4oNAcQ6wvNZ/86Wx1nmG0bkzlZZh0efti6dfHbYNkCffdHH2n/yDFaq3r6VWUjNJ/lCatJk6qrZctckZYjAAAAACDint68qRX16+vesWM2jS/Yu7eqjRtHFw0gFus3v5/G7Rhn3O360LBD1n8j+tr6x1bVGl3LuGv94p6L1bxYc7vlBQAAAAAAor9APz85ubjIwdExwnOtadVK5xYteuM4j9SpVWvGDGWuWTPCx0TU+XPDBq1s2FDBAQFGcW6JE6vF9u1KWaSI9e/7L+1XhR8qKCDI9nkSuCXQgaEHlCdNHuO8EX1F/FMHAKKxI1ePqOfcnsYdglb0WfHWiswfX72qhRUqaN3IeRqjdyJcZF6+fDr9/ntHiswBAAAAIBpKmDatWu3erawNGrxxbKYaNVR1zBiKzIFYblTLUaqWu5pRjKWzUMOxDfXc77nd8kLEnLtzTs0nNTcuMv+8wecUmQMAAAAAADm7uUVKkbnvgwe6uGKFTWN9bt+WZ9asrH4Mk6V2bdVbuNDand6E3+PH1k7390+ftv69VNZSGttmrNEcz/yeqdG4Rnr8/LFRHKI3Cs0BxFr3n95Xk/FN9CLAbCuQqR2mqmD6gnobLq5apVkFC2nZAUeN1ru6o9ThnsvJyUFffVVOO3a0UIYMiSI1TwAAAABA5HFNkEANly9X0YEDXzsmad68qr94MduUAnGAs5OztYN1jpQ5jOIOXz2szjM7x+idCWMrbx9v1f+lvh49f2QU16p4K31c72O75QUAAAAAAOKeP+bOVZC/v01j01eurCTZstk9J0S+HE2aqPbMmZKDg/GDCEuqV9fDixetf+9RoYe6l+9uNMeFexfUfnp7BQcHG8Uh+qLQHECsZPlG1W5aO13zvmYU916199SmZBtFNcsPcDsGDtS8Rm00+XFDrVATBcol3PNlzeqpffvaaNiwUnJy4qMeAAAAAKI7RycnVf7pJ1UbP/6VLiPxU6RQk3XrrNtWAogbkngk0dr+a5UkfhKjuMWHF+uLNV/YLS+YCwgMUItJLaw32EwUz1Rc0ztNZxcLAAAAAAAQaSwNCk5OnWrz+Pxdu7L6MViedu1UfcIE4zhLJ/vFVavqybX/1N390voXlcxc0miONSfWaMSmEcbHRvTkEEJ7EwD//mAI5UmmmPZR8eXaL/XJqk+MYirlrKQt722xdo2KSo8uX9baVq209+ADLVBrPVHECgc6dcqrMWOqKmFC10jLEQAAAAAQdS5v2qQ1zZvL/+lTObu7q+XOnUpd0uwiLoDYYfuZ7ao5uqYCgwKN4hb2WKiWxVvaLS/YxnJNtc+8Ppq4a6LRkqX1TKtDww4ptWf4dzsEAAAAAAD4t9sHDmheqVI2LYybp6d63boll3jxWMgY7vDIkdo5aJBxXJLs2dVq9255pEqlmw9vquhXRXX3yV2b4x0dHLVt0DZrTR5iNtrcAoh1tv6xVZ+u/tQoJr1XeuuWxFFdZH5hxQrNLFRU0w8m1WT1iFCReeLEblq4sJ5mzKhNkTkAAAAAxGCZa9ZU619/VaJMmVR79myKzIE4rEruKhrbeqxxXKcZnXT4ymG75ATbjd853rjIPL5rfK3pv4YicwAAAAAAEOlOTptm89jcbdtSZB5LFBs4UGU+/9w47uGFC1pSvbp8HzxQ2iRptaTnEqPauuCQYLWa3Eq3H902PjaiFwrNAcQqN7xvqPWU1kYd2N2c3bS893IlT5hcUSXI31/bBwzQtCbdNfJJO+1QFYVE4CO5bNm0OnGig1q2zBWpeQIAAAAA3o7k+fKpy5kzytm8OacAiON6Vuyp/lX6G8W8CHihxuMbG3UYQuTadW6XBiwaYBw3p+scFc5QmNMBAAAAAAAinWuiRHJNmNCmsQW6dYuUYz67dUvBgWa79SHylf74YxUfMsQ47v6pU1pas6b8Hj9W+Rzl9XOLn43iLdcnW01pZbxjI6IXCs0BxBoBgQFqObml7j+7bxQ3sd1EFctUTFHl0Z9/an7Zspoyeo9GaYCuK0O453J0dNBnn5XRzp0tlTFj+LuhAwAAAACiH2d397edAoBoYmSLkaqRp4ZRzI2HN9R8YnPrNTNErWsPrqn5pObGN9C+avSVmhRpYre8AAAAAABA3Fbpxx/V6/Zt1ZoxQ2nLln3tuJRFiypFoUKRcsy1rVppcsaM2jNsmB5duhQpc8Kcg4ODKnz/vQr27m0ce/fIES2vV0/+Pj7qW7mvOpTuYBS/+/xuDV853Pi4iD4cQkza/gKIM99Y/i0mfFQMWjxII7eMNIrpU6mPxrUdp6hyfvlyrezcSwufVNMxFYnQXBkyJNS8eXVVrly6SMsPAAAAAAAA0dOj549U+tvSOnvnrFGc5ebP2DZj7ZYXXubr76ty35fT0WtHjZamTYk2mtttbqjXZgEAAAAAAOzhwdmzOjltmk7PmiXfv/76+/Vq48erUDgKkv/N+9w5Tc+V66XX0leubO2Wnr1JE5qtvAUhwcHa0Lmz/pg92zg2Y/Xqarx6tQIcQ8J1/WtV31VqUKiB8XHx9lFoDiBWFJovP7pcTSc0NYoplaWUdg3ZJVdnV9lboJ+fdg0erGNjx2qJmumgSkZovubNc2jSpBpKkoTudgAAAAAAAHHFxXsXVfKbkvL28TaKm9phqrqW72q3vPC/a6gdpnfQ3P1zjZakZOaS2jlkp9xduNYHAAAAAACiXpC/vy6tWWMtOr+xZ496Xr8ud0/PCM+764MPdGjEiFDfc/P0VJ527ZS/WzelKFgwwseC7YIDA7W2dWudX7rUeNmyNmigBkuX6vrjmyryZRE9fP7Q5ljP+J46MvyIsiTPwumKYSg0BxDjC80v3L2gYl8X0xPfJzbHJE2QVMc+Pqb0Xullb5ZtX9a0bGndRsTiiRJqpAbKRwmM54of31ljxlRVly756G4EAAAAAAAQB+08t1PVf66uwKBAm2MsjRZ2Dd6lUllL2TW3uO7nLT9r4OKBRjGW65MHhx5UqsSp7JYXAAAAAACArfweP5Zb4sQRXrCggABNSpdOz+/de+PYlEWLqsnatfJIxfWRqHy4YGXjxrq8fr1xbK5WrVRn7lxtOL1R9X6pZxRbJEMR7ftwHw0XYhjHt50AAER0K9pmE5sZFZlbCunndZ0XJUXm55Yu1ewiRf4uMrdIpKdqqUXGcxUunEJHj3ZQ1675KTIHAAAAAACIoyrlrKTxbcYbxfgH+qvJhCa6/ei23fKK67ad2abBSwYbxcR3ja/VfVdTZA4AAAAAAKKNyCgyt/hz7Vqbiswt/B49UvwUKSLluLCNk6urtTN5+sqVjZfs7MKF2tyjh+rkq62hdYYaxR69dlQDFg7gNMUwFJoDiNH6ze+n32/8bhTzSb1PVDNfTdlT4IsX2tqvn9Y0by7/J68WwefWWZXTHpvnGzSomH77rY1y5vSK5EwBAAAAAJHZ6cWyo9Xjq1dZVAB21b1Cd/Wv0t8o5vbj22o6san8Avzslldcdfmvy2o5uaWCQ4KN4mZ3ma1CGQrZLS8AAAAAAIC35eS0aTaPzd+1qxwcKWWNai7x4qnx6tVKU7q0ceyp6dO147339Fn9z1Q5p1mx+qTdkzTntznGx8Tb4xASEhLyFo8PIBqydPz+t+j4UTF973R1ndXVKKZa7mraOGCjnByd7JbXw4sXtaZFC907dizMcYFy0hi9o9tK89oxKVPG16xZtVWzZmY7ZAoAAAAAiCwBvr5aVquWbuzerQRp06rZ5s1KlicPCwzAbgICA1T95+radX6XUVyPCj00qf0ku+UV1/j4+ajsd2V14sYJo7hhdYbpq8Zf2S0vAAAAAACAt+XpzZuanCGDQoLf/FC+pcC85/XrSpDm9fVTsK8Xjx5pceXKunf8uHFsyY8+UvYP3lHhLwvrzuM7Rjv9HRh6QPnS5jM+JqIej4EAiJFOXD+hvvP7GsWk9Uyr+d3n27XI/OzixZpTpMgbi8wtnBWktponF/mH+n7t2pl14kRHiswBAAAAIJoLDgzU2latrEXmFs9u3tTC8uV1+8CBt50agFjMxdlFi3suVnqv9EZxk3dP1qRdFJpHBktzDksjDNMi87r56+rzhp9HSg4AAAAAAADRzemZM20qMrfIUrcuReZvmbunp7V5jlfu3MaxB779VlfGTdeiHouMavKe+z9Xs4nN9PTFU0UXAQFBunfPR2fPPtCvv97U2rWX3nZK0QYdzQHEuI7mj58/VrGvi+nivYs2xzg7OWvn4J0qm62sXXIKfPFCOwYO1IkJE4xj96uklqnZ3393dXXU999X1DvvFJGj46vnAgAAAAAQfVgulm/s0kWnZ8165T0XDw81XLFCmapXfyu5AYgbjlw9onLfl9OLgBc2x7g4uWj7oO0ql72cXXOL7UZsHKEPln1gFJMjZQ5rtybP+J52ywsAAAAAAOBtXjOfmi2bHl++bNP4RitXKlvDhnbPC2/27NYtLShfXo///NN4uSqPGqVtOf2Mr5W1KNZCC3ssDLVe0V6uX3+iQYN2ytv7xUv/PH36arPYkJDBUZZXdEZHcwAxiqXgvcusLkZF5hYjmo6wW5H5wwsXNL906XAVmVuU1AHldzhl/XPOnEl04EA7DRhQlCJzAAAAAIgBv6PuHDIk1CJziwAfHy2vW1fnliyJ8twAxB1FMxbVlA5TjGICggKsHYNueN+wW16x3cZTG/Xh8g+NYhK6J9TKvispMgcAAAAAALHWi4cP5ZUrl6XT6RvHeqRKpcx16kTKcR9evBitGqnGRAnSpFGLbduUMF0649gdAwao5jVPNSjYwChu8eHFGrdjnKJScHCIliw5r23brunYsXu6evVJqEXm+B8KzQHEKKO2jtLyo8uNYpoUaaIB1QbYJZ+zCxdqdpEiunf8eLjnSJQ+vRZs6KIhQ4rryJH2KlQoRaTmCAAAAACwj4PffacjI0eGOSY4IEBrWrbUiUmTOA0A7KZdqXYaWH2gUczdJ3fVZEITo07o+A9LE4zWU1ob37yc23Wucqc234IYAAAAAAAgpoiXNKmarl+vHleuqMznnytRxoyvHZu3Uyc5ubhE+JjP79/XjDx5NDN/fh0eOVI+9+5FeM64KnGmTGq+bZvip0xpHLulVy997FFfmZNlNoobuHigDvx5QFHFyytelB0rtnAI4TEOAP/+YAjlibLo8FGx7+I+VfqxkgKDAm2OyZYimw4PO6zE8RNHai4Bvr7a+d57ES4UyFq/vmrNnKl4Xl6RlhsAAAAAwP5OTJ6sLT17GsWU+/prlfzooyjdAhJA3GG5ZlZrdC1tO7PNKK5TmU6a3mk6n002evbimUp9W0qnb502WufPG3yuT+p/YhQDAAAAAAAQ04UEB+vqtm06OXWqLq5cqSD//3WO7nr+vJJkzx7hYxwZPdraUfu/HJ2dlbVBA+Xr0kWZa9a0/h1m/jp5UosqVrR2qDfh4OSkfBNGqOHRofIL9LM5Lr1Xeh37+JiSJkhq91NlqYN0df1ZgYHBNowdbPd8YgIKzQHEiELze0/uqciXRXTz0U2bY9xd3LX/o/0qmL5gpObiff68ZjbqpLlnMqmJlstdtn9T/C/LDzAVvv9eRd97j5t4AAAAABDDPDhzRjPz5bNeIDeRonBhtd63Ty7x6JYBwD4ePHugYl8V05UHV4zifmn9i/pV6cdpeQPLNdJmE5sZ77jYqFAjLeu9TI6ObDILAAAAAADiLkvn8TNz5+r3qVMVL1kytdq5M1Ku18wqWFD3T54M9f0EadIob8eOyte5c6QUtccltw8d0pKqVeX/9KlRnJOrq9y+6a2+Z0cbxdXKV0vr+q+LkmtoKVOO1717z984jkLz/+CqJoBoLzg4WO2ntTcqMrcY33Z8pBeZn1mwQIMLttXwM7V0TEW0XE1kWoJv2RKm1Z49KjZwIEXmAAAAABADJc2dW+W/+84oxnIBu+nGjRSZA7ArS8eflX1XKp6r2QMtAxYN0M5zEb+xF9t9s/4b4yLz3Klza1aXWRSZAwAAAACAOC9+smQqOmCAOp08qUYrV0bKetw9cuS1ReYWz27d0oFvv9W0HDm0snHjOH8OTKQuXlxN1q2Ts2HzHEvXev+PJ6unVw2juI2nNur7jd9HyTny8nKPkuPEFhSaA4j2ftz8ozb/sdkopkvZLupctnOk5RDg66s1XXqqS5ulmvGipXwV3/q6pdj8iIraPE+2hg3V4dgxpSlVKtJyAwAAAABEvRJDhqj8t9/aNDZB2rRqtmWLPFKksHteAGBpvDCj0wyjhQgKDlLzic119cFVFvA11v2+Th+v+thofRLHS6yVfVYqUbxErCsAAAAAAMD/c3BwkLunZ6Ssx8lp02wemzBdOs6BoXTly1sfCrB0KTcR6Our3BN+U4WQLEZxlutvv178VfZGobkZCs0BRGv7L+3XsJXDjGIKpCugsW3GRloOD86e1YiCNdR9RkLtV+lX3l+hxvpLycKcw9HFRZV//lkNV6yQe5IkkZYbAAAAAODtKfnhhyr75ZdhjnH38lKzzZuVOGPGKMsLAFoWb6kPan1gtBD3n91XswnN5BfgxwL+y6V7l9R2alvrVswmN0znd5+vHKlysJ4AAAAAAAB2EPD8uc7Mn2/z+Pxdu3IewiFTjRqqv3ixHJycjOICnj5Vk2UPlOVpPKOGGK2ntJa3j7fsiUJzMxSaA4i2Hvo8VKsprRQYFGhzjKU70NJeS423B36d03PnqnfBnvrsQh3dVapQx/jLTfPUVoEK/ZtpokyZ1HrvXuvWL5YbTAAAAACA2KP08OEq89lnob7n4uGhpuvXK1mePFGeFwB83fhr1cxb02ghDl89rAGLBrB4/+Dr76umE5rqse9jo3X5utHXqpO/DmsJAAAAAABgJxdWrJD/kyc2jU1RuLBSFCrEuQinbA0bqs6cOZbuCkZxAY8eq+8WVyUzuLR2zfuaus7satT0wRSF5mYoNAcQLVm+UXSf3d14u17LtsDZU2aPlCfelrbvodbtN2uJf30FyiXM8TeVTuv16o2jbI0aqcPRo0pdokSEcwIAAAAARE+lP/lEpYYPf2VnK8uuVqlLlnxreQGI25wcnbSg+wJlTZ7VKG7iroma89scu+UV0/Sd31cnbpwwimlWtJk+rP2h3XICAAAAAACAdHLaNJuXgW7mEZe7dWvVnDLFOC7Y+7EGbUugJE9tj1l5fKXG7xwve/HyipwmtnGFQ4g9y/4BxEihdd2O6o+KCTsnqM+8PkYxA6sP1E8tforwsR+cPas1zZtr1qkM2qnKRrFdNE25ddZaUFDpxx9VuH9/upgDAAAAQBxg+b1577BhOvDtt9aOHvUXLVLO5s3fdloAoNM3T6vktyXl4+dj82pYdgs88NEB5U+XP06v4LQ909RtdjejmPxp8+vXD39VAvcEdssLAAAAAAAgrnv055+amtW2BgtObm7qdeuW4nl52T2vuODI6NHaMcB8V8RnXm76uaafnnjYNt7V2dV6jbJQhsjvRD9jxkktXXreWnBu6W7+6j//eT179iSRfuyYiEJzANGu0PzE9RMq+U1J+QX62RxTKksp7R6yWy7OYXcef5PTc+Zoa+/eCvDxkb9cNFrv6p5S2hzvoWf6NP1StVs2Q6mLF49QLgAAAACAmMXyu/Oejz6SZ7ZsKtDNrDARAOxp+dHlajqhqVFM9hTZdWjYISWOn1hx0dGrR1XmuzJG1yiTxE+iw8MPK0vyLHbNDQAAAAAAIK67ffCgtvbtq7uHD79xbK5WrVRvwYIIHzPI3193jx617mQaWn1dXLL/m2+szXdM/ZXEUePqBMvHxobiOVLm0JHhR2jq8JY5vu0EAOCfLJ2VWk5uaXQDxzO+p3Ub4IgUmQc8f66NXbpoQ4cO1iJzC1cFqK3myVkBNs/jowS61/RniswBAAAAIA6yXFiu8N13FJkDiHaaFGmi4XWHG8VcuHdBnWd2jvKdDqMDbx9va2G+yTVKRwdHLeyxkCJzAAAAAACAKJC6RAm1P3RIHU+cUJF331W8pElfOzZ/166RcsxLa9dqfunSmpkvnw799JN87t5VXFVq6FCV/Ogj47jkD4PVfaPkbuNlt/N3z6vv/L7mCSJS0dEcQLTqaN55RmfN/HWmUczSXkvVtKhZR6Z/uv/HH1rTooUenD4d6vv7VEYr1fiN8zg5Sl98WU4ffFBCTpa/AAAAAAAAANFEcHCw6o+tr/Un1xvF/dDsBw2uOVhxaZ0ajG2gdSfXGcV93/R7vV/rfbvlBQAAAAAAgNcL9PPTpdWrdXL6dF3ZtMlS7GZ9PVHGjOr+559ycIx4LdeyunV1ef3/rq05OjsrS7161kL2zLVqWf8el1jqCbe/+66O/fKLcezVFNLk2pK/jX1lZ3WepQ5lOpgniUhBoTmAaFNoPnf/XLWf1t4opnel3hrfdny4j3lq1ixt7dNHgc+fv3aM5b98pjrpD+V97Zh0qd21eFkTlS6dJty5AAAAAAAAAPbu1F30y6K68uCKzTFOjk7aPmi7KuSooLjgm3XfaNhKs21/GxVqpOV9lsf5LZMBAAAAAACigyfXr+v0rFk6NX268nbsqDKffhrhOZ/evKnJGTIoJDg41Pc9UqWyHitfly7yypFDcYVlPTZ1725da1MXU0vTakqBNtTne7h56MjwI8qZKmf4EkWEUGgOIFoUmp+/c15FvioiHz8fm2MKpCugA0MPyN3F3fh4/j4+2tavn07PtK17uo/i62e9p8fyfOW9Zo2zaMr0OvL0NM8DAAAAAAAAiEpHrh5R2e/Kyi/Qxv1pJaVKnEpHhx9Vas/Uis22/rFVNUfVVHBI6DcMQ5MtRTYdHnZYieMntmtuAAAAAAAAMC+CtnQ6d4kXL8JLd+Dbb7Vn6FCbxpb86COV/+YbxRXBQUFa17atzi1aZBx7Jr00q5oU5PTmsQXTFdT+ofvDVSuIiIn4fgAAEEF+AX5qNaWVUZF5fNf4WtRjUbi+cdw/fVrzSpSwucjcwkPP1VoL5KD/3WRyd5GmTKmhxcsaU2QOAAAAADGU5cFq7/Pn33YaABBlimYsql9am21ne+fxHbWc3FIBgQGKrW5431DrKa2NiszjucbTst7LKDIHAAAAAACIhhwcHSOlyNxyH+GkQcfuNKVLKy5xdHJSnTlzlLV+fePY3Nel1jslRxsuyZ24cUKDlwwOX5KIEArNAbx17y97X8euHTOKGddmnHKlzmX+TX/GDM0tXlwP/vjDMEspq/5UVW2z/jlP9gQ6eqKzunUrwJa4AAAAABBDBQcGamufPppVoICubN78ttMBgCjTrXw3dSrTyShmz4U9GrrCtq5NMY1/oL+aT2qu+8/uG8VNbDvRuusiAAAAAAAAYq8be/bo0cWLNo31SJVKmWvXVlzj5OKi+osXK2O1asaxBS9LzfdIDiFvHjtuxzitOLoifEki3Cg0B/BWrTq+SmO2jTGKaVeqnTqW6WgU4//smTZ07KhNXboo0NdX4dW3madGfFNKR37vpty5k4Z7HgAAAADA2+Xv46OVjRvrxMSJCvLz08qGDXV1238eLgaA2M7BwcHayMGy3ayJHzf/qOVHlyu2GbJ0iPb/ud8opmeFnupQpoPdcgIAAAAAAED0cHLaNJvH5u3YUY7OzoqLnN3d1XDlSqUtW9Y4ttgFqdGvlk6ybx7bZVYXXX1wNXxJIlwcQiwtfgHgnx8MDg6vrIc9PiquPbimQl8U0sPnD22OyZ4iu458fEQJ3RPaHPPXqVNa07y5vM+eDWemkpObmyqPGqWCPXvSwRwAAAAAYjifu3e1on593Tl06KXXnePFU5N165ShcuW3lhsARKWL9y6q2FfF9Nj3sc0xlutyh4cdVo5UORQbLDy4UK2ntDaKKZaxmPZ8sEfuLu52ywsAAAAAAABvn9+TJ5qQKpXNjU27nD0rr5w5FZf5PX6sxVWr6u6RI8axOwpI64tbChjDHlc6a2ntGrxLLs4u4U8UNqOjOYC3IjAoUG2mtjEqMnd1dtWinotsLjK3FMfvHDlF1Qv+qItn74Y7V89s2dTmt99UqFcviswBAAAAIIbzPn9e80uXfqXI3MJyoXh5vXq6vmvXW8kNAKJathTZNKvLLKOYpy+equnEpvLx81FM98etP9RtdjejmCTxk2hJryUUmQMAAAAAAMQBZxcutLnI3NLJO64XmVu4JU6sZps2KVm+fMaxlX+Xqhx/87jfLv2mT1d/Gr4EYYxCcwBvxWerP9O+i/uMYn5s9qMKZyhs01j/Z8/0TfU+qj/ohk4E59N8tVFQOD7ycrZsqfZHjihlYduOCwAAAACIvm7++qsWlCmjx5cvv3ZM4PPnWl63rm7s3RuluQHA29KwUEN9UOsDo5hTN0+p99zedtkFMapYC+YnmBXMW3aCnNdtnjIly2TX3AAAAAAAABA9eKRMqVTFLS223yxf166RcswHZ8/q2o4dCgkOVkwVL2lSNd+yxdrg1VTtI1K5U28e993G77Tljy3hSxBGHEJi8pVgAHZhuWHyb5H5UbHtzDZV/7m60ZyNCjXS8j7LbeoofvvYCXWr9oM2eBdQyD+Ky6tqq2ppk03Hc3JzU5XRo1WgRw+6mAMAAABALHBhxQqta9NGgS9e2DTeJUECa8eNtGXK2D03AIgOuw9artftPLfTKG5iu4nqWbGnYhrLdcnWU1pr0aFFRnGf1PtEnzf83G55AQAAAAAAIHr66+RJnZo+XX/MmSPfBw9CvafQ+/ZtuSZIEOFjbereXSenTlXizJmVt2NH5e3USYkzZlRM9OTaNS0oX15Pr10zjl1cXjr0hgbxKRKm0IlPTyhV4lThTxJvRKE5gCgtNL//9L4KfF5Atx/ftjkmvVd6Hf/kuLw8vMIcZ8lx8/eT1WvoKV0JefWbq4OC1UOTlU2XwpwnSfbsqr94sVIUKmRzjgAAAACA6Muy69XUbNn0/O5dozjXhAnVbPNmpSlVym65AUB0cffJXRX+orDRdTtXZ1ftfX+vime2ratTdDFm2xi9u/Bdo5gaeWpo/bvr5eToZLe8AAAAAAAAEL0F+vnp0po11qLzK5s2/d11PH/Xrqo5dWqE5/f38dGEVKkU8OzZ/150cFCGKlWUr3NnZW/SRC7x4ikmeXjxohaWLy+fO3eM4iwrO7+ydCJr2ONq5q2p9e+sl6Pj/xrSInKxsgCijKUQvNvsbkY3qyw3bhZ0X/DGInP/p0/1ccW+avzR3VCLzK3Hl6MWqLWeyeO18+Rq3VrtjxyhyBwAAAAAYhFLB5HGq1bJORwXXwN9fe2SEwBENykTpdSSXkvk7ORsc4x/oL+aT2quhz4PFVMcvHxQg5YMMoqxNMKY120eReYAAAAAAABxnLObm3I2a6am69erx9WrKvfVV0qcJYvydekSKfNfWLbs5SJzi5AQXdu2TevbtbMWoW/p1Uu3DxyItMax9pYkWzY137pV8ZImNS5ubr1Tyv2GZuibTm/S2B1jI5YkwkRHcwBR1tF8yu4p6jGnh1HM142+1tC6Q8Mcc+3gUXWu+Yu2P8pr05y59Yc6a4b++V/p7O6uKmPGKH+3bqH+9wMAAAAAYr6Lq1ZpVZMmf3cYCYtH6tTWC8XsdgUgrvl5y88auHigUUyTIk20tNfSaH9d7dHzR9au7VceXLE5xsXJRXs/2KsSmUvYNTcAAAAAAADETNZ7Dg4OkXJtbGGlSrqxa5dNY+vMnas8bdsqprh79KgWVa4s/ydPjOICnKRpNaVLaV4/xs3ZTYeGHVL+dPkjniheQUdzAFHi/J3zGrBogFFMtdzV9GHtD1/7vqX4ffWXE1Sm1Fybi8wtziiP9qrc339PkiOH2h44oALdu0f7m2EAAAAAgPDL1rCh9SHjN0maN6/a7t9PkTmAOGlAtQFqVrSZUczyo8s1YecERWeWa4ndZ3c3KjK3GNVyFEXmAAAAAAAAeC0HR8dIqTl79OefNheZW3ZwzVqvXow6KymLFLE2+HGOH98oziVI6rxZynDv9WP8Av3UdmpbvQh4EeE8AwODdf/+c50/7x3huWILCs0B2J1lC902U9vouf9zm2NSJEyhOV3nyNEx9I8pvydPNKh0PzX/xFs3Q8J4XOk11qmubiqNcrdtq/aHDyt5gQLGcwAAAAAAYp7Cffuq+JAhr30/faVKar13rxJlyBCleQFAdGG5KTat4zTlTJXTKM7SBf34teOKribtmqSlR5YaxbQt2Va9K/W2W04AAAAAAADAf52aOdPmxcjepIncEieOcYuXtmxZNV61Sk6urkZxboFS141S6gevH3Py5kl9tPwjm+c8deovtWq1RjVqLFGxYnOUJcsUeXr+IheXkUqefLxy5pxulGNs5hBiaeMBAP/8YAjlCauIfFQMXT5U32741ihm04BNqpG3RqjvXf71sNrVmqRfn5rd7Pq3eqVdtXpff7qYAwAAAEAc3MZyXdu2Ortw4Uuv527TRjWnT5ezm9tbyw0AoovTN0+rxDcljJpH5EiZQ0eGH1EC9wSKTk5cP6GS35S0djayVd40eXVg6AF5uHnYNTcAAAAAAAAgOChIUzJn1tPr121ajBbbtilDlSoxduEurlqlVU2bKiQoyCjumbs0vp70l2f46g7/6bffbqlMmflhjgkJGWyUX2xFR3MAdrX7/G59t/E7o5jBNQaH+mFvKXZfNGysSpVbEqEicweF6N2umbV8V1+KzAEAAAAgjm5jWWvmTKWrWPHv10p8+KHqzJlDkTkA/L+8afNqSocpRutx/u559ZnXJ1qt4bMXz9RyckujIvOE7gm1rPcyiswBAAAAAAAQJa5t325zkXmiTJmsu7PGZNkaNlSd2bMtHXGN4hK8kHpskJI8ff2YjjM66v7T+2+cy8vL3ejYcRmF5gDs5tHzR2o3rZ1RN/RC6Qvpq0ZfvfL6i8eP1adYf7X75qnuhSQPd06e7gFau6qeRk1tKhcXp3DPAwAAAACI2SxdyxutWKFk+fOr2oQJqvDtt9YCdADA/7Qp2Ua9K/U2WpI5++do1q+zos0y9pvfT+funDOKmdZxmnKmithuigAAAAAAAICtTk2fbvPYvB07xor7GZZdZqtPnGgc5+kj9VwvJfIJ/f07j++o2+xub6xZpNDcdjH/qw1AtGT5oO49t7eue9v2pJWFu4u75nefLzeXl7coP7froMqm/UgTj2ZSoFzCnVOpPC7648/+qtMgd7jnAAAAAADEHu5Jkqj94cMq1KvX204FAKKtkS1GqmC6gkYxlq7mZ2+f1ds2+9fZmvWbWdF7r4q91LxYc7vlBAAAAAAAAPxb1gYNXtqFNSz5OnWKlAU8PWeOTs2cKf9nz97aCSnYo4cq/vijcVzSp1L3DVL8F6G/v+r4Kk3ZE/ZujUmS0NHcVg4hJq2GAcQJDqFsSWH6UTF3/1y1n9beKGZcm3HqU7nPS8ecNWSsBv50Rw+VROHlqGB99G4ufTGyvhwdzbbbAAAAAAAAAOI6S0fwol8VlY/fa9oEhSJ/2vw6MPSA4rnGU0zJuUC6Atr/0f63ljMAAAAAAADitkeXLlmLv0/PmqWn119t8JqhShW12LYtwscJCQ7WlKxZ9eTKFbl4eChnixbK16WL0pYtG2rtoL3t++wz/fb558Zx15NJk+tIL1xffS++a3wd/fhomDsXJv4/9u4DPIrqe/j4gST03kvovfeONAVpgg2kCiJNwYJYASvFiigKCIJIUYqC0kFAepHee++9BgIJSd7nzO+fvNlky2xLdpPv53nywE67d2dnZ+7OnHtu5tFy506YzflRUW87XaekiIzmADzu5NWTRtYiZ7Sq0MpiGN7Qm7ekW8U35OWR990KMs+ZPkz+XfGcDPuuDUHmAAAAAJAE6M1PAEDC0ocxYzuNdWqdvef3yluz35LE8CD8gbQf396pIHN98DSr9yyCzAEAAAAAAJBoshQrJvWHDpVeJ0/K8//8I6U7dJCA1Klj5mswuCecXb3aCDJX4ffuyb7Jk2XmY4/JL6VKyeYRI+TuuXOSkOp+/LFUe8v5e4kFrom8tEwkKDz+vPth96XzxM4S9sh2IHm2bGQ1N4NAcwAe9SjikXT9pavcfXDX9Dq5MuaSX7r/EtMbau8/m6Ra/o9l2r6CEikBLtelSdVUcujMAGn4eDGXtwEAAAAA8B3XDhyQadWqycUtWxK7KgCQ7LxY90V5sc6LTq3z05qf5I9tf0hCGzh7oOw5t8fp0RZL5y3ttToBAAAAAAAAZqUMCJDCTZtK6xkz5JWLF+WJsWOlQKNGUuKZZzyyEzWw3JqbR4/K+sGDZUKhQvJnixZyaPZsefTwodc/OI0bbPTNN1KxVy+n1y16WaT7CpGAiPjztp/eLp/M/8TmutmyMbKhGSmioqKiTC0JINmwNvyF2VPF0IVD5aN5HzlV3qLXF0nLCi2NMn56bbS8N+aG3JWM4qrAFBEy9IMK8t6wFokylAcAAAAAwPMOTJ8u//TpI4/u35dMhQpJ1x07JG22bOxqAEhAIQ9CpPrw6nL40mHT62RKm0l2frhTiuYsKglhzvY58vxPzzu1TtfaXWVKjyncSwQAAAAAAECS9/D2bRmXJ488evDA1PI9jx+XLEUT5t5eZESELO7aVQ7NmOH0uvsKiUx7XCQyTvptjR9cNXCVNCzVMN46zZr9IcuXn7a5zaiot52uR1JERnMAHrP5+Gb5dMGnTq3Tv3F/I8g85NoNaV9mgPQb89CtIPP8mR7Kxg0d5P3hLXkwBAAAAABJgN7o1ABzvbGoQebqzunTsuTFFyUqMjKxqwcAyUqGNBlkdp/Zkjrw/w/X68id0DvSYUIHu0PUesrJqyfl5SkvO7VOydwlZWznsdxLBAAAAAAAQLJwaNYs00HmmkU9oYLMozO5t5gyRYq1aeP0uuVPi7Rfq9m3Ladr8tuuv3SVm/duxlsnW7Y07lQ32SDQHIBH3H1wV7pM6iIRkVbGoLChbN6y8tXzX8m2heulcvBw+fNwsES5cVp6qm4aOXT+HalRp5DL2wAAAAAA+I5bx4/L73Xryp4JE+LNO7FokWz56qtEqRcAJGcVgyvKqBdGObXO1lNbZdBfg8Sbwh+FS8efO8rt0Num19GA+Vm9ZxkB9AAAAAAAAEBysG/yZNPLln/pJUloAUFB8tSsWVLw8cedXrfaMZFnNmh0ueX0szfOyiu/vWIEncdGoLk5BJoD8Ig3Zr4hx68eN718qsBUMv3l6TL21fHS4Kl/5fjDvC6XnTpluIz5vJLM39BfMmRI5fJ2AAAAAAC+QTOV754wQaZWrSpXdu60udz6wYPlzOrVCVo3AIBI34Z95bmqzzm1K0b+M1IW7Vnktd03+O/B8t/J/5yrU/uRUrlgZa/VCQAAAAAAAPAl1w8elIubN5taNlXGjFLiOefuAXpKYJo08vS8eZKvbl2n161zSKTVlvjB5rO2zpLpm6dbTMuWLa27VU0WCDQH4LY/t/8pkzeY7+mkPm34kQxpMl3envRIQiWdy2UXzfZAtm1/UV59v6nL2wAAAAAA+I57ly7JrEaNZHmfPhJ2547DgPSFHToY6wAAEk6KFClkYreJUjh7YafW6za5m5y/ed7j9Vmyd4l8vexrp9Z5psoz8mqjVz1eFwAAAAAAACApZDMv9cILkip9ekksWvazixZJripVnF630V6RJ3bFn97v935y8urJmNdkNDeHQHMAbjl345z0ntrbqXWahTWWsd3uyOITrmcxVx2fSCf7z78v5Svnd2s7AAAAAADfkTprVrl/7Zrp5e9fviwLO3aUyEePvFovAIClLOmyyMzeMyUwIND0rrkecl06TewkjyI8d86+cOuCvPjLi06tUyh7IZnUbZIRMA8AAAAAAAAkBxHh4bJ/6lTTy5d/6SVJbGmyZJHnly2TbKVLO73uk9tF6u+znHb3wV3pMqlLzP1JAs3NIdAcgMsiIyONLEQ37980t0KUSMX1NWXN1MflbFhOl8tNl/Kh/Pp9Nfl9+auSJo35B1kAAAAAAN8XmDq1NJswwal1zq5eLRs+/thrdQIAWFeraC0Z8cwIp3bP2iNrZejCoR7ZpRGREdJ5Yme5FmK+g1JAygCZ0WuGZE2f1SN1AAAAAAAAAPxByoAAaT1jhpTt2lUC06a1u2y2UqUkX506Hil33nPPybrBg+XGkSMurZ8uZ05pt2KFZC5SxOl1224WqXHYctrG4xtlxOL/3dMk0NwcAs0BuOzHVT/Kv4f+NbVsmnuBUmLWc7LnUDt5KKldLrNMrlDZfaCndHu9scvbAAAAAAD4tuD69aVS375OrXPn9GmJioz0Wp0AANYNbDpQWpRv4dTuGbpoqKw/ut7tXfrlki9l9eHVTq2jgfF1innmIRkAAAAAAADgL1KkTCkFGzeWllOnyiuXLhlJf2wFk5fr3t0jowFeO3BAjs6dK/+NGCG/lColM+rXlz0TJ8rDO3ec2k7G/Pml3cqVkiFfPqfr8Pw6kUrH49+f3H56O4HmJqWIioqKMrswgOTB2kUi7qni8KXDUvmzyvIg/IHD7eU5nksi1nSRq5F5Xa+TREnPNhllzJ+9JCgowOXtAAAAAAD8w4Nbt2Ry2bJy7+JFu8sFpEoljb//Xir16eORm54AAOddvXvVuFd44dYF0+sUzl5Ydn+8WzKlzeTSLtcHQbU/rx0zzK0ZT5Z7Uha/vlhSpiQHDwAAAAAAAKCuHzok+3/9VfZPnWo8k9GA9D5nz7oU1B3Xmvfek61ffRVvumZUL/ncc0ZAuwa/a5lmXD94UGY2aCCh18yPcKgiUohMeULkYKH/P61s3rIy/bnlUrXy7zbXi4p626lykioCzRFPZGSkLF26VBYtWiQHDx6UkJAQyZUrl9SqVUteeOEFKVmypCT3+vrbPvJ0oLk+vKn/ZX357+R/9jcUJVJyVTU5eeJZCZdULtcnU2Co/DK+sTzXo77L2wAAAAAA+J8jc+bI/Oeftzk/U+HC0uaPPyRP9eoJWi8AQHyaWfzxkY9LZJT50SW61+0uk1+a7PTuvP/wvlQbVk0OXTpkep28mfPKro92Sa5MuZwuDwAAAAAAAEjqIh89kpPLlsm1PXuk1gcfeGR74wsUkHuXLtldLmPBglKuWzepPXiwBKZO7XC7l3fulNmNG8vD27edqk94gMikJ0WOx4qff6XmezKudw6b6xBo/j8EmsPCP//8I6+//rocPnzYZgByhw4d5LvvvjMCq5Njff1tH3kj0PzzxZ/LoL8G2d1GmpAgyb/gWTl+z72H/VXy35d5616VAkVsn9ABAAAAAEmT/hb9++mn5fj8+fHmFXvqKWkxZYqkyZo1UeoGAIjvk/mfyKcLPnVq18x5ZY48W/VZp9Z57ffX5MdVPzp1v3PFgBXSpEwTp8oBAAAAAAAA4JoTixfL3FatTC2brVQpeengQdMj157fuFH+aNpUHt2/71SdHgaK/NxC5HTu/5sQGSjyy+c2lyfQ/H8YHxIxD27ff/99efLJJ40Aav3Cdu/eXRYvXizr1q2TiRMnSuXKlY3lZsyYYfx/69atyaq+/raPvGX32d3y8fyP7S6T92geST/rDbeCzFNKpAx4IZNsO/MhQeYAAAAAkEzpb+8nxoyRoAwZYqalDAqSBl9+KU///TdB5gDgYz5s/aE0LNnQqXV6T+stF29dNL38sn3LnAoyV0NaDSHIHAAAAAAAAEhA+3791fSy5V56yXSQucpft648M2+eBKRK5VSdUj8SeXmZSL7r/zch5SNJERTu1DaSIzKawwiM7ty5sxEcrVKnTi1z5syRVnF6k0RGRhqZvMeMGWO8zpgxoyxfvlxq1aqV5Ovrb/vIWxnNwx6FSY3hNWTPuT3WV4wUKflvTTlx6ml5JEEul58t6J5Mn/qktOhQ2+VtAAAAAACSjh0//ij/vvaa5K9XT5pOmCA5ypZN7CoBAGw4f/O8VP6sslwLuWZ6HzUv31wWv77Y4cOk6yHXpcInFeTibfOB6Y+VeEz+HfivBAYE8pkBAAAAAAAACSD0xg35KW9eiQgLc7hsipQppfeZM5Ixf36nyzk2f77Me/ZZiYqIcGq9kDQiY1uLXM0iIjMGidyzPnouGc3/h4zmMLJ0RwdQq2+++SZeALVxsKRMKaNHj5Y6deoYr+/evStPPfWUnD59OsnX19/2kbd8tuAzm0Hmae+mlqIzO8mRU+3cCjKvU/ieHDz1BkHmAAAAAOCnoiIj5cjcubLrp588ts3Kr7wirWfNkg5r1xJkDgA+Ln/W/DK5+2Sn1lm6b6mMXT3W7jKaCKPPtD5OBZlnSZdFfuv5G0HmAAAAAAAAQAI6NGOGqSBzVahZM5eCzFXxNm2k5bRpmlnXqfUyPBDpvVgk613NOhzqUtnJCRnNk7mlS5dKixYtYl7XrFlTNm/ebDdzjM6PDqRW9evXl9WrV0tAQECSrK+/7SNPsPbeNh/fLHW/qCuRUZHx5uU9kk8erOsiN6NyulxmgETIe91zyLBfejg1DAYAAAAAwDdERkTIkTlzZPPQoXJt3z4JypBBep8+LWmzZUvsqgEAEoEGhU9YO8H08mmC0sjOD3dK6bylrc6fsnGKdJ/c3ak6zOg1QzrU7ODUOgAAAAAAAADcM61GDbm8bZupZTXRUOn27d0qb8/PP8s/vXs7vd71jCJfp+0jEVeKW51PRvP/IaN5Mnbv3j3p27evxbT33nvPYZBv7dq1pV69ejGv169fL2PGjJGkWF9/20fe9OIvL8YPMo8UKb68jlxZ+5pbQeY5U92Vf+Y2keGTXybIHAAAAAD8MMD84O+/y68VKsjCF14wgsxVeEiIbP/uu8SuHgAgkYxsN1KK57L+gMaaB+EPpMukLhL2KH6mo5NXT8prM15zqvxONTsRZA4AAAAAAAAksNunTsnl7dtNLZs6SxYjK7m7KvbqJfWGDnV6vex3RYrevO92+UkdgebJ2A8//CCnT5+OeZ01a1ZpY/JL26VLF4vXn376qdy6dUuSWn39bR9505HLRyxep72TRgrP6CLHTj8rERLo8nYbFAuRg2fekibP1PBALQEAAAAACSXy0SPZP3WqTC5bVhZ17iw3Dh6Mt8yO77+XB378WxgA4LoMaTLI9JenS0BK86M8bj+9XYYutHwgFBEZId0md5O7D3QcW3MKZCsgYzr7d+IPAAAAAAAAwB9lLlxYep86ZQR+ZylWzO6ypTt2lMA0adwu8/7Vq8aIu5kKF3Z63WzhBJo7QqB5MhUaGiqjRo2ymNaqVSsJDDQXMNyiRQuL1zdu3JDx48dLUqqvv+2jhJT3ULCk/uNNORVayeVtBMoj+bhnNll99GPJnjuzR+sHAAAAAPCum0ePyqRSpWRJt25y84hlx+TYwu7ckR2jR/NxAEAyVatoLRnSaohT64xYPEI2HtsY8/qbZd/IuqPrTK+vo1FOeWmKZEmXxalyAQAAAAAAAHhGpoIFpc6QIfLy0aPSYd06Kd+jhwRlyBBvufIvveSR8g7NmCERYWFy59Qpp9dNJwSaO0KgeTI1c+ZMuXLlisW0Bg0amF6/UKFCUqRIEYtpY8aMkaioKEkq9fW3fZQgIkWKL6svV9b3k1tR2V3eTO7Ud+Tf+U3lk597GA9+AAAAAAD+JX2+fHLv4kVTy24fNUoe3rnj9ToBAHzT4JaDpWaRmqaXj4yKlK6/dDUymO88s1M+nPehU+W91fQtaVy6sQs1BQAAAAAAAOBJGhsYXL++NJ80SV65dElaTJ0qBZs0MeZlL1tW8lSv7pFy9k2e7PK6aSXUI3VIygg0T6Z+//33eNOqVq3q1DZq165t8frs2bOyfv16SSr19bd95G3pbqWVgr93l2Nn20qEmMvqbk2Tkvfk4Ll35LGnqnm0fgAAAACAhJMqfXop2rq1qWUf3rolu8aM8XqdAAC+KSgwSKb1mCbpUqUzvc6Jqyek32/9pMvELhIeEW56vQr5K8iwp4e5WFMAAAAAAAAA3ny2VK5rV2m/cqX0OnlSmv38s0eS1F7Ztcv4cxUZzR0j0DwZunr1qqxatcpimn5hy5Ur59R2ypQpE2/aX3/9JUmhvv62jxJC4JwBcuaBc+8/tiAJl2Gv5JAVhz6SrDkyerRuAAAAAICEV6pdO9PLbhs5UsJCQrxaHwCA7yqZp6SMbDfSqXWmbZ4mBy4eML18qsBUMr3ndEkTlMaFGgIAAAAAAABIKJkLF5b8det6ZFv7p0xxa30CzR0j0DwZWrt2rURERFhMy5Ejh6RJ49wN+LJly8abtmbNGkkK9fW3fZQQ7kRldXndfGluy+rFzWXw2O4e6YUEAAAAAEh8RVq2lMB05rLThl6/LrvGjfN6nQAAvqtPwz7SqkIrr21/+NPDpWJwRa9tHwAAAAAAAIBviQgLkwPTp7u1DQLNHSPQPBnauHFjvGnBwcFObydfvnzxpu3atUtCQ0PF3+vrb/vIlzUvGyIHzr8ndVtUSeyqAAAAAECyFBUVJXfOnpVT//wjO0aPluWvvCIzGzWSkAsX3B7isFjr1qaXP7V0qVvlAQD8myagmNhtouTIkMPj225UqpG81fQtj28XAAAAAAAAgO86uWSJhF675tY20kryieV0VaDLa8Jvbdu2zSNB1Llz5443LTIyUg4dOiRVqlTx6/r62z7yRakkTIa9HizvfP+2qeUvXjkj+1aZCzqo98Rzki57drfqt3XjUrl19ozD5bJmySnVn3zGrbLuP7wvGxfMkKg4WfKtKVelvuQrGT8TvjOOHN4hp3fFP4bjSh2YSuo91UkCUqVyq7zVS2dK+O07DpcrULiUlK7V0K2yLl09J3v/XWxq2bqPPyPpc+R0q7ztW1bIjZMnHC6XJVN2qdHiObfKCg0LlY0LZ0hk+COHy5atXFfylyrvVnlHj+ySUzu3mBp2ul7rjhKYOrVb5a35Z5aE3bztcLngAiWkTN3GbpV15foF2b1ioallazdqIxlz53GrvB1bV8r1E8cdLpc5Y1ap2bKdW2U9CH8gG/Q4CQt3uGyZirUluIx7mdyOHd8rJ7dtcrhcUECQ1NfjxMmRP+Jat+JPeXD9hsPl8gcXk7L1HnerrKs3L8muf+abWrZmg9aSOW/8zmPO2LltlVw7ftThcpnSZ5ZarV9wq6yH4Q9l/aIZEvkwzOGypcrXlILlKrtV3okT++T41vid9OIKDAiU+q06SlDatG6Vt37lHAm9dt3hcnnzF5Hy9Zu6Vdb121dlx9K/TC1b47GWkiWf8+3F2HbvWCtXjh5yuFyGtBmlTpuObpUV9ihM1un55OFDh8uWLFtdClWo6lZ5J08dkGP/rXe4XEBAgNRv0cEIXnXHhn//kvtXrzpcLk/ewlKhQTO3yrpx97psXzzH1LLV6zWXrMEF3Spvz651cvnwQYfLpU+TQeq27eRWWeGPwmXd4hkSEfrA4bIlylSVwhWru1XeqdOH5OjmtQ6XC0ipx8kLkipDBrfK27h6nty7fNnhcrlzF5CKjVq4VdatkJuyddEfppatWqepZC9YxK3ytq9aIKcWL5X7x0/K/WOn5P6J0xJx73685XauXSKPdXjZrbKKP/esHJ492+4y6cuUkEL9X5aaXXqIuy7euijnbp5zuFzKlCmlWqFqbpe359we49rqSO5MuaVgdve+33dC78jhS4dNLVs+f3lJm8q9a+rxK8flxj3Hba8MaTJImbxl3CorIjJCdpzeYWrZIjmKSI6M7gWhXrp9Sc7eOGsq6LV6YffOXWrvub1GW92RXJlySaHshdwq6+6Du3LoouP2giqXr5ykS21u1AFbTlw9IddDHLe90qVKJ+Xyl3OrLL1ntv30dlPLFs5RWHJmdO83/+U7l+XMdcf3hlSNIjXEXfvO7zN++zuiQdhFcrp3Hbj38J4cuHDA1LJl85WV9Knda3udvHpSroU4fpij5y09f2mw+dNjnhZPyZA6g7z1xFvxjh89L+v52R1X716VU9dOmVpWrzt6/XHH/vP75X5Y/Gt2XNkzZJeiOYu6fc9y/4X9ppYtnbe0ZEyT0a3yTl8/LVfuXHG4XJqgNFIhuIK4a9upbUZnO0cKZCsgeTK7d2/o2t1rcvLaSVPLVi1U1WjPuuPgxYMS8iDE4XLZ0meTYrmKuVWWnrf0/GVGqTylJFPaTG6Vp+dlPT87kjootUdGMNDzhl5/HAnOGix5s+R1qyy9nup11YwqBasY91Hcoe0FbTc4kjV9Vimeq7hbZWk7SNtDZpTMXVIyp8vsVnnaztP2npl725UKVBJ3aTtW27OO5M+aX/Jlce8eorbPtZ1uRuUClSUoMMit8vT3h/4OcSRLuixSIncJt8rS31X6+8oMLUvLdMe5G+fk4u2Lpu5tVy7o3v1RtfPMTnkU4fj5jh4jeqy44+a9m3LsyjFTy+p3QL8L7jhy6YjcDnX8fCdz2sxSMk9Jt+9Z7j6729Syeu7Sc5g7zt88LxduOe6Er+dkPTe7a9eZXRIe4fj5Tt7MeSU4m3v3mm/dvyVHLzt+JqH0mqrXVndoWVqmI9pW0DaDu/csd53dZWpZbQtpm8gdeozoseKItvG0recu/Q7od8ERbcNqW9Ydt+/fliOXj5haVtvo2lZ3h5679BzmiP720N8g7tBzsp6bzdDfVvobyx3cs/wf7lnaxz3L/+GepX3cs3T+nuW+yZPFrFS5c0rY5fjPkMlo7hiB5snQiRMnPBJEnTOn9Yc5R44c8WgQdWLU19/2ka8pkPaW/Dm/ndR8wvwNvHkrpkpI5w9NLVtkSQEp3ty9QI/x73aX0hsc37AOy55eql9zfNPeHv1xtqlzT0nr+Peg3BjQS174doJb5f085gPJ/cM/ppatfqWVpLNxnJo1o2cnKXHe8UObPXXLS+kN5m4227JozUy52eEdU8vm/yu7lH3aveDvn97rLqVWO75xEJYlrdS46V5Z+pBhXeeXJYPj2AS50q+bdP7xV7fKmzT+Q8nxrblg7KrnmkrG/O7d+PytVycpecbxQ5tdNUpLmS2Og+fsWbphjlzp8LqpZXPOTC+VX+jsVnk/DXpZSq447XC58AyppObddm4/RFndpYdkdvzMWS727igvjv/drfImT/xYsn5hLsi2ysnGkrlwYbfKm9q7o5Q66fhm/M7KxaTsTnM30m1ZuW2RnOvQx9SyWaZMlBovuheE99NHvaTEEscPiR6lDZRa990LNNcHKCu7viTZTFy+znZ7Vnr8ai5A1pYpU0ZIxs9mmFq28pHHJGsJ9x5K/fpKJyl91PFFdUf5QlJ+r7mAEFtW7/5HTpo8TtKNHy31er/mVnnjPu0jxec7DhyLSBUgdR52dDtg5p9u3SWn42eJcqpja+n1+wK3ypv+21eSdsgUU8tW3FdbcpRzL1Dtl/6dpcxBx4Fc20sFS4VDjgMR7dmwf7UcNnmcBI3+Whq9Zq4jpi0/DXtVis5xHOgRmTKF1I1wL9D8VugtWdytm+Rx/IxIjj/fTPr+scyt8n6f/a2kevdnU8uW31lNclV270HwpNc6S5l99xwuF14st1Q85jiIwZ4txzfLHpPHiXwzVJoOHOJWeVNGD5KCfzs+TibN+NztQPOcTR6TsECRVFYu4WdziKyoInKg4FGRne/L9KrB0rm2e22v6f9Nl3f/fNdU0Ou9MY4/X0eeG/ecqQf4bzz+hnzX4Tu3ytpxZoc0/sZcp8t9n+xzO6j3o3kfye9bHLcX6xarKxve3+B28FHNETVNLTu5+2TpXq+7W+XN3DpTBswaYCpYIPwnxw/5HekwoYMcuOg4qPfVRq/KmM5j3CpLg3Pqf1nf1LI7P9zpdtDMZws+kymbHF/DqxeqLluHbHWrLA3gMnucTOg6QXo16OVWeX9u/1P6/97f1LJRPzu+7+FIl4ldZPc5x0EzPR/rKT+/aO56aIsGmZvdl1sGbXE7kH7EkhEycd1Eh8tVCq4kuz7eJW0rt5WX678sk9ZPEk8IeRgibca0iTf9x04/Sr/G/dza9t87/5be03qbWjZsXJjbgebdJ3eXbacdJ5DoVqeb/NrjV7fvWZo9Tta/t17qFa/nVnlfLf1Kxq4e63C5snnLyv7PzAXA21PnizqmAv5GvTBK3nziTbfKWrhnobz060umlg35McTtzh09p/SUjccdd/juVLOT/NbrN7fvWZo9Tla9vcoYXcAd3y7/Vr5f+b2p4MKjw80Fz9nT4KsGpjp3fPX8V/LOk+buS9uydN9S6TKpi6llb35/0+0g277T+8qaI2scLvd8teflj77mOsXau2dp9jj5Z8A/0rSse4kBRq8cLd/8843D5bSD36kv3Ls3pJqMbGIqyHbY08NkcKvBbpW18uBKaT++vallr3x7xe2Od9oWWnFwhcPl9Nr9d7+/3b5nafY4WfjaQmlVsZVb5Y1bM05GLB5hKvD7/NeOnwM50mxUM1Md7z5+6mP5pM0nbpWl3+1nxppLknXuq3NuB7YPmD1AFu91nASqZYWWsuj1RW7fszR7nPz16l/ydBX3Oi/+vO5n+XTBp6Y6g14d5TiphSOtfmhlKrB9UHJRpekAAJeVSURBVMtBMvyZ4W6VteHYBmn9g7lR6E5+ftLozOuOd/58R+btmudwuSfKPCHL31ru9j1Ls8fJ7D6zpV11957NTd4wWYb8PcRUZ4tbo03cSHWg7Zi2RidNR95u9rZ83e5rt8racmqLcf4y48iwI253Ovpg7gfGb3FHGpZsKKvfWe3270Szx8n0l6dzz9IO7ln+D/cs7eOe5f9wzzLh71neu3JFTiwy1waNSCEyrP5V6bZSJHecSzaB5o65d9cTficsLEwuWBkaO08e5zN2pEtnPSPSxYuOe4f7cn39bR/5mtbl78mBi4OcCjIHAAAAAHhQihSmFstwxUTvNQcC06WTA3GSJ53OKTLpSZHRbUUOaPJmc9UBACQjGtzrbkZuAAAAAAAAAMnX7ePHJX0+cyNLHSogcjWryIQWItfjDNwXJOESKO4npUnKCDRPZi5dumR1GMD0LgxNr8PaW8vQcuWK4+Evfbm+/raPfEVqeSjfvpVbFuz9WDJkdm9YZgAAAACA66JSmovszuiBQHO15//iBE/lEvm5uciPbf53w44AcwCAzWtQmoxG1riUKXhEAQAAAAAAAMB5+erUkd4nT0r7lSulbNeuEpg2rc1lt5X837930ouMbylyK1Z4oz5VI6u5fdzFTWbu3bM+bHRaO18ye1KnTm26DH+pr7/so08++URSpEjhlT9n5U95QTb+20YGjOzq9vsCAAAAAPhPRnN1sIDI921FxjwlciSYAHMAgDl1itWRQS0HsbsAAAAAAAAAuCRFypRSsEkTaTl1qrxy6ZI8OXGi5K9f32KZkDT/e5YV7WZGkQkt/zc9WloJ5ROwg0DzZOb+fesPkdOlcy0DtbXM3w8fPhR/rq+/7aPEVk/WS//aq6Vq4wqJXRUAAAAAgBMZzVOHhEvojRtu77NHgSLnchJgDgBw3ketP5Lqhaqz6wAAAAAAAAC4JXWmTFLh5Zel47p1cuLLdrKissit9CI7i4lEBFguezXL/0bpfZj6fyHU1jKaB0o4n8j/CYz+D5KHsLAwj2brDg+P/2UKCIjzrfSz+vrbPkosaSRU2skfUlH2SsrAKoldHQAAAACAk4Hm6sbBg5K/Xj32HQAgUQQFBsn0ntOlytAqEhpG1iAAAAAAAAAA7gvPk1mWVRf5p6pIqkfWl7mQQ2RVl6LS/Lcz0vLBYomQACOzuQad61+QEWj+AR8HGc2TH1tZuYOCglzK1G0tW7erAdm+Ul9/20eJoYCckQEyyggyBwAAAAD4GCcCza8fPOjVqgAA4EipPKXkm+e/MbWjggKcv0cLAAAAAAAAIHmKSinyMJXt+dcKpJfn5y+UAoFnpJickHxyUbLIbUkl4WL+aVvS97+870g2MmXKZHX6gwcPPJKp216gtr/U19/2UUJrIGvkVRkr2eRmYlcFAAAAAGBFVAoCzQEA/uWVRq9Ii/ItHC437OlhCVIfAAAAAAAAAMlD4aZNpf7k8RJBNLVN7JpkJmPGjB4Log4JCbE6PXv27OLP9fWXffTJJ59IVFSUV/6sySy35CX5RZ6ShRIoEW7XHwAAAADgHVEOMpqHBYqcyy5yrkouyVuzJh8DACDRpUiRQmb0miF1itWxuUz/xv3l7WZvJ2i9AAAAAAAAACR99br0kgxDekpkYlfERwUmdgWQsLJmzSqpUqWSsLAwt4Oob960ntG6UKFC4s/19bd9lFDely8IMAcAAAAAf/B/geb3UotcziJyJdafvr6dQbOeizQsWUZKv/BCYtcWAABD5nSZZdmby+TzxZ/LpPWT5MrdK8b08vnLy2tNXpNej/UyAtIBAAAAAAAAwNNe/WSC9Dy8ScrM2s/OjSNFlK30xUiyKlSoIPv27bOYNnz4cBk0aJBT29m6davUtJL5bMeOHVKlShXx5/r62z7yNGsPbFYsmiYpUwRYXb5ggRJSrHx1t8q8dO2cHNy6ztSydeq2lDSZM7tV3vYdq+XO5YsOl8uWOYdUqtvUrbLuP7wvW1bPl6hIx6fbcuVqSa6CRd0q79jJvXL2kOXxa03qwFRSu3FbSRnoXp+jdevmyaOQ+w6XKxBcXIpXqOFWWZevX5ADW9aYWrZWneaSLktWt8rbuXut3Lpw3uFyWTJmkyr1n3SrrNCwUPlPj5MIx33jypSpIXkKF3ervGMn98nZQ3sdLpdKj5NGbSQgKMit8tavXyDhd62P8hBbcP5iUqKie1k1r968JPs2rzK1bM1azSR9NvdGmdi9Z73cOH/W4XKZM2SRqo85HgbcngfhD2SzHiePHI8sUbpUNclbtKRb5Z04dUBOH9ztcLmgwCCp07CNBKRK5VZ5GzYskrA7dxwulz9fESlZqbZbZV27fUX2blxpatkaNZtKhuw53Cpvz76Ncv3saYfLZUqXWao1bOlWWQ/DH8rmNfMlMvyRw2VLlawi+YqVdqu8k6cPyakDOx0uFxQQKLUbtpHA1KndKm/jxkXy8Lbj4yRfnkJSqkpdt8q6fuea7Nmw3NSy1Ws8Lhlz5HKrvL37Nsu1sycdLpcxbUap3qi1W2WFPQqTTXqchIU7XLZEiUoSXLysW+WdOntETu7b7nC5wIAAqdOgjQSmSeNWeZs3LZHQW7ccLpcnVwEpU62+W2XdDLkhu9YtM7Vs1WqNJXOuPG6Vt+/Af3L19AmHy2VIk15qNG7jVlnhj8Jl45p5po6T4sUrSIES5d0q78z5Y3J8z1aHywWkTGkcJ0Fp07pV3n//LZP7N244XC53zmApW/0xt8q6de+W7Fy7xNSyVao2lCy587lV3pELh+Tm3RuSMpX9NlzGNBmldF73rgOPIh7JzjOOrwOqaM6ikj2De22vi7cuyrmb5xwulzJlSqlWqJq4a8+5Pca11ZHcmXJLwewF3SrrTugdOXzpsKllNegybSr3vgPHrxyXG/ccfwcypMkgZfKWcausiMgI2XF6h6lli+QoIjkyutf2unT7kpy9cdbU/Y/qhd27n6H2nttrtNUdyZUplxTK7l7ygbsP7sqhi4dMLVsuXzlJlzqdW+WduHpCrodcd7hculTppFz+cm6VFRkZKdtPO24vqMI5CkvOjDndKu/yncty5voZU8vWKOLe/Qy17/w+47e/Izky5JAiOYu4Vda9h/fkwIUDppYtm6+spE+d3q3yTl49KddCrjlcTs9bev4y2w65FXorZp/Evl+59aTj9oLS87Ken91x9e5VOXXtlKll9bqj1x937D+/X+6HOb7PptdTva66e89y/wVzD820vaDtBnecvn5artz5X+cBe9IEpZEKwRXEXdtObbM5emdsBbIVkDyZ3WujX7t7TU5ec/xbTlUtVFUCUlq/z27WwYsHJeSB4/ts2dJnk2K5irlVlp639PxlRqk8pSRT2kxulafnZT0/O5I6KLVUDK4o7tLrjl5/HAnOGix5s+R1qyy9nup11YwqBatIYIB79+21vaDtBkeyps8qxXO5d69Z20HaHjKjZO6SRscid2g7T9t7Zu5tVypQSdyl7VhtzzqSP2t+yZfFvd9y2j7XdroZlQtUNu7LukN/f+jvEEeypMsiJXKXcKss/V2lv6/M0LK0THecu3FOLt52/BwwKCBIKhesLO7S38X6+9gRPUb0WHHHzXs35diVY6aW1e+AfhfcceTSEbkdetvhcpnTZpaSeUq6fc9y91nHzySUnrv0HOaO8zfPy4VbFxwup+dkPTe7a9eZXRIe4fg+W97MeSU4W7BbZd26f0uOXj5qalm9puq11R1alpbpiLYVtM3gDv2tsOvsLlPLaltI20Tu0GNEjxVHtI2nbT136XdAvwuOaBtW27LuuH3/thy5fMTUstpG17a6O/TcpecwR7hn6Rj3LLlnaQb3LLlnaQb3LOPfs9Tr/ktti0uzdf+75/824dUGAs2ToY4dO8rMmTMtpr3yyisyduxYp7azbNkyad68ucW0gIAAuX37tqRP797DicSur7/tI0+zFmhOnxQAAAAAAAAAAAAAAAAAAJBU/bb5N5k78BWptztC3gq5l9jV8QnupdeAX6pYMX6Wh3PnHGcDi+vMmTNWt+3pAOrEqK+/7SMAAAAAAAAAAAAAAAAAAAC4rlOtTvLrivPS86C50UWTAwLNk6FmzZqZCoh25OTJ+ENB1qlTR5JCff1tHwEAAAAAAAAAAAAAAAAAAMB1KVKkkIxpM0qmAgXYjf+HQPNkqFq1apI/f36LaQcOHJCwsDCntnPq1Kl409q0aSNJob7+to8AAAAAAAAAAAAAAAAAAAAATyLQPJmKG+wcHh4ue/fudWobO3futHidI0cOefzxxyWp1Nff9hEAAAAAAAAAAAAAAAAAAADgKQSaJ1OvvvqqkeI/tv/++8/0+nfu3JHDhw9bTOvatasEBgZKUqmvv+0jAAAAAAAAAAAAAAAAAAAAwFMINE+mypcvL61atbKYtmDBAtPrb968WaKiomJeBwUFyVtvvSVJqb7+to8AAAAAAAAAAAAAAAAAAAAATyHQPBkbNGiQxet///1Xbt++bWrd+fPnW7zu0aOHBAcHmy77/v37EhYWJr5e38TcRwAAAAAAAAAAAAAAAAAAAEBiIdA8GatTp4507tw55rUGfv/555+mgsRnzJgR8zpnzpwyYsQIU2VeuHBBWrRoIRkzZjT+unXrJiEhIT5b38QoEwAAAAAAAAAAAAAAAAAAAEhsBJonc6NGjZJ8+fLFvP7mm2/k0aNHDte5ceOG8f8UKVLITz/9JNmyZTNVXvv27WXp0qUSGRlpBG1PnTpVBgwY4LP1TawyAQAAAAAAAAAAAAAAAAAAgMREoHkyp5m2Z82aJalTpzZeHzp0SIYPH25z+bVr18rQoUNjXn/22Wfy7LPPmirr9OnTsmHDhnjTNfO3Bp77Wn0Ts0wAAAAAAAAAAAAAAAAAAAAgMRFoDqlfv7788ccfkiZNGmNvfPrpp/Lll19KREREzN7RQPAJEyZIixYt5OHDh5IyZUojs/eQIUNM70FbweRRUVHGn6/VN7HLBAAAAAAAAAAAAAAAAAAAABJLiihnInyRpG3dulU6deokx44dM14XLlxYGjdubARMr169Wo4fP25ML126tPz000/SsGFDp8uoXr26bN++3WJa586dZfr06T5ZX18oMzGkSJEisasAAAAAAAAAAAAAAAAAAACQ6KKScag1geawoJm4J06cKL/88ovs2rUrJgt5UFCQ1K1bV3r27CkdOnSQwMBAl/bciRMnpGPHjrJlyxbj9VNPPSVTpkyRrFmz+mR9faXMhEagOQAAAAAAAAAAAAAAAAAAgBBozkEAa0JCQuT8+fMSEBAg+fPnl7Rp03psR+l2U6dOLTly5PCL+vpSmQmBQHMAAAAAAAAAAAAAAAAAAAAh0JyDAACB5gAAAAAAAAAAAAAAAAAAAJaiopJvqHXKxK4AAAAAAAAAAAAAAAAAAAAAAMC3BCZ2BQD4h+TcIwcAADiWIkWKeNNoPwAAANoPAADAk7j/AAAAaD8AAIDEuP+QnJHRHAAAAAAAAAAAAAAAAAAAAABggUBzAAAAAAAAAAAAAAAAAAAAAIAFAs0BAAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAWCDQHAAAAAAAAAAAAAAAAAAAAABggUBzAAAAAAAAAAAAAAAAAAAAAIAFAs0BAAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAWCDQHAAAAAAAAAAAAAAAAAAAAABggUBzAAAAAAAAAAAAAAAAAAAAAIAFAs0BAAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAWCDQHAAAAAAAAAAAAAAAAAAAAABggUBzAAAAAAAAAAAAAAAAAAAAAIAFAs0BAAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAWCDQHAAAAAAAAAAAAAAAAAAAAABggUBzAAAAAAAAAAAAAAAAAAAAAIAFAs0BAAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAWCDQHAAAAAAAAAAAAAAAAAAAAABgIdDyJQCIfPzxx+wGAADgFNoPAADAWbQfAAAA7QcAAOBt3H8AAAC0H9yTIioqKsrNbQAAAAAAAAAAAAAAAAAAAAAAkpCUiV0BAAAAAAAAAAAAAAAAAAAAAIBvIdAcAAAAAAAAAAAAAAAAAAAAAGCBQHMAAAAAAAAAAAAAAAAAAAAAgAUCzQEAAAAAAAAAAAAAAAAAAAAAFgg0BwAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAGCBQHMAAAAAAAAAAAAAAAAAAAAAgAUCzQEAAAAAAAAAAAAAAAAAAAAAFgg0BwAAAAAAAAAAAAAAAAAAAABYINAcAAAAAAAAAAAAAAAAAAAAAGCBQHMAAAAAAAAAAAAAAAAAAAAAgAUCzQEAAAAAAAAAAAAAAAAAAAAAFgItXwLwJw8ePJBjx47JnTt3JEeOHFK8eHFJmdJ3+4/4W30BAEiK7t69K8ePH5fQ0FDJkyePFClSRHxRWFiYnD9/Xq5evSqBgYGSK1cuyZs3rwQEBCR21QAASHauX78up06dkkePHkmBAgUkX7584o82btxotDFUxYoVJVu2bIldJQAAkqyLFy/K2bNnJUWKFFK0aFHJnj27+Ltr167JuXPnjHsrERERUqFChSTxvgAA8BV67+HSpUuSKlUqKVGihGTMmFF81Y0bN+Ty5cty8+ZNSZcundEmCA4ONto+AAAgceISt2zZInXq1JGgoCCf/AgiIyONWA2NgciQIYOULFlS0qRJI/6ACE/AD61evVratGkjWbNmNW5k1qtXT0qVKmU8IO3Zs6ccPnxYfIm/1RcAgKQmKipK/vzzT2nYsKFxPa5SpYrUrVvXeNCrwdvvvPOOcfPWF+o5a9YsadWqlVFPrV+tWrWkWrVqRlCb3qh9/vnn5e+//07sqgIAkOSFh4fLzz//bFyHc+bMKdWrV5fatWtL/vz5pVixYjJs2DCjI7m/+OOPP4z7EY0bNzb+9IYzAADwLA3A/uqrr4wHpdoxTX/T16xZ00g8U7lyZRk3blxMpy9/CXb77rvv5KmnnjLeg7aJ9J5KgwYNjPbEpk2bEruKAAD4PQ3WHjRokBGkrYlxNDhM70VkzpxZHnvsMZk5c6bx7MAX7Nu3T1555RUjCF6fV5QtW9a416Dtg4IFCxrTNC7ir7/+MgLJAABAwgSYjx492nhuofEQt2/f9rndfvToUenbt69xX0HvmWj7oVKlSpIpUyYjNmLFihXi61JE+UqLDIBDt27dMk46GoAVLToTiGYK196ySnvlfPTRRzJ48OBE7THrb/UFACAp0oei3bp1k7Vr18ZMK1OmjNEzVn/QhISEGNP0R8wPP/wgL774YqLUc8+ePdKlSxfZu3evqeU12G3ixInGDzAAAOBZO3fuNNoE+gBV6Ygi5cuXNx6SavtBb9wq7bD266+/SrNmzXz6I7hy5YqUK1fOyEIabcmSJdK8efNErRcAAEnJ0qVLjcQyOjqZSps2rRF8pcHnJ06cMEZGUTptxowZxugivmrx4sUyatQoiwe9WbJkkaZNm0r9+vWNYDJ9gK1tIZ5pAADgusmTJ8tbb71lxBVEP6coXbq0keXz9OnTMcHaGnD+22+/GQlpEoMGrGmAeeygd23LaKc67Yx2//59OXLkiKxZs8b4f/RzGK2zthsAAIDn6XOK8ePHy5dffmmMqhZN2xF6ffYFkZGRMnz4cCNxT3THew021/hJHTEt+h6Kat++vZH8R9tDvoiM5oCf0GETtPdudNC2/sDSIZ91umbh0qGZdF6ePHmMrGMffvihdOjQIebmLfUFACD50cxaeqMzOshcM24dOnRIDhw4IDt27DDaDxpcrsM6akZSDUjXjl8Jbd68eUY7x2yQudq2bZuRlV2zkwIAAM/RrFsaQBUdZK6jiZw9e1Z27dpldAzTYG3tLJ4yZUrj5m3Lli2Nzl++rE+fPhZB5gAAwLM0KFszcEU/IB0wYIAxcpr+dtcRTXX6yy+/bMzTexL6e3758uU+9zFo3R5//HGLbGLa2U4D4zXb6uzZs+X11183gt00YztB5gAAuB509eabb0qPHj2MIPPAwEBjVBS93v73339GJzUN3G7durWx/Lp166RGjRpOPUPwFK1L1apVjfaABpnrMxdt4+zevVsmTJggI0aMMEZA0Y5qZ86ckVdffdVY7+DBg8bIcNp+AAAAnhMaGmpce3UkFG1PxA4y9yX37t2TZ5991nieokHmOlrL1KlTjfpu3rzZCDTfunWr0cZR2mbQmAlfGIneGjKaA35ATyD6g0V/mCgdikmDzK31vtEboToUpZ6slGYGnTZtGvUFACCZ0Zuc+uBTM4epRo0aGdnFUqdOHW9Zna5BYtGZOIYOHSpDhgxJkHrqTWOtW3RmVGdphtX58+cb9QcAAO7RLN9PPfWUREREGK81q7lmLLcWRDVmzBjp37+/8X+dP336dOnUqZPPfQRar65du8abTkZzAAA8Q4enfuONN2Jea6auQYMGWV1Wg7S1w7vSkdb+/fdf4yGqL9C2zcCBA+Xhw4fGa+2Ur4Fjr732mtHBDgAAeE7sNoHSTOEvvPBCvOX0/sTTTz8tCxcujMkAqoFZmgU0IWinde0gp6O7KQ18nzt3rjFiuz2fffaZfPzxx8b/ddlFixYZI6MAAAD3Asx/+ukno3OavWBsX8hoHhERYTxr0ecQSmM0NDmgxnTGpfEc9erVi+lQpyPBaVyoBqb7EgLNAR+n2cn1ZKI9WKKDqfRkYu3EE+377783euxE+/rrr+Xtt9+mvgAAJBN681OHY9ResNHDO2tW0vz589tcR4d91B9m0cFimmVcf/x4+8dgqVKljCypKnv27MYw25o5rFy5cpIhQwa5cuWKka1k0qRJsnLlSqvbyZgxo+zcudMYthoAALhGM21pJ/foTmp6XdWOa+nTp7e5jj4kjc72qTdK9WFv5cqVfeYjuHDhgpGF9ObNm/HmEWgOAID7li1bZnT81qykqnHjxsZvd1uZvrWTeYUKFeTYsWPG61y5chkjpuTOnTvRPg4NLNcR3qJHk41uB+koL1pXAADgWfocQp9HRNNnAj///LPN5fUZgSbi01FZlf7O19gJ7bTmbZrU77fffjP+r89XdMRYfW7hiCb10SzoOjqcCg4Olv3790umTJm8XmcAAJIifW6hcQV6TX3iiSeM+IBx48bFxBn4WqD5m2++acRvRvvmm2+Mzu22aKxDtWrVYhIDarxEdEc7X0EXfMDHffHFFzFB5tFDVtsLMld9+/aVvHnzxrwePHiw8XA4IfhbfQEASIo0k1h0kHn0a3tB5tHX31SpUhn/1x8wOqS13sD1ppEjR8b8+NPyjh8/brQlNBN7tmzZjProj8WOHTsaQWw6NGXatGmt/rB89913vVpXAACSMg0O02txdJC5+uSTT+wGmatPP/3UIkirc+fOMVlAfUGvXr2MIHOykAIA4HnabtDAsOggc6VZxWwFmSsNCPvggw9iXut9B22DJJYbN24YD6hjB5lrx31N9kOQOQAAnnf69GmLBHnaaV1HWLVHO6b169cv5rUm1Xn//fe9/vFovMLvv/8e8/rVV181FWSutD2kMRDR9HnNL7/84pV6AgCQHGhguWYE37JlizH6mN5b0FHbfdHatWuN0d+iabyDjuZij96L0FFcouloKNFJAn0FgeaADztx4oQxzGRsAwYMcLie/iDTDBzRwsLCHJ6wkmN9AQBIijRzWOybnzosY//+/R2upz9wNAtZ7J6+Q4YM8eqoLaNGjTL+rz8GJ06c6HD4pw4dOhg/GKMD4mPT4So1mwgAAHCeZg7btGlTzGvtDK7XXUd0+GjNJBbtwIEDFlk6EpM+wF28eLHRFtKHwQAAwLM++ugji07u9evXl+rVqztcTzuTx87mqQ9P58+fn+Afz61bt4zRWdavXx8zrXjx4vLPP/8YAW0AAMDz9FnFvXv3LNoFefLkcbhe7969LTqz/fjjj7J3716vfkQzZ86MySqqateu7dT6es8ktjlz5nisbgAAJEf6mz22smXLGn++JCIiQvr06WPRhtD2jz6ncETXi23QoEFGB3lfQaA54MM0o2fsTGAFChQwhrE2o3379vF6y+gDVm/yt/oCAJAUxc4sqho2bGh6aKi412MN0Dp69Kh4w5IlS4wfRt27d7fIZuZIgwYN5Msvv7Q67++///ZgDQEASB6085d2+oqtbdu2EhgY6FL7QbcVPZx1YtERU6I7vmsQXKVKlRK1PgAAJDWXL1+W8ePHW0zT0U3N0JHKWrdubTFN7wvEfgjrbRrg1qJFC9mxY0fMNL13ovcqEnt4bQAAkiq97i5cuNCl9kPhwoWlRo0aFkFcOkqrN8XujOaKuB3Xjh075maNAABAXAULFvSpnTJr1qx4yfGee+45U+vqiGtZs2aNea2jtWospq8g0BzwURcvXpQpU6ZYTIudZdSRypUrS7Zs2Symffvtt+It/lZfAACSog0bNsi6dessprVq1cr0+k2aNLF4rTdrvZWVVLOVZc+ePSaruTO012+RIkXiTf/vv/88VDsAAJIPHQnlzJkzHms/3L59O1GHg9YgtR49ehjB7ppVNSGG0wYAILn57rvvJDQ01GPtBx0VZdmyZZJQtK2wefPmmNeaIVUfBsfNjgYAADzn888/jzfq+eOPP+5y+0GD1o8cOSLecuHCBYvXhw8fdmr9kJAQi9c6qjsAAPCsLFmy+HR7p1SpUqbvNQQEBBhJBGObMGFCvDZFYiHQHPBR06dPj/djI3YvXUf0xqhm/Ixt5cqVcvLkSfEGf6svAABJkbWgLmeux7lz55bSpUtbTJs2bZrFiCWesnXrVnnjjTdc+vGnGVZ79uzp8MYvAADwfvuhZs2aki5dOotpP//8c6Lt+p9++klWrFhhPLDWDvFmM7MDAABzIiMj4yWd0d/2zgRpN2rUKN60iRMnJshHMHLkSJk9e7bFNL3HEDd4DQAAeI6Objpv3jyLaRUqVJA0adK43H7Qjube7Oged7SVGTNmOLX++fPn4wWaAQAAz3KmLeFtW7dulX379rn8rMVae0cT+/z555/iCwg0B3yUtR8qVapUcWobFStWjDct7g3U5FpfAACSGu3wNXfu3HgduSpVquTW9VizgS5dulQ8/VBah43UDGKusvYA+MGDB27WDACA5OXcuXPxRkPJmzev0fnMrKCgoHgd1TQr6f79+yWhaWf1d9991/j/0KFDpWzZsgleBwAAkrrVq1cbI5y68yygaNGikiFDBotpixcv9nqWLh2+evDgwfHaPl999ZVXywUAILnTAKnw8HCPxxLoiCTeUqhQIYvXev9k+fLlptdftWqVxeunn37aY3UDAAD/40uJZmZ4KXbSm+0dZxBoDvigs2fPys6dO+NNd3bYRmsPVL0x/KS/1RcAgKRozZo1cuvWLYtpefLkiffg1heuxylTpjRuyObPn9/lbehD6biyZs3qZs0AAEheFixYEC9Dl7O/5X3l97y+j5deeskIUKtbt64MHDgwQcsHACC5iJuN1JX2g3aMj9tRLTQ0VNauXSvebCv06tUr3qhtH3/8sc8NtQ0AQFLjifaDdg6L+wzg1KlTcuTIEfGG+vXrx5vWu3dvuXbtmql2x2+//RbzOlu2bEY7BAAAeFZAQECSau+UtfKsRTv8e2MEemcRaA74oA0bNsSbljFjRsmUKZNT2ylRokS8aZs3bzYynibn+gIAkBRZux4HBwc7vR1r12NvPuh1ld6YjYuhJwEASL7th9GjRxsd79KlSye//vqr0bENAAB4nr+2H/766y9Zv369xbR8+fIZHdUAAID3aND1pk2bPNJ+sBas5a32Q+fOnY3OcXED21u1aiV37961u+748ePl6NGjMa+//fZbEuUAAJCEXbp0SU6cOOF2e0dHm9WYy7ijum/dulUSG09cAB/kqR9a1oa61qwghw8fluRcXwAAkiJvXo8PHjxo/IDxJdpGiKtOnTqJUhcAAPyVN9sP1kY+8xZ9ePvBBx8Y///iiy+sBq4BAAD33b9/X3bv3u137QcNcPv000+tZiVNlSqVV8oEAAD/c+jQIbl586bftR909JV27drFm75lyxZjJLWTJ09aXW/btm0yYMCAmNdvv/22dOvWzSt1BAAAvvusxR/aO84g0BzwQfv27Ys3rUCBAk5vJ1euXPF62ar9+/dLcq4vAABJkaeux9Z+uERGRho3g33J6dOn4w2L1bx580SrDwAA/kY7bVnLsOGp9sOZM2ckJCREvE3bKd27dzfeT6NGjaR///5eLxMAgORKk8I8evTIa+0Hbz0LWLZsmezZs8dimj6L0DZEXFevXpW9e/cao61q1lJr7xcAALj37MIf2g/qhx9+MGIYrL2nmjVrxsumrs9RNON5dOKejz76SL7++muv1Q8AAPhueyd16tSSM2dOn2/vmEWgOeCD9OalJ3q4BAUFSfr06R0GZiW3+gIAkNQ8fPhQLl686JHrcdasWa1O97Xr8a5duyxet2jRQvLkyZNo9QEAwN9Y+y3vj+2Hb775RjZu3GgMJzl58mSrHdgBAIB/tB8uXLjglcDuSZMmWR0VrVChQsb/tS3Rq1cvKVq0qBFMVrFiRWN+kSJFjIfCGpCuwecAAMAz7Qf97Z4/f36PtB+8ee9B2wXz58+XdOnSxZt37do1eeKJJ+Tnn3+OCQBr0qSJXLlyxbhHMXv2bKsjqgAAgOTR3smfP79LzysSur1jFoHmgI/RTFxnz541/dDWEe0dE9elS5ckudYXAICkSDOG6jDQnrgeW7sW++L1+N9//7V4PXDgwESrCwAASSlQzJ/aDwcOHDCyg6mRI0dK4cKFvVoeAADJnbfbD3pv4/Lly+JJt2/fNgLE4mrbtq2sWbNGatSoIfXq1ZOJEyfKyZMn4y1369YtmTJlilStWlXef/9945kIAABwr/2ggdupUqXySPvB022HuGrVqiV//fWXpE2bNt688PBw6d27t3Tr1k0aNmxoJASqW7eu7NixQ9q1a+fVegEAAN9u72RNYrGTBJoDPubOnTvGD5K4rP1wcfXkc/PmTUmu9QUAICm6fv261emuXI9tBYr50vVY2x7z5s2Lef34449Lo0aNErVOAAD4G39vP2i2U32QqyO7PPnkk0YWUgAA4F3+2H5YtWqVhIWFxZs+d+5c416CZip/4YUXjEDzpUuXGkHl/fr1kwwZMsRre3z55ZfGsta2BwAAzLcfPBlLEBoaKg8ePPDq7m/WrJksXrw4Xvsg2tSpU433+fHHH8u6deukePHiXq0PAABIXu2dmz4Qq0GgOeBj9IeQNdaGYzIjMDAw3jRP/tDyt/oCAJAUefJ6bO1a7GvX4zlz5siNGzeM/+twU8OHD0/sKgEA4Hf8vf3wxRdfyLZt2yRLliwyadIkr5UDAAD8u/2wcuVKq9O1HdG3b18ji/nMmTPl5ZdfNjqvvfjii/Ljjz8a0x977LF46/3555/y5ptverSOAAAkt/aDJ2MJEur5hXZQW7t2reTPn9/mMjNmzJDDhw97vS4AACB5tXce+ECsBoHmgI+5f/++1emu9nKxlm3c2rTkUl8AAJIiT16PbV13fel6/O2338b8v0+fPsbQlQAAIPm0H/bs2SOfffaZ8f/vv//e7kNeAADg3fZDQECABAUF+Wz7YevWrfGmFStWzAg0HzdunOTNm9fqejly5JDly5dLzZo1483T9WKPtAYAAJxrP3gylsDedE+rUqWKbNy40ej0bs2RI0eM5xXz589PkPoAAIDk0d4J94FYDQLNAR+jWTmtcbWXi7UTTZo0aSS51hcAgKTIk9djWz9SfOV6rDdoox8S58mTx8hmCgAAkk/7Qcvq1q2b8W/btm2NrKMAACDx2g+efBbgjfaDtayimrm8cuXKpoarnjp1qtU6DR48WKKiojxWTwAAkip/bD/Ycu3aNendu7fcunVLsmXLZnWZu3fvyjPPPCM//PBDgtQJAAAk/fZOGh+I1SDQHPAxGTNmtDo9IiLCYycfV09kSaG+AAAkRZ68Htu6UesL12Ot2zvvvBPzY23KlCmSOXPmxK4WAAB+yV/bD0OHDpVdu3ZJ9uzZZfz48R7fPgAAcK794MlnAZ5uP9y4ccMIBIurUKFCprdRqlQpqx3b9u/fL0uXLnW7jgAAJHX+1n6wZd++fVKtWjVZtmyZNGjQQE6cOGEkwkmZMn7YVWRkpLz++utGxzQAAJD0ZfRye8cXYjUINAf85EHvgwcPXNrew4cPEyXQ3FfrCwBAUuTJ67G1a7GvXI/1pq0OPanee+89adasWWJXCQAAv+WP7Yft27fL559/bvx/7Nixkjt3bo9uHwAAON9+8OSzAE+3H27fvm11er58+ZzazltvvWV1+pIlS1yqFwAAyYm32w+pUqWSgIAA8aY1a9ZI/fr15cyZM8aoKAsXLjSS4Ohzinnz5kmGDBmsrjdixAiCzQEASAYyerm94wuxGgSaAz5GhzrQH0OeOPmEhYVZXS9//vySXOsLAEBSZCurtyvXY2uZvnzherxnzx4ZNmyY8f+GDRsa2UwBAEDyaT/ozdVu3brJo0ePpH379sYfAABI/PaDZuy0lV3U2faDZgTNkyePeMrdu3etTs+VK5dT29Gs5uXLl483fe3atS7XDQCA5Nx+cDXwylr7wdvPLtavXy+tWrUyOrBpENmff/5pEUzWunVrWbduneTNm9dmsPmkSZO8WkcAAJC4Mvt5e8cMAs0BH1S0aNF40+7fv+/0dm7evGl1ujPDQibF+gIAkNQEBwdLUFCQR67HtgLFEvN6HBoaKh07djQ6pRUrVkzmzJkjgYGBiVYfAACSAmu/5X25/fDRRx/J/v37jSzmms0cAAAkvfaDZhq3dn/D07JkyeL0OhpgFtepU6c8VCMAAJIuT8US2Go/ePPZxcmTJ6VNmzZy7969mHsT+owiLs1yvnHjRilevLjV7bz++uty4sQJr9UTAAAkrqJ+3N4xi+gMwAeVK1dODh06ZDHt0qVLHgvcLlKkiCTn+gIAkNToQ9iSJUsawVdJ8Xrct29fOXDggPEgWIekzJ49e6LVBQCApEKv7TrcYtybnZ5qP+TMmVPSp08vnrB582YZOXKk8f+uXbvK3r17nVr/8OHDVkdL0VHaYtMHwtqBDwAA2H4WYI22H2yNluJM+8HT9x5stUXitgHMqFq1arxpmtlUR1uhMzwAAM61H27cuGGMiOJsB7OEaD9Ei4qKkk6dOsWUqc8l+vfvb3P5woULG5nNGzVqFO8+hN57GThwoPz1119eqSsAAPC99s4lF561JHR7xxkEmgM+SE8+mqkztvPnzzu9nStXrsSbpj/WKlasKMm5vgAAJEV6PY4baO6p63GJEiUkU6ZMkhh++OEHmTp1qqROndq4CVu6dOlEqQcAAElNypQpjevqjh07vNJ+qF69uniKZjCPiIgw/v/NN98Yf+5677334k0bNWqUvPnmm25vGwCApEozaGXIkEFCQkLitR9KlSrlU+0HpSOhWBOdldQTQfYEmgMA4Pw1NDIyUi5evCgFCxb0ufZDtN9++83o+B6tQ4cODjur5cmTR/7991+pV69evJFP5s2bJ0ePHjWetwAAgKTf3jnvwrMWfQ5y/fr1BGvvOCNlYlcAQHy1atWKN+3cuXMuDeUUV5UqVVzK1pGU6gsAQFLkzetxnTp1JDEsW7ZMBgwYYATCTZs2zcgEAgAAkl/7QR9AAwCAxJciRQqpUaOGX7QflAbFWws2txak5ogGjlnLmM7zCwAA7MubN68UKFDAI+2HuMHb3nx+8f3331u8fvLJJ02tly9fPlm8eHG85D2aIV2DzQEAQNJTtWrVeCO1hIaGGqO4OEPbR9qhPbaAgACpWbOmJDYCzQEf1KRJk3hDOh4/fjwme5c7N2obNmwoyb2+AAAkRW3atIk37ciRI05vx1eux3v27JH27dsb7Qm9oduuXbsErwMAAEndU089laTaDwAAwH/aD3EDxbST+WOPPSaeVq1aNY8MX50xY0argWQAACBh2g96/daArdiyZs3qldHRtaxt27ZZTHOmnDJlysi4cePiTd+0aZNH6gcAAHxL5syZrd7TcLa9Y+1Ziwaxa0f6xBaY2BUAEJ9mwGjatKn8/fffMdPu378vhw4dsjk8ozU69FJcGrCV3OsLAEBSVLx4cSldurRx/Y22f/9+efDggVPZteJej7Xn7dNPPy0J6fTp09K8eXO5c+eODBo0SPr375+g5QMAkFxox3G9QRkSEhIzbfv27U5tQzNyHTt2LF62svr163usnvqA1p3AdR2OO+4N3QoVKki2bNkspgUHB7tcBgAAyUXbtm3lrbfespjmbPtBr82x2x9KH8hayxruLm1DaFbR2DRwrE+fPk5tR++PaEZ3bfsk9ghwAAD4Y6KcsWPHxms/dO/e3a1YgmeffdbI8ulp+mwlLmujpNjTqVMnI4nOli1bLNpAAAAg6bZ3/v3333jtndq1ayeJ2EkCzQEf9cILL1gEbkeffJwJ3I79oyU6AK169eriDf5WXwAAkiK9Hn/66acxr3VYJc0MbnYoJQ1K37t3r8W0Zs2axQvC8iYdvlrL1BuuL7/8sgwfPjzBygYAILlJnTq1ESz222+/WWQX1eEczV7/NYD79u3b8W58alZSTxk8eLDx56qJEydKr169LKZ99dVXRsc2AADgnKJFixpZwmMHlzsbaB73WYDq0KGDVz6K5557Tt577z2LaWvXrnV6O9oZPnaQuWrUqJHb9QMAIDlo3Lix5MqVy7j/7w/tB02qF5cr9zm6du1qUW/tuAYAAJKm5557Tt5++20jRsNT7R3t8K4xIL7Ac098AHhUu3btpEiRIhbT1qxZY3r9mzdvyvHjxy2mvfbaa+It/lZfAACSIs38nS5dOpevxzt37pTw8HCLaa+//roklFu3bhlB5hqwplnUx48f79J2NmzYEG8ITQAAYN0777wTb5oz7Ye4Nz71wWu/fv3Y3QAAJKP2w9WrV+XgwYMutx+yZs0qXbp0EW8oVqxYvOGr9b7DpUuXnNpO3OUzZsxoPEQGAACOpUqVKt6zhh07dsjdu3ddbj+ULVtWHn/8ca/sfmvZy7VTvrMqV65s8Tpfvnxu1QsAAPiu4ODgeJ3gnHnWYq29ozETBQoUEF9AoDngo3SIp4EDB1pMmz9/vkRERJhaX4diiJ1dI0eOHNKzZ0/xFn+rLwAASZFeP3v06GExbe7cuabXjzuUU5UqVYzA74SgmcE0q+ju3buN7CYzZ850acjLBQsWGD+4yAwCAIA5lSpVipfZ2532gwZclShRgt0PAEAS9vzzzxsjknqq/aAd5zNkyCDeEjejuZozZ45T24ibhaxbt26SKVMmt+sGAEByoZ3StaNWtIcPH8rixYtNrRsZGRkvUEuv75rl0xsqVKggadOmtZi2f/9+p7cTdxv169d3u24AAMB3vf/++xbtkxMnThjxD2boyC/79u2Ltz1fQaA54MNefvlliyzh165dMz2k459//mnx+tNPP42X4dSWo0ePysiRI40//b+v1xcAAFj+2Ij9cPa///6T8+fPu3Q9/vrrr03v2m3btsmIESPkxx9/dDorWEhIiLRo0cKoa82aNWXevHmSOnVqcdbp06elb9++8uyzz0pgYKDT6wMAkFx99tlnFkNAL1y4UMLCwhyupw+FtZNXNL1+Dxs2zKkgs6FDh8rEiROdymIGAAASl3YM/+STT1wKND979qzx+z9anjx54iWxsUWT1Wg5+vzg999/txiO2p5WrVrFy3g6YcIEi+Q3jixdujTm/1myZJEhQ4aYXhcAAPzv+hn3mm+2/bBu3Tq5fPmyRabwzp07m1pX729MmzbNaD9oojyzAeKtW7e2mLZ8+XJx1pkzZ2L+r88snnnmGae3AQAA7HdGi8uZ3/q23L592xh9XZ93mI19VOXKlZMXXnhBXGnv/PXXXxbvp127dkbshK8g0BzwYWnSpDGCtWLTk5iZG7Wxs3HoSUeDrszQh8kVK1aUt99+2/jT/y9atMhn6wsAACzlz5/fCBaL/UPq559/dribVq9eLbt27Yp5rUNWmx128ocffpBatWrJ4MGD5bXXXpPy5cvLnj17TK2rQWWaRXXjxo3GzWF9cBs7q4kZ+h61vaLZQC5cuCDt27d3an0AAJK7GjVqWPwOv3XrlsyePdvhevqg9vr16zGvP/jgAylZsqSpMgcMGGC0NT766CPp1auXkVnd2c5qAAAg8WhwV+z7Bjt27DA6oTvy/fffWzz0/e677yRz5swO19OHrRrwpaOnaJC7lv/YY48ZHd/MGDdunEXHfL1vYTaruSbVid05/4svvpDcuXObWhcAAFgmyol930CTzsQOILdl1KhRMf/XjvIag2BmRNR79+4Zzy5efPFFo/3Qtm1b088PPvzwQ4tO+dpJ/v79+059nPr+or366quSL18+p9YHAAD2WeuAbrZTur3kdhowrs9MtD3QsGFD41+zvv32W4v7HL/88ouEh4c7vOcxevTomNc6gpreL/ElKaI8EcIPwKs0YCs6gFt/zGzZskWqVatmc3ntCfv3338b/8+VK5exfKFChUyVpT9uLl68GG+a2UyoCV1fAAAQnzbxNUP4smXLjNf6Q+bQoUNGljBbGT00wCw6OFx/OG3atMlUwPfVq1clODg4XtbTJk2ayMqVKx32BNYg882bNxtDSOlQ2dmyZTP1/vTHmGZC15vQmglNf/BFtyU02NzMTWYAAPD/6cNS7fgdPRR0sWLFjGEatVO5NRpgrm2G6AfCzZo1Mzp+mRlVZPv27VK9evV403v37m2qw7qz9GGwBrPHtmTJEqMdAgAAXKfPDbTTuAZiKw08X7Fihc3ltZ2hzwqig8M14GrMmDGmytIM5tYyl+oDXO3AZoZ2pIudWSxv3rxGe8fRvQgtV8tXzz//vPzxxx+mygMAAPFp57S6devGtAcc3QvQ5DT6vMOVa78m5fn444/jTdfM5k899ZTD9bVzvI7E5sp9i507dxrPXSIiIqR48eKydetWI6s7AADwHO1AFvc3+pEjR6REiRIub7NTp04yY8YMi2kpUqSQgwcPSqlSpUxtQzu26/0Ds+0XDSqPnq+xltpZLe7oKomN8eQBP6Anm+PHjxsPQbUHi57QdHgoDaSKTee99dZbMUHbenNUfySZDdrWh8Nxg8yVBmvpPLMZOhKqvgAAwDr9oaMPQBs1aiR79+41Aro7duxoXJvjBotpUJnOiw4y16AyHeHEbFbxAwcOxAsyj75ZbM+NGzfkySefjMl2psHjmhndXc8++yxB5gAAuCBdunTGb3IdIUTvDejven2AOmXKFKNtEbejWatWrWKCzDVAXQO3zASZq9ijqDjTfgAAAL43qpre39cOZ3p/QTuc67DSQ4YMibesPuht2bJlTFCZZibX7OZmabCWu+0HfQCtwfH6XEJpm0cT4WhHfVud6zS4LDrIXDvVa9sIAAC4rmrVqsb1VGMINF5gwoQJxrMMfU4R14YNG6RDhw4xr/UabjbI3FH7wUyguWZBP3r0qMycOdN4rXXVjmo63R4NRNPta5C5xkhosDxB5gAAeJ7GNFqb5k6gubX2Q1RUlPFcw2ygud7z0PsJ0ZnQdWT42rVrS506deItq+2Md955JybIXDvk+1qQufr/47wA8FlBQUEWPV30hqz2ftWbmzdv3jRu4OqNUH0YHH1jNjoTqQ4FZVbOnDktho6MpoFmOs/X6gsAAGzTDlyaRSz6x8rq1auN/y9evNgYLlKDz2fNmiVVqlQxgspU48aNjezihQsXNr1rixQpYnV60aJFba5z6dIlY4gpM0NqO8vssJcAAMD69VvbDNE3YadNmyZNmzY1Oo8/ePDACDDXzF0VK1Y0MnEpfTCs68QeCtIb7QcAAOCb6tWrZwRP5ciRw3itD1G7dOliPIDVjulnz56VESNGGJnMz5w5Yzw0ff/9953qpObJ9oMGp2mQWKpUqYzXa9euNZ5V6P2Q2LTTXbt27YxMpuqll14yRm/RznkAAMA9OsKIZgpNmzat8VrbDnqN1rgCHc1U/3377beNAHR9lqEdwnRE9ZEjRzpVjrvtB223aIxD7OD2Tz/91BjFRe+VaKB83MA2zaKusRHauU0DyvQ5iCb4AQAAnrV79+6Y5xSx/fzzz0ZguKs8df9hyJAh8sUXXxjtidDQUKP9oK/1PoneL9GA9hdffNHobPfo0SMjvkM78/ft21d8UYood/YqgASlX1cd7ll7uejDXWv0Zu7AgQONPw34dtbo0aPljTfeiDfttdde88n6AgAA+/RHyueffy5ff/21EWBujQaW64PT7t27x8tYaoYOdT1u3LiY1wEBAUZW9ObNm8db9tatW0bWU80C4mk6+oreyNUfawAAwHX6EFd/y2sQlj7gtUaDzTVoTDObu3K/QNsJ//zzT8w0DdrasmWL0RHd0/TeRK9evSym6Ugv1toqAADANefOnTOCsDQJja1Hj9rpXO9PaPCVszSBjQarHzp0KGZavnz5jAfL0UHuztBMpu+++66RhT1acHCwFChQQK5duybHjh0z3kf16tWNLO06KhsAAPAsHTG1X79+Rgd2a/Ref5s2bYz2Q/HixZ3evj4vqFSpknFtj1a5cmX577//YjqdmaX3LLSz3KpVq2KmaUCYPl/RbWmCnVOnThnTta6amVQ7qhEDAQCAZ5w4ccK4J6Ajreq9gEmTJklISIjVZRs0aGC0IfQ6rfcM9H6EWRq8/thjj8WMyBY9qvqcOXNcqrd2cO/fv78xEr012o7o1q2bDB8+3KlEwAmNQHPAD+mJbN68ecYPrtOnTxs3OwsWLGgM26hDMEX3/HWVZjXVnrkaaKa9ZvTE68v1BQAA5gLG9MePDjWpmTT05qZm0dAHpTrEtQaHu0qv7fpDTrOlZ8qUyehlq5k6rNHsZdoz1xs0WExv9AIAAM/Qh6R//vmn8QD2ypUrRjB46dKlpWXLlsaNVnc7w+koZ+vXrzeGndbANLPDTjpLs4/qQ+nYvvrqK6PzGwAA8CztWD537lwjM9eNGzeM+wQa4KXPGfRfd+9t6DV8z549UrJkSSNQXDudu2Pfvn1GBzTdZnTCnFy5ckmFChWMeybauQ4AAHiXdgBbsGCBEYB1584dyZ49u9HZ6+mnn3Y7G7g+D9H2gwanaac1zZRubZR3Z4LXdTQXbeto20HbO+nTpzfqXLZsWSOQTUeSJSEOAACepfEIOgqrs3Q0Vo1bdPZegT6/0OciOip8//79nRqVzVo8hcZNLlu2zAiW1wzneu9BR4nT9k6ePHnE1xFoDgAAAAAAAAAAAAAAAAAAAACwwJjyAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAAAAAAAAAAAAAAADAAoHmAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAAAAAAAAAAAAAAADAAoHmAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAAAAAAAAAAAAAAADAAoHmAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAAAAAAAAAAAAAAADAAoHmAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAAAAAAAAAAAAAAADAAoHmAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAAAAAAAAAAAAAAADAAoHmAAAAAAAAAAAAAAAAAAAAAAALBJoDAAAAAAAAAAAAAAAAAAAAACwQaA4AAAAAAAAAAAAAAAAAAAAAsECgOQAAAAAAQBIWEREhx48flxMnTiR2VQCf9PDhQzl27JicO3cusasCAMnS7du3jfPwtWvXErsqfkevXbrv9Frmy65fvy7nz5+XqKgor5Vx9+5dY19cuXLFY9u8f/++nD171uf3LwAAAAAAgDcRaA4AAAAAAJAEXbx4UYYOHSqFCxeW4sWLS8WKFRO7SoBP0c4X7777ruTPn19KlCghzz//fGJXCQCSlU2bNsmLL74oefLkMc7Dw4YNS+wq+YUHDx7ItGnTpG7dulKgQAFj3+3cuVN80caNG6V69eqSI0cOCQ4ONur766+/erQMfe+9e/eWvHnzGvtCr+3u0k4PHTp0kCxZskjBggUla9as0q9fPwkNDfVInQEAAAAAAPxJYGJXAAAAAAAAICnQDI2aSVGzcgYFBRmBKWnSpHF5e1evXjWCWTS4xRmrVq2ScePGyV9//SWPHj1yuXwgKYqMjJRFixbJ2LFjZdmyZV7NrAoAiC8kJER+++03o62ye/dudpETNFv3+PHjZfLkyUaGcF+3detWadKkiUU2cM1q/tJLLxlt3FdeecWtYPvZs2cbx9HmzZvFk7RujRs3ln379llM07aDjhK0ZMkSSZEihUfLBAAAAAAA8GUEmgMAAAAAADhJA6P+++8/2bFjh5FFUQN/NMA8IiLCYjkNNC9VqpRUrVpVqlWrJi1btpQiRYqYKqNVq1Zy6dIlOXPmjMNlb926JVOmTJGffvpJDh06xOcJxHHlyhWZOHGiEaBn5juV0E6dOuUXHUM0I612ogG8STMJ63XNUzQgNFWqVJI6dWrjL0OGDBIQEOCx7cOcvXv3Gu0UzcStHfNgjl4bFixYYOy75cuX+1UHqUGDBlkEmcf2/vvvGwHnznbK1EBvvZb/8ssvXgu2123HDjKPTTupaaC5tukBAAAAAACSCwLNAQAAAAAATAaXz5o1y/g7ceKE6WyLup7+afZJpUHn7dq1k549expBm9bo9jULpAbD2bN9+3Yjk+OMGTPk/v37fI5AHOvWrTMykM6dO1fCwsJ8dv/Ur1/fyPLq64YNGyaDBw9O7Gogifvkk09kzJgxXtt+ypQpJXv27JInTx5j1JDy5ctLhQoV5LHHHnN6FBHYp0HGf/75p9FW2bBhA7vLCXpN0A5SP//8s19cH6yxl2n8zp07cuDAAaNd7Ih25NTRSPQ4SojRSBxlSNf5BJoDAAAAAIDkhEBzAAAAAAAAO1asWCGffvqprF+/3m621OLFi0twcLBkzZpVMmbMaGRj1UyLmkn56NGjMUExmgVd/4YOHWpkchw4cGC8LOf9+vUz/g0JCZHw8HAJCgqKV2bTpk2NugGwHpRWq1YtozOGP/jhhx/k3r17RlCmnjf0HLF48WKfy/rra/VB0tStWzepXbu2REZGyo0bN2TPnj1GkKleTz1Bt3v16lXjT7Ns67ajlS1b1ugM1rdvXyMQHa7T82/z5s2NDPVwzvDhw40OF/4w0oU96dKlM9qy9uY7ot/7GjVqJOhoJI7qZabeAAAAAAAASQmB5gAAAAAAAFZoYPl7770nGzdutLp/NBt5+/bt5dlnn5Xq1atL5syZbe7HmzdvGpmVNTB86tSpcvv2bSMDuWZs/emnn6Rjx47SvXt3SZ06tRFwunTp0ph1NWA9Z86c8bZZr149Iwtro0aNjOD2tWvXymeffWYEpgPJXUBAgJFttEGDBtKwYUPJkiWLLFy4UL755hvxRc8880y8afrdf/3112XatGl2102TJo3kz5/f5bI1kFHPG1qeo5ERCDRHQtCgUv2LTY/NIUOGyKhRo7xatmZY1s5ln3/+ufTo0cMI+M2WLZtXy0yqypQpY3QYaNasmdFe0QD/77//XhYsWJDYVfN5lStXlk6dOhmB+oULFzZGutHRJE6fPi3+pG3btkZGdmtKlSolpUuXdriNXLlyyeOPP26MNqAdyFKlSiWTJk0yRvPxZr0nTJhgc0SEp556ymtlAwAAAAAA+KIUUd4eYw4AAAAAAMCPhIaGyqBBg4xgKGu3TTT7uAahdejQwWqmcUc0s6MGyGjA67lz5xwuf/jwYSlZsqSpbWu9NTjOmvTp09vNKgkkBxq4Zys4TQPYNm/eLL5Ez0HakUUznNuigfSrV6/2SHmaVf3QoUNGNvWRI0canWJi69q1q9FZBkgsOhLIr7/+aneZOnXqGN/nChUqGKONaGZyDU7VjhJ63d25c6fR8US/744ej2insokTJxqBp3CfdmrRz0XbNta88cYb8t1337GrrdiyZYtxXNuyadMmI7Dfl2g2+/r168f7vDNkyCDLly93ub7aaaFmzZo2Ry3RUREcnScc6dWrl/Hdj2vYsGFG0D8AAAAAAEBykjKxKwAAAAAAAOArNGClSpUqRpBT3OAzDSr/4osvjCBMDbZ0Jcg8OrhGA6n27dtnBMI4otnQzercubNLdQKSC+0g4k9SpEhhjJyQULRDSrVq1eTDDz+UI0eOGFnhYyOjORJb3759HS6jHSU087lmJNdRDbSzlmaF1gDnFi1aGJ2ydLQSvQ47+n5poKyOOKCZzeE+bTu1a9eOXekCDazWjhP+RDtq/Pfff0Zgtnaa0sz22llE29vuBMVrVnFvXxs1E/uUKVOMbOqanV+zy8+bN8/jQebaCfTkyZMe3SYAAAAAAICnEWgOAAAAAAAgIkuXLjUyA1vLshkcHGxkDH7vvfeMrKiekDlzZiPb4ty5cyVdunQeCTTXQJjAwECP1A9IisqVKyf+RgO/E0OuXLlkzpw5RjbaaASawxe+D566DpctW1ZmzZplHOf2rsPa8WzIkCHGaCZwX6VKldiNyWjfaXtXs4Bv3bpV9u7dK7/88ovpkXoS+3r+4osvyooVK+TAgQOyZMkSadOmjcfLePfdd41OrgAAAAAAAL6MQHMAAAAAAJDsTZ8+3QgeuXfvntUg8w0bNkjdunW9sp80U6oGsWimc3cDzTXDY7Zs2TxYOyBp8cfvh56DEkuaNGmMjK7RIzgQaI7Epp2p8uXL59FtPvvss7J8+XLjeLfnk08+kYkTJ3q07ORIs1yDfZccr+dx3b59W6ZNm5bY1QAAAAAAAHCIQHMAAAAAAJCs/f7770bGwvDwcKvBUBp8VrBgQa/WoU6dOkZG1YCAALcCzVXGjBk9WDMgabHVocOXJXYwXdGiRaV169bG/wk0hy/InTu3x7epncl++OEHh8u98cYbcuzYMY+Xn5zQTmHfJdfreVzjx4+XkJCQxK4GAAAAAACAQwSaAwAAAACAZGvLli3y8ssvS1RUlNX5msm3dOnSCVKXZs2ayaeffup2oLmjjKxAcqaZuVOkSCH+JHXq1IldBenQoYPxL4HmSMrfiZ49e0q9evXsLnP//n159dVXvVJ+cuEL5zR/xb77/1KlSiX+7OHDhzJ69OjErgYAAAAAAIApBJoDAAAAAIBk6dy5c/L000/LgwcPrM7v0aOHtGzZMkHr9MEHH0jNmjXdCjT398AbwNsCAwP9aif7QmBh06ZNJWXKlASawyd4s0PVZ5995nAZHelk586dXqtDUkc7hX3nqY5j/mzixIly/vz5xK4GAAAAAACAKQSaAwAAAACAZKl79+5y8eJFq/Ny5Mgho0aNSvA6aSDn+PHjjX+j3bhxw+ltALAtICCA3eOkrFmzSvny5Qk0h0/w5qgETZo0kVKlSjlcTq/VcA3tFNex75LGtfzq1atWRzECAAAAAADwVTx5BAAAAAAAyc7UqVNl5cqVNucPHDhQMmXKJImhcuXK0qFDB5czmvtz4A2QEAjUc02rVq2kSJEiNkeBAJKKtm3bOlzGXhsC9tFOcR37zv+v5VFRUdKtWzcj2BwAAAAAAMBf+OedGAAAAAAAABdphvC3337b5vxs2bJJv379EnX/fvjhhzEZW50NNPdmplcgKeA74poRI0bIsWPHJE2aNB7+RADfolnNHdHvwpUrVxKkPkkN52D2XXI+jkaOHClLlixJ7GoAAAAAAAA4hUBzAAAAAACQrHz22Wd2swj26tVLMmbMKImpdOnS0rJlS5cCzQEAgOvKlStnarkLFy6wmwGYNn/+fBk0aBB7DAAAAAAA+B0CzQEAAAAAQLLKZj5x4kS7y3Ts2FF8Qe/evY1/CTQHACDh5MmTx9Ry165d83pdACQNy5Ytk/bt20t4eHhiVwUAAAAAAMBpgc6vAgAAAAAA4J9+/PFHuXfvnt1M4pUqVRJfoBnNc+fOnSiB5lFRUXL9+nW5f/++ZM2aNdEyvIeGhhrv/9GjR5I+fXrJlCmTBAUFJVj5d+7ckStXrhj7IHv27KbW0QAiDT7UfajrpE6d2uv11Ky6+lkVLFhQUqVKZWod/R7oZ5wuXTrJli2bpEyZePko9PPVz1nrpPXX+qRJkybR6oOE+cxPnz5tfM758+e3u+zdu3fl1q1bkjNnTpePC93G5cuXjWNL/+zR729YWJhx/g0ICBBPi4yMlNu3bxvnF30/mTNnTrTj/eTJk8a/RYoUsbvcgwcPjJFA9FyYIUMGSeoCAwONc/fDhw+9sn09Bk6dOmWUo+dte/TcrudqvZ7o+dob9Nyr5+AUKVIY13u91vq6iIgIY7/osZklS5ZErbOez/QcFRISImnTpjX2obc+K0+1rXTf6XU/odopsen5T88nZs7Hvnjd0nZKgQIFnFp34cKFRpC5t84pAAAAAAAA3kZGcwAAAAAAkCxocIcGmtvz3HPPia/QALRnnnnGCFxKiOyHun+mTp0qrVq1MoIJNaizUKFCRvCW/tu3b1/Zv3+/18rXoMtffvlFevbsKeXLlzcCnzRQS4NQtfwcOXIYwZhFixY16jhy5Eg5cuSIV+qyY8cOox558+aVEiVKyNdff213eQ2Y0mXq1q1rBMTny5fPqLf+v0qVKjJixAgjm74n6TExe/ZsadSokVGW1vPAgQN219m5c6e8+uqrUrx4cSNYVPerfs4apKcdG/744w8jQN7bNOhXj7WuXbtKyZIljcC8XLlyGcGu+l70c9cgLv0+6ggEGsCHhKVBiCdOnPD4ds+fPy+ffPKJcezpcdi5c2ebAX3jxo0zOv7oOUiDcTUgW7/7e/bsMV2eHvM6OkT0d3n06NFWl9Pv5/vvvy/BwcHGd0KPQw3A7NOnj7Ev3KGBsPrd6tGjh1SoUCGmM0XhwoWNzNl6/Gt5Tz75pHzxxReyb98+8XaQp+6HMmXKGOfTGjVq2Fx27ty58thjjxnnsujPQM9zK1askKRMOxqYCQh1thOWdmL46quvjGO/WLFi0qxZM5uB6NOnT5datWoZ52rd9/o9aNKkiWzcuFHctXXrVnnvvfekYcOGxnvQMvScq8e/fsb6V7NmTXnzzTdl6dKlxvfRF+i14IcffpAGDRoYddbOIHou0frqd1wDefW66M366jXyn3/+idl/WrZ2gNPzhl7D9Dut3xdts9SrV0/eeecd+ffff43PNDFp++Ctt96SsmXLGvXTzzu6naLT9LPW86U3/ffff9KtWzdjH+n5+NtvvxV/oJ35Yl+3WrRo4VSHiKFDh0rbtm2NAH9b9Pg4duyY3T9ta6pz5845XNbRnzNtUv0d4sy2dX8BAAAAAIAkKAoAAAAAACAZWLBggUbQ2v1bvHhxlC9ZtWpVVLFixaJu3Lhhep1atWpZfW/p06e3uc60adOi8ubN63D/BAQERL333ntRERERHnqHUVHnz5+P6tOnT1SGDBkclm/tr1mzZlGbNm1yux6hoaFRU6ZMsbr/9D1bc+/evagPP/wwKl26dA7rmT179qg5c+a4Xc+zZ89GDRkyJCpPnjzxyti5c6fVdQ4dOhTVunVrU/uzZs2aUadPn47yhgsXLkT179/f1P6Ke+y+/fbbUbdv3/ZIPXR71srRz94X6bFpb/80bNjQ42X27NkzKnXq1B7ZVmRkZNSKFSuinn322ajAwECHdT927FhUlSpVbL7ftGnTGttz9F2uXbt2vHU//vjjeMsvW7YsKmfOnDbLK1KkSNS5c+ecft8XL16MeuONN6IyZcrk9HmtTp06UX///XeUJ+3YscP4XON+//TcFJdec+ydM1KkSBE1bty4qMTy5JNP2t1/N2/edGv7+nmb+ZwuXbpkansbNmyI6tKli/Gdir1+qVKlrJ4n9Xthq0z9Ds2cOdPp9xQeHh41ceLEqJIlSzp9PObLly/qs88+iwoJCYnyhJMnT9osS78zcT169Cjqm2++icqSJYup+hYsWNClfWSP1uH777832mTO7j/9K1q0qPGdcbf99Pnnn9ssw1pbSNtYnTp1Mr6zZuqp360DBw5EeYq2k/S4q1q1aryyBg8e7HZ7yNb76Natm9t1X7lyZdRzzz0X77pVrlw5U+tv3rzZZpvclb+XX37Z2G61atXc3pYz+37GjBlObfvxxx93eZ/D99y/f9+4Jp45c8b4PwAAAAAg+QpM7EB3AAAAAACAhPDXX3/ZnZ8iRQoje6gv0WzVmh3QWzRL4Ysvvuhw38TOzPjll1/KmTNn5LfffjP2mTtmzpxpZNi+efOmxXT9HJo3b25kV9WssmfPnpXly5cbmcbj0syiml132LBh8sEHHzhdh+PHj8tPP/0kkydPdipz8bZt24xszGazquu2n3/+efn111+Nfe5sBlV9j2PHjpUFCxYYn4NZmrlYM69qVmUztmzZIrVr15bNmzcbWXQ9Qes/ZswYI2P0vXv3YqZr9lfNpKrZna9cuWJkO7WWvVzX+eabb4xj7vfffze+F/AuzZjqLv1eT5kyxchMbvZ7snfvXnn88cdjMrdao1lhO3XqZJwbY2eUduW7rMeUZti19506efKkMcLBkiVLTG1Tt6WZyXUkg/v371vM02y4mqVdR2fQ85rul0uXLsXbxqZNm+Tpp582jnUd6UG/K67Q771meNZzh36/zLh8+bLxGdgbwUK/06+99ppRv9KlS0tSc/DgQYfL6CgMmlHb3vVVz1e673fv3m2q3FOnTknjxo2Nf23RbN0vv/yykWleR88wY/Xq1cYxrN+R2HT0Es1cru9Fs61rudbeu2Yo/uijj4zvso4M8+yzz0pCnos6duwo69evN72OtlE6dOhgZOTX749m7XaHfk/1uh33O6RZ1HVf6HVMR2HR69iGDRtk5cqV8a65OkLEK6+8IrNmzZK///7byITubYsWLTLOb860bZYtWyZVq1Y12g69evVyuezDhw8bx4teA/xpVBId8UHbaVp3fQ+uGjJkiAwfPly8Qc+906ZNk1WrVjmVKb9UqVJG1n/NzF69enXT62mbUEeX0RFJ9Pi1NXqOXo/btWsnTz31lOltw/dom0R/F+rvLv1NoOf/6NGOUqZMKZUrVzZGitHzg75Wehzq+S8u/Z1o7zoJAAAAAPAziR3pDgAAAAAA4G2aQdJexlpbmUX9kdmM5pq1unz58i5nQ/z222/dqufw4cPjbTNz5sx2s/guXbrUyKxqq07fffed6eNh/vz5Uc2bNzeV5TNuRnPNAJ8qVSqX9ptmtN29e7epempW4ZEjR0aVKFHC1LZjZzR/8OBBVMeOHV3+fKtXr25kcHWXZsB95plnLLbdqlWrqG3btsVbNiwsLGr69OlRhQoVsptVX7NVu4OM5o7lz5/f5YzmW7dujerRo4eRedzRcRY7o/mpU6eicuXKZfoY1YzFeozOmzfPyMJr5rscO6P5woULo1KmTGm6PM1QbibDbv369S3W03p17tw5as+ePVbPRZpRXUdmsFWunhf1PTrj6NGjxigAmq3c0fuKndFcv6+VKlUyvU90dIWkmNH8/fffd/je27dvb3Xdffv2GSM3mMlkH7vdce3aNSPrtdl9b+Z6p8eXvpe4x3nFihWNETY0y3lcR44ciXrnnXeigoKCbJbdr18/t64PZjOa79+/Pyo4ONj0PrF1Lbt69arLdd2+fbvVTOpvvvmmcZ21RttXLVq0sFknPUe4uv/MZjQfO3asU+c3a3967DhDjyc9rjSjtZnzsS9lNLc14oO1PzMZzX/55RcjA3ncP2uj0eiftimtLR/779dff433Xa1bt66pz1Izs1v7vjtLRwwpU6ZMvO3rb4/Lly+7vX0kni1btljN4J8jRw7jfKa/KfTcFT1f2y16PKhFixZZPe60PQEAAAAASDoINAcAAAAAAEmeDl/vKAjj2WefjUougeYahFiwYMF4gTPt2rUzAgl0G44CqXV7V65ccamO33//fbztaUDU6tWrHa577NixqKxZs9oM1NH3Zo8GY9sLZHYUaP7FF19YrXvu3Lmj8ubNawRCOxNca4sGmJsJ1LUWaH737t2oBg0axJuv2ytQoIDVoDlrf+PGjYtyx+3bt6Nq165t8flMnTrV4Xp37tyJevrpp23WSwPYNKjFVQSa23fw4EFjPzsbaH7r1q2oGjVqOHXMRn8XNFjJmQDn6IBUPZ6dWSc60PzQoUOmAoFj/2kgoj0aKF+kSJF4QeJLliwxtf9Gjx5t87yr5xUNXDRDvztmgjytBZprkJkz+0Q7FCS1QHMNztYAcEfv/Y8//rBYTwOHGzdu7NT+iw401zKdXffdd9+1+z60Pl27do233sCBA00FnGpnoOLFi9ssXzsQ2Qq09kSguX5HNcDRmX1iL9hcr4uunAuttTdeffVVh+vqPm7ZsqXNOn355ZdeCzT/8ccfPbLf4nbOsWfjxo1GByVntu0LgeZ6DNepU8epepsJNLdFr3nWtqnXClfocW2m06h+nzylS5cuFtsuXLiw0VEG/unEiRPxOoTqX82aNY1OuXE7xWhHmujOca+99poxrXv37laPuw8++CCR3hUAAAAAwBv+N64VAAAAAABAErZz506Hy+hQ8snBkSNH5LHHHpMzZ85IhgwZ5IMPPpDTp0/Lvn37ZPbs2fL777/L5s2b5fjx49K9e3eb27l375589913Tpev5bzzzjvxpnfq1EkaNmzocP1ixYrJZ599ZnVeWFiYfP7553bXL168uKRPn1769esnY8eOlZEjR0rp0qVN1f2LL76Q999/3/h/YGCgUeclS5bInTt3jKHmdXj5u3fvGvswODjY5nbWrFkj69evt1tWgQIFpGLFivLRRx/Jzz//bOwzrbcjISEh0qJFC1m7dq3xOleuXPLhhx/Krl27jHn6ud+8eVPOnj0rgwYNkoCAALvvNyIiQlwRHh4uTz31lHEsRe+vhQsXSteuXR2umzFjRvnjjz+M92GNJs/o0qWLnDx50qW6wb7x48e7tIsyZ85s/NunTx8ZPXq0/PDDD8a5xgz9Xu3evVuCgoLkrbfekq+++koKFy5sd52yZcsaZb777rtGnfW772gd9ejRI+P40e+tfj++/PJLYxt6PrRFj98iRYrYnH/58mXj/BX7mNT3smDBAmnevLmY8dprr8nUqVMlRYoU8ebp97Bnz54yd+5ch9tJlSqVcW765ptvZNy4cfLcc8+ZKn/ixIkyZ84c4//6PdXPsGrVqnbXKVmypCQ1eu45fPiww/Nz27ZtLabpuVQ/c71ujho1SsaMGWPzHBaXHu+rVq0yPnv9/uj6ZcqUcWvfv/zyyzJt2jSLaW+88YZxXOjx7Ei1atVk9erVxnu15q+//pKXXnrJOB97ml5Pn3zySbl27VrMtHTp0kn9+vWNY1uPaa2f7m8ztm3bJj169HCqDvqde/HFF43rZWxZsmQxzhmO6D7W71/atGltfuahoaHiafodfv311y2m5c2bV1q1amW8H92v2o4y69NPP5U///zT4XJFixY1zqF6jOn7/vrrr6VEiRLi61KnTi3Zs2eXjh07Gu1BrXvr1q3FX+g+13OWreMsWv78+T1W5tWrVy1e6zlF9yH8i567v//+eylXrpxxPo+mvzX0e6Dtd23Hx/2dULBgQVm0aJE0adLEWO7EiRMyf/58q2W0bNnS6+8DAAAAAJCAvBK+DgAAAAAA4ENeeeUVh9n+vvvuu6ikntFcM+5GZwB+4oknjGyQjrz++us295lmRY+MjHSqfk2bNrW6rRkzZjiVwVGzLVvbjmYf1eywzrh69ardzKma0Xz8+PExr/U9OMqcfvny5ajg4GCb2+zUqVOUs3Qf2TuGt27dGpNlMCgoKOrDDz+Munfvnt1tzpkzx+42NZuhKzTja+ztjBo1yultaMb8bNmy2axb/fr1XaobGc1tO3DgQFS6dOlcymhujX4XmzRpYvMz1Oyu69atMzJwa3krVqyIWVeP3V69elldr3LlyvGybEZ/73LlymU3O+/w4cNjsrDGPgfq+bFu3bpW14vO2mmNrUzWZjMBx2Vt1ITYoxJEj1zgjP79+9vNaH7u3LmojBkzxhvJQD+/ESNGRAUGBsZbT/ezq6Na+GpGc83KX6xYMYfthYkTJ5reZocOHexmNNes2ZrJXkfGmDVrVsx6YWFhxrXHWnZ6PXZDQkJsljlmzJh461SoUMHYprP2799v85ypf5988olHM5r369fPYkQOzR49bdo0q9cy/b5rZnDNBu3oM9M/s6MCqEmTJlndRtu2bZ16rzpajq36mB3twGxGc31/GTJkiHmto9RopnFbGeutZby39qf79+LFi07X9cKFCzHnFV/NaO5sWzX6mPSVjOaxR8Fx1D70BG3z58uXL2a7OkKQs21uJD4dcah169bxjhMdxWLfvn2mtqG/g/T6ZOt6rKMnWWunAQAAAAD8F4HmAAAAAAAgybMVPBj776+//opKyoHmGsimAQT6/wEDBpgODHnw4EFU3rx5be63LVu2OBVcZi1oTv+WLVvmsUBDLcdZvXv3trk9HT4+ICDACLb85ptvTG9z7ty5NrepAfHOBmDo8vYCr+vUqRPTAcCZz6V9+/Y2t6mBvs7SYOHY26hYsaLTHRKiDRs2zO73duXKlU5vk0Bz6zSAuUiRIjH71hOB5mrevHl2OwtUqlTJ+L8Gk9paXwP7otfRTjIawGiLnt9slffSSy8ZgfR6DGiAr7Xv2FdffRUTrK4dNjTw1V6A7meffRavnNy5c0eFhoa6tL/0u6L7xdZ7KF26dNT9+/ed2ubx48ftBpq/8MILxv81sNkaPZ/EDv7V7/Tu3bujEos3As11v7dp08ZhW6FRo0ZOnc/+++8/u4Hmejzr/7/++mur669atSqqRo0aMevoNd5eR6c9e/ZY7YjlSlBztNGjR9t8D3pt1M4ingo0jw6U1u0OHTo0Kjw83OH2Tp8+bXF82vrTDmXamcCM6OuptXOIMyZPnmyzPho07slA8+h9lz9/fuO4MWPBggV2O9pF/3Xp0iXKFdHnFn8LNLfXsc8XA821TV+lShWbddbrlCds3rzZYrvaRoN/OXz4sNGOiHuMVK9e3eh46wx7x5z+tgAAAAAAJC0pEzJ7OgAAAAAAQGI4fvy4w2WyZcsmSVlYWJgcO3ZMhg8fLt9++62kTGnutlDq1Kmlf//+Nudv2bLFdB02btxoDNVuzYMHD8QZ5cuXtznv5MmT4qyaNWvafY+pUqUyhpYfOHCg6W22bdtWgoODrc67efOmHDlyxKk66vD1VatWtTl/06ZNUrFiRWO4+xo1apjebr9+/WzO+++//5yqY0RERLztffzxx5IiRQpxRefOne3O1+M5uQsNDTW+2878HThwQLZt2yYLFiyQr776Sp544gmpXr26S98dR6pUqWL3mN29e7d06dLF+LOmTZs2sm/fPjl37pxcuXJFli9fLnnz5nWpvKlTp8r9+/fl+++/l9KlS1v9jr3zzjty4cIFY1/cuHFDfvzxRwkKCrK6vTNnzsjnn38eb/rrr78uadKkEVfod2XcuHE2z9GHDh2SYcOGObXNokWLSqZMmWyei2bNmmV8/ra2q+eTNWvWyNWrV43PQT8zPdckFQ8fPpQOHTrI/Pnz7S6n5/MZM2Y4dT6rXLmyzXn6XVyxYoU0bdrU5rWlUaNGxjXo0qVLxnGp5/fixYvb3Oabb75pvJ/YKlSoIM2bNxdXaRvA1uet5/xevXpJeHi4eEJISIhxrC5atEiGDBkigYGBDtcpWLCg/PPPP8Z+tOfatWvG99mRR48e2WzbJHZbxdG+07bM9u3bjePGjNatW8u///4r2bNnt7vc77//7nSbxdH52Jf5W731evH111/bnD9t2jSb7W9nTJkyJeb/+t3s0aOH29tEwtE2fa1atYx2RGyVKlUyzqE5cuRwansFChSwOa9ly5Yu1xMAAAAA4JsINAcAAAAAAEnerVu3HC6TLl06Seo+/fRTGTRokNPrPf744zbnORN4pAGK9gLhnVGyZEmb8zQ41Fm5cuWyG2w/b948IyDL2cAfe/subqCHu/XUgLZVq1bZDcK1pm7dupIhQwar8w4fPuxUcJIGo+k60TRg0Nn9FlvhwoUlT548Nufr+9Xg1+RMAyJLlCjh1F+5cuWM4GEN4n7vvfdk5cqVRsCoN9jrxKNl6vxRo0Y53E7+/PklZ86cbpfXoEEDefnll+1uQwPO9diz9b2IpvtOA/3j6tSpk7hDv8sa+GzLN998YwS5O8PWfomMjDTe74QJExwG9WoQmn4OScnOnTulYcOGMnv2bLvL5cuXz/ie2DsfWaOdlGwdR3o8aocE7VjgKHg9d+7cDs/tep3SoGFnO+w4onWz17lBr2Vjx44VT9CAZ30PTz75pFPr6XX677//NjpM2DNmzBiH5zoN6Le1TGK3VezR9obuOz1WnKEdEZYuXWocq7boecJMkH5cztbFV/hjvfXzr127ttV5R48elSVLlri1fe2k9dtvv8W8fuqpp5xubyLxbN261Tivxv1NrOcoDTLPmjWr09u8c+eOzWuGO52bAAAAAAC+iUBzAAAAAACQpGlmz7jZPa1JmzatJGXp06eXjz76yKV17WVPPXv2rOnt2AsAdTZ4z962bt++Lc6yle1XvfLKKw4zpbqSKV2D2TxZz4kTJ7qUmV+DS21l79TvjjPBcJopOjYNarEXvGaGBkbbokHwq1evdmv78C5HnXg0472zWTQdnets0eCnuMeoqzRwTzOBWwva1CB1dw0YMMDmPA12/fLLLz22XzQrrb9l8LVHs3rr56zZ7zVrdNzgYD2nzZkzR1544QUjMNnRyA2aAVY7dNgLGnZ13+vnXKxYMfEEW8HgGhDqLu0wZK8toMejmbaWIzqyQbVq1Vw+10yePNnmCATq4sWLRhb5hGqr6DVbO3J4qq3i6PO3d6zZo9+DwYMH211Gs/lrtndnZM6cWfyRvbaWL9POT7Z88cUXbm175syZFoHFffr0cWt7SNgOVc2aNYt3ztHjXEe2sdeJ1R5bHT31HO6PnTUAAAAAAPYRaA4AAAAAAJI0s4E8ST3Q3N0Mo7aCha9du2Z6O7YyjWom0jJlyjhVJ3vBVM5mHFWaVdYWrZ+rChUqZHOeM/vOH+p54MAB2b59u8W0SpUqibuCg4Ptzk/ugeZ6TGigqjN/BQoUML7XCUGDu20Ffupn27dvX4+WZ69jQ7t27aRy5coeKeeHH36wmu1fg5I9Qc+X9oK/p0yZInfv3nV7v+hno8H+SYnuGw0218C6okWLGufGLFmyGNl39Vqvx/7zzz9vZDHXTM22aIZXzR6/YcMGtzK529r3GuT37rvviids3LhRtm3bZrWM0qVLe+R73KtXL7sB3HPnzpXEpqMBONqnixcvtjtfM9CXKlXK6jxXOmTYaq+40lbxpg8++MBuW0zbApoV2Rn+OlqQjkhjr73lq9q2bWvzM1y3bp1xLnOVjnoRTTtTudoBEwnrypUrxug1cTOZ6zldr5WudqDS9s/58+etzmvRooVL2wQAAAAA+DYCzQEAAAAAQJJmNpDHVsZJ2M9K6UxGTg3w1OA+axldnQ16tdcxIDw8XJzlbtZtW/Lly2dz3v3795NUPefNm2c1yPHYsWNu/Tn6bh4/flySMw1sdnafnjlzxggafPDggRE4+MknnxhBtd6iWfOt0aB3Tx/TtspSznZosSU0NFR+/fVXq/MqVqwonvLcc8/ZnHfv3j0jK7e7+0W/o+4EUfsizSof97jSa9WlS5eMY97MtWrUqFFy6tQpGThwoNvtA1v7XgPfNQDeE8aOHWsz8FqDZr19PCoNWvQFr732mt3zgJnOScOHD483TQMyu3bt6nR9bLVXXGmreJN2Ounfv79HO3a50wEusflj3TV4+J133rE5f8SIES5td+/evRYjP2inE0+dV+A9eo7RDnbnzp2LN69fv37y9NNPu7ztw4cPxwtej9ayZUuXtwsAAAAA8F2277YBAAAAAAAkAWYDRVwJ+k1ONMOntSHSNdjRGRqIVrx4cSOjqH42GgChgXye7EBgL0OtLbYyLrvLXjZPV7KZ+nI9V6xYEW/a66+/Lt7mSmZ4/I9+BzVztv716dNHOnXqJKtWrfL47knIgLSEKGv58uU2s4kXLFjQY+U89dRTMmTIEJvzFy5cKN27dze1reQUFLh27VrjnKajLBw8eNAIiDt9+rSRdVvPF9pR4NGjR0Ywugbaa0cb7fSgAeaPPfaYxwPvvb3vNZhQjwVvH4+6j7Szhu5TW0HI2iawN+JIQsidO7e0atXKaucnpceFXtfsdXLRoPpZs2bJjz/+KDdu3JCaNWvK0KFDne4YExERYbNN4kpbxdv0GqBtMlsdMnbt2uXU9uwF/Ps6f617ly5d5KOPPrIaXKxt7927dzs92kzsbOa6X3r06OGRusK73nvvPeN6aO268Pnnn7u17c2bN1udniNHDuN8CQAAAABIevzzTgkAAAAAAIAHAmhjI9DctYD9hw8fOv15aHCDKwEOGpT1zz//yOTJk20GkEUP5+4rgYD2Mq9roGNSque2bdskMVy/fj1Ryk1q8uTJI3PnzpWqVavKyZMnPbrthBwxIiHKsnf+sTc6gLM0G7WOJmFr5AhrAWS2JLdROzQgWAPH9S+xeXvfa4C3rWPEk8ejqlevns1Ac20PaNbjJk2aSGJr3769ze+pXtN0ZIeyZcs63Ib+ueLIkSPyyy+/yNSpU6120nO1reJtmmG/adOmsmDBAqvzbX32SfG846911w6Jb731lvFnjba/Z86caXp72jFn+vTpMa/btGljtBfg2zZu3Cjff/+91Xnjxo0zOhC7Y82aNVanP/nkk8mqYxsAAAAAJCcEmgMAAAAAgCRNM2vqw/SQkBC7yzmbmTu5sZVJWzOpetuFCxdk4sSJMmnSJDlz5oxXykiRIoVXtmsv2MKVIDNfreepU6fkzp078ab/9ttv0qBBA/Emfw0G80UaZDhgwACPZ6L31nGbWGXZCrBypnOT2e+lZgbVDOrWaACrZq0NDg72qc8ACbvvE+p4VHXq1DGux7bs2LHDJwLNa9SoYXf++fPnHQaaO0uzpP/5559G9md7n4mv031nK9Bc95sz/Pm8489179WrlwwbNszIxh+XHqPa0UJHFzJj9uzZcuvWrZjXOvoJfJuei/QYsDZqwhNPPCEtW7Z0a/v6289WR54WLVq4tW0AAAAAgO8i0BwAAAAAACR5+fPnl8OHD9tdxtngmeTGViCytSAGT1m3bp2MHj1a/v77b4us2kWKFDGyqsbOsJhcAop8tZ62MmBnypTJVBAsfEfz5s0Tuwo+7e7du3LixAmb89OkSePR8kqXLm0z0FwdP36c71gyt2vXrgQ9Hu3R49EXaBCtXn+sdYBStrKMu0I7e4wdO9YIwI+9XQ3y79SpkxGoa6sevqhatWo252ngckREBB28fJx2sO3Xr58MHTo03jz9/L788kv5+eefTW0r9nLa/taM9/Bt+vkeOHDA6rwRI0a4vX0dXermzZtWfytqRnMAAAAAQNJEoDkAAAAAAEjySpQo4TDQ3F7gIGzzdKC5BsBoUNbXX38tO3futAiwbtasmfTv39/IxLd27VqPBprDPbY6amhQLvzvfJk1a1a5f/9+YlfFJ+3fv99ulv/YnWI8oVSpUg5HfEDytm/fPpvzkuvxqG0GDYrfsmWL1fmeOL9pG0XbKn/88YfFftYgdw3y7d69uzFKhGYH96dA8zJlytidHxoaagQyw7fpyCQjR460eqxPnTpVPvnkE6Mjrj0arLxhw4aY15olO7E6PGqHjgcPHoivK1CggKROnTrRytfOIHpesqZt27YOR3swY8aMGVan6wgsOXLkcHv7AAAAAADfRKA5AAAAAABI8ipVqiQLFy60uwyB5olLg7SmTJkin3/+uUVGVM3G+uKLL8qAAQMcZlJF4rl165bV6ZcuXUrwusB9FStWlM2bN7Mrrbhy5Yrd/eLpzhV58+a1Oz8kJMSj5SFpHZOePh6zZ88uqVKlkrCwMJ8/HjXI25bw8HCXt6vB659++qksXrzYYnqDBg1k4MCB0rp1a5ujwPgDe/vN3X2HhKMBvz169JAff/wx3jz9/moQ+rfffmt3GxMmTIj5f1BQkLz00kuSWJ5//nn577//xNdt2rRJateunWjl6+dq67z/xhtvuL39y5cvy59//ml1nnYEBgAAAAAkXf57twsAAAAAAMAkM9nb7GUEhXfNnz9fypUrJz179owJMtdsgBpcfurUKRk/fjxB5j5OM5xac/r06QSvC9xXv359KVasGLvSitu3b9vdL54O7M2dOzefA+wG/do6/3rjeFS5cuXyi08kc+bMNuelS5fO6e1ph8TnnntOatWqZRFk3qRJEyPr85o1a6RNmzZ+HWSuMmXKZHe+K/sOiePtt9+WwMBAm0Hk169ft7muZg+fNm2aRTbsPHnyeKWe8Fw28x9++MHqPP2d1bhxY7fL+Omnn+Thw4dW57Vo0cLt7QMAAAAAfJd/3/ECAAAAAAAwoVGjRhIQEGB3mR07dsi9e/fYnwmchVWDtjR45ciRIxaf1549e4xMiwRZ+gdbGU4PHDiQ4HWB+4YNGyb79+9nV1phK8DKW4G9joI+7QXTIulL6OPR0THpS8ejvXqmT5/e9HYiIyON9kj58uVl7ty5MdO1fTJz5kxZuXKl1K1bV5IKbS/b2j86TzsCwj8UKlRIOnToYHWe/uYZPXq0zXXnzJljBC5H6927t1fqCM+ZPn26zXO+Jz4/zYSvgebW6PmwWrVqbpcBAAAAAPBd1ruyAwAAAAAAJCEa+KTDmGvGSVsePXpkDHf+xBNPJGjdkisNzNLgl2vXrsVMS5EihXz22WcyePBg4//wH2nSpLE6fdu2bUaQnr9neAUcHevRdBQGT0qVKpXd+VmyZPFoefAvCX08Ojomfel4tBeEny9fPlPbuHr1qrRr187IVh6bZjH//fffk2xnOFv7zux+g+9477335LfffpOoqKh483788Ud55513JEOGDFYznkcrWrRoov8+KlCggMVvBn89J3tT7Az0cT3zzDNub3/SpEly6dIlq/OaN2/ObzcAAAAASOIINAcAAAAAAMnCCy+8YDfQXC1btizRAymSAw1e6devnxHcH00DkadMmSJdunRJ1LrBNbayn968eVN27dolVatWZdciSciePbvd+QcPHvRoeUFBQXbnlyxZ0qPlwb8EBgYambvv3LmTIMejo2PSl45HW/tEFSlSxOH6hw4dkieffFLOnDljMV1HYpkxY4bD76a/Cg0NtWifObvf4Fs0E3/Lli1l0aJF8eZpxvLx48fLwIEDLaYfPnxY1q5da5ENO7E7gP7xxx+JWr6v089MO3dao21wDdR397ygo93YoscYAAAAACBpI5UQAAAAAABIFjR7tqOgIM1OqdmX4T2TJ0+Wvn37xgti0uAFgsz9V548eWzOmzNnjtfKtRUMB3hLoUKF7M4/cOBAgh3jGTNmdFgfJH32joFbt27JxYsXPVqevWOyQoUK4uuB5tmyZbN7zVInTpyQxx9/PF6QeY0aNYzs0Ek1yNxRgH7ZsmUTtC7wjPfff9/mvG+//TZeBvvY2cz1WH/ppZf4KHzc4sWLbc5r2rSp29vX7PcXLlywOi8gIMAjZQAAAAAAfBuB5gAAAAAAIFnImTOnEWxujz5AX7Fihfia8PBwSQq2b98uffr0kaioKIvpFStWlHfffTfR6gX3FSxY0Oa86dOney0g/I033pC3337bK9uGfRrAeuzYMQkLC0tWu6pEiRKSOnVqm/P37dsX7xznjgcPHticV7169UTPMgvfyFhsz969ez1anq1jUo9FPSZ9xfXr161Or1u3rt3vjZ7TNGt53KBKHXll4sSJdr//SYGt/abq16+foHWBZ+jnVq9ePavz9DjXEYViH/9Tp06Nef30009Lrly5+Ch83KZNm2zOc3dUIT0nfPnllzbn16lTR7JmzepWGQAAAAAA30egOQAAAAAASDY0mNlRUN7o0aPFl0ybNs0IIjt16pT4Mw281IyI1oLmBwwYYGTDg/8qU6aMBAYGWp2nGWFnz57t8TLv3btnBLHv2LHD49uGY61bt5YqVaoku1EgNLurvaCtGzduGJ1qPBnQb0vLli09Vg78V+3ate3O/+effzxanq1jUr8XuXPnFl+gbY3Dhw9bnde4cWO763711Veya9eueNM1Y692jEvqtLOMNdp+btiwYYLXB57x3nvv2T3mIyIijP/PnTtXrl27FjOvd+/efAR+YPPmzTbnVa5c2a1tDxw40Ag2tzWSA20RAAAAAEgeCDQHAAAAAADJhgZsd+zY0e4yixYtko0bN4ov0CCpV1991cieGRwcLP4+pLutrKoEKPi/NGnSSLly5WzO//DDD+1mZnbF5MmT5c6dO0YmRSSsefPmyYYNG6RNmzbGZ5/cNGvWzOF1xFOuXr1qc16rVq08Vg78V0Iej9ppzFbGa186Hg8ePGh1tAUNln7++eftBqiPGjXK59+fN1kLsld6rfX3tmhy7xxmq512/PjxmA6BEyZMiJlerFgxefzxxxOsjnDN3bt35ezZszbnFyhQwOVdu3LlSiPjvXayyZs3r9VlWrRo4fL2AQAAAAD+g0BzAAAAAACQrOjQ3+nSpbO7zPvvv28EUyWmkJAQeeaZZ+T+/ftG0IetbNH+4q+//rI6PUuWLJIrV64Erw88T7O92nLixAn5+OOPPZrNfPjw4cb/GzRo4LHtwjEN3tRzpHrhhReS5S6zF6jq6cDe06dPW51erVo1YyQBoHTp0nY7+hw6dMg4B3vCxYsXbQZwd+nSxWc+jJ07d1qdrteLggUL2lxvzZo1xqgE1pQsWVKSA1v7rmvXrgleF3iOfkd1ZCdbPv/8czl69KisXr3aIpu5o5GgkPhiZ6CPSzsrp02b1uXRK3r16mVkMn/77beNEYriypcvn9sZ0wEAAAAA/oFAcwAAAAAAkKxoNsYRI0bYXWbdunXy7bffSmKJjIyUTp06GRk5X3nlFaldu7Yk1cAlbwTQ6/5Dwmvbtq3d+V9//bXMnz/fI2UNGzZMLl26ZGRXfOKJJzyyTZijn6MGrmbOnFmefPLJZDs6hgZ627Jt2zY5cOCAR8rav3+/1el9+/b1yPaRNHTv3t3ufM1I683jsUmTJlKiRAnxFXPmzLE6/Z133nGpreKN9oovtlU0sHTVqlXxpufMmVO6deuWKHWC5+hvC1sdLXTUIZ0f3dFWg4sdnVfgG2yNMqEyZszo8vmpc+fOcvLkSfnss8+sBpkrspkDAAAAQPJBoDkAAAAAAEh2Xn/9dYdDwX/wwQeydetWSQxvvPGGLFiwwMhWqxkGk4LLly9bnX7z5k0JDw/3aFmPHj3y6PZgTv369e0GGmrwUocOHYyOHO7QjLNfffWV8X8NfAsICEjSH1Fij64Q25EjR2IyyT/99NNGpszkauDAgXY/M091Vtq+fXu8admzZ5eOHTtKcuUoQDciIkKSG806mylTJpvzx44dK6GhoV45HtVrr70mvhR0uXTp0njTtXNIq1atXGqrqCtXrkhSb6vMnj1bHj58aDVA39WsyPj/bGUHtzZKgDdoZ4m33nrLbiepaDqqEiMO+Qcd5ceWBw8euLTNTz75RBYvXmx0ItJM+H///bfV5Vq2bOnS9gEAAAAA/odAcwAAAAAAkCwDPWbMmCGFCxe2uYwGP7du3dpm9k5v+fDDD+XHH380Asb++usvpzPRJXRQqrvlaUCgpwP6rQVJ+WJmUVf2na/XUztJ2KOBjpoFe968eS7VZceOHfLss88a+yFNmjRGxn9/Dtw2w1FHjIR6PxoIp8HN0cGqL7zwgt8FWnqyvPbt20u5cuVszp8+fbrdoFUzNLB1z5498aYPHjxY0qdPL0k12NXdc7yrgXUJzZP7XkcYGDBggM35165dk6lTp7pdzvLly+NNq1WrlsMRLRLS5MmT4503U6ZMKWPGjHFru5s2bZLEbqt4k15LJk6cGG+6dnp88803Xd6mK/Pc3bYn2Nq+O+VqlnBb5yxPd7q01ylFOys50qdPnwSpD9xnr5NRSEiI3Llzx6ntaUe5oUOHyv9r706g7Zzu/wHvJCqECiFiqF9EECIINQRBgjREtTTG0CJRwUKrpKayQo3LUFFTUDWEqqRmbZcpKobETEhiTohQQySGiGic//q+a938c+4959xzzh1ykzzPWqfcM+x3n/fd7373qc/e7xprrJFuvfXW9OGHHxacZBTt2V2FAAAAlh6C5gAAAMBSqWPHjtmq4aWC3BHy69u3b8GgX1M45ZRT0jnnnJMF4W+66abUrVu3issoFlRp6AqvxQLO5QZjSoVabrzxxorq8s4775QMNM+ZM6fiW8uXCiY2JAxYKhheTaiopdczAkydO3cu+Z4IKsdKmXEMKwm/3HbbbdnKijNnzsz+jlU5/+///i9Vqtj3aa6QV6XqW4W4uep97LHHZkH/0KFDh4rCRcX6n1KrcFarVF/XmNuLlfT/9Kc/lQyRnnfeeQ3axt///vc6ocY4v4455phG2y/F+suWrL46R7CuJWmu9h+rzq6zzjpFX487pDRkVfMIG8YdJWq78MILU0vx0UcfZeOo2iIoHYH4hoxV4nysZBJD9M1xrhabcFKsHcc2mqJvrE+MxWpP/IsVsCN8XiwgXZ9S16eGTrQoVXZjXBeLldGQehdbFT76+alTp5b87Ouvv56mTZuWGqpdu3b13oFg/fXXz37/sHjo1KlTVXeiKCT687hjS5zzY8aMycLmsZp5oQkWO+ywQ8mQOwAAAEsWQXMAAABgqdWjR49sZeUVV1yx6Hs++eSTtP322xdc5bGxRPDr4IMPzv7jfoTMY0Xzvffeu6qyioWTIvTYkNWwiwVrYnvllNu1a9eir0WovibAWp8Iem255ZYlw/+xcmttL7/8cjrkkEOKfmb27NlFX2tIEDNWgS7myy+/rLi8ll7PZZddNl111VX1vi8CK5dffnkWZjrrrLPS22+/XbTd3nvvvVngKc6Rmu+/5pprZhMzKhXlFQuPtbRwao3PP/+85OvVtKNKxTG67rrrFvwdq8pXEjws1r4++OCDRqlfOdtqiu3169cvHX744UVfjxWUy+3bCvW5I0aMqLMqc6zW3LZt20bbL3E+xKSqxUlcl0tpinbVEMX2fez3xpwoEgHSUmOVCKnGKrXVivZYOzQfd5XYeeedU2OpdOXd2iIgWfs62bt377LD8KXGKnG8CoXYC3nrrbeyEObVV19d0VglxoOxOnyE+ptz38VEvJNPPrnO8xdddFE2Bq5WqTFLQ69dpT7f0Ot5jFGKld+Qeq+++upFX3vqqaeKvvbEE0+kjTbaKN1+++2psSaOlborxpFHHpn9HmHxsNZaa2WPYmJV8vpE3xPjmZqx9bXXXpv1YSGC5oUMGDCg6joDAACw+BE0BwAAAJZqEWB96KGH0iqrrFL0PRGmjpWaI/z95ptvNur2Y/XIrbfeOlutOUIdI0eOrGq12hrFAoMRmpk1a1bV5RYLsEfIvJyQYqkgWoTwYoXrYmHjmoDcwIED04EHHpgFl5ZbbrmywzpPPvlk6tOnT8kVzUutJFnqcw0JWVUTJFsc6hnBkwgflhsYHT58eBY4j9XJ+/fvnx3jONd69eqV2rdvn4XuHnvssbyVpCM0U+puBKVWuy2m2Kqzi1p9q5w2Zag2zs0IpMUxWtj+++9fUbi/WNA2jn9j179UW37xxRdTY4sJE5tssknB1yKUG+25mgBoBDxr94mnnnpq1avMNvd+aSoRhps+fXq9K/+2JMX2fVw/G/uOKT/5yU+ylc2LicD1I488UnG5U6ZMqTPxISbrXXrppakxxUSK2v1NuWKSXoylFhbn5l133ZWtzF2O+kLzsSr8zTffXLK/i3282WabZeO7uF4V23aEoSdOnLjg7xijxTXwwQcfzCaVVGrQoEHZeKdS0T/vt99+dSZwHH/88dlK8A0xY8aMJrvmNuX1PMa1xSZYxgSBau8S1KVLl5Ltt1C5cY0cMmRIthp6/LMxxMr9RxxxRNEJg4cddlijbIfmExPfSk3oLXQ3ihr3339/Nom35g5T55577oI2ENevYp8VNAcAAFi6CJoDAAAAS70ItMZqgd27dy+5L2L184033jgNHjw4TZo0qUH77aWXXkoHHHBAtu3XXnstC5BEeCkC7dV6//33S4bJqw3JR5inVFgoVguvz7777ltyBeT33nsvC9zHCsA1ocwI3Dz99NPZyordunVLd955Z/b8brvtlv7xj38ULSuOzdlnn50FuC655JK06667ZkGJ008/vehnJkyYUPS1yZMnp2qNHz++6GtRv0rCShFKjOBac9cz2mqlIpBYaSA22m8E7GLV+jjX4phEaK/Q6trVhm1LBWqjjdQX6l4UYiJMfSuex6rvTbHdmnNyYR07dky77LJL2eU8//zzJV8vdS5Xo9QK4rHKcGMHe+OOGNFeV1tttaL97l577VV0sk4hY8aMSWeccUadEGn0a9WISSjRxzbXMWhKjz/+eL39Zn3nTHN65513Sob8m2LfRxh6zz33LHodiTsSPPfcc2WXF0HXCBTOnTt3wXOdO3fOwomlJn1VK/r4aO8zZ84s+zOxknsEoxcW47WHH3646LlZSKdOnUr2b7H/IoAZY7U33ngjbzJcTA7ZYIMNshWBY0JElBXbj0lUxUSdo4984IEH0rbbbpvGjRuXfff11luv7DovfJ7HeCdWIo7JheWIYxoh87Fjx+Y9H5PFLrvsstRQpfr/asYW5V7PYxzYkLsFlKp3lFvteCvCvMXEORmTuGomX0UbuuWWW9J2222XtbVhw4ZV1JbLWf2/0Lg8Jn7GdZ7FS6lJyjFpYvfdd0+nnXZaNhk3fndG33Teeeelnj17ZmOUmEwUzjzzzOx9NaKfL3QuRb9WbJIdAAAAS6gcAAAAAJk5c+bkfv3rX0c6p6zHpptumjvnnHNy48aNy33xxRcl9+K3336be/HFF3Pnn39+bptttskrZ5NNNslNnDixwUfhpJNOKlnfQYMGVVXuKaecUrLcfffdt6xyjjjiiLL2a6tWrXKrrbZabrnllst7vnXr1rnhw4fn5s+fn5s2bVrZxykesd+L+fLLL7Ptlfr8Qw89VPF+mzt3bq579+4ly73tttvKLu+uu+4qWVbnzp1zX331VcX1nDBhQslyO3TokPvkk08qLjf264477ljRcarvEW34+++/z1Vrt912K1n+Mccck2tJXnjhhVzbtm3r3S/LL7987uyzz8499thjuUmTJuXefPPNsh5TpkzJ+p4nn3wyd9999+WuuOKK3NFHH53bYIMNim7rqKOOKrv+cax++tOflqz7yiuvnHv77bcbZX99/vnnubXXXrvk9rbddtvcN998k2tsr7zySq5jx45Ft7vZZpvlJk+eXO/+GjFiRO4HP/hB3mcPPPDA3P/+97+q63byySeX3Cdt2rTJjR07NtfSzZ49O9uP9Z0Pca14/PHHcy3BkCFDStY1rnNxnje2aOP9+/cvut0VVlghd/PNN5d1fVh//fXrXGsacs7OmzcvG69Euyu1b+K6fP311+e+++67omXFNe+4446r89lddtkl6w+qEdf7cq9JK620UtaHFdr+hx9+mJW33XbblV1er169srFoMbHfd9ppp3rLiW0+++yzJb9nXCt+/OMf1zl3LrjgglxjmDFjRrZ/StXz3nvvrarsGF917dq1ZNmXX3551XXv169fybIHDx5c9XlZqL0UGgPHsah5rlu3brmvv/4619h+9atf1dn+o48+2ujboXkccsghZfc1tR/LLLNM7sorr6xT5n777Vfw/UOHDnVYAQAAljKC5gAAAAC1RECtdhi8vkcEQyKMtcMOO+QGDBiQBQP33nvvXN++fbMgee3gYE3A7MQTTywZKipHhKnOPPPMvFBKscdhhx2W+/jjj8sqNwLdV199dfbd6iv3tNNOy4I/pcyaNSvXpUuXqgIQER6tHYSMAHQ5nx02bFjROk2fPr3eQFE8IkD68MMPl3lEcrnPPvsst88++9Rbbvv27XP33HNPveU98sgj9Ybha8JtEe4q13PPPZdba621ygq/TZ06NVdNqOqggw6qOvhSu+2WChzWN9GjvokYNefxH/7whyYJIlci2mVMqqg92aIlPMoNJMdkkHKPfZzLo0aNqvr41gRit9xyy7K2F2HlCNc3trfeeiu3+eabF91uXAdiMtMTTzyRtckan376ae7GG2/MQvC133/JJZdUXZ/oh0499dSy9klMaLjooouqmqzS1CKAH+2uR48eZbfTdu3a5S677LJFdi5/9NFH2cSVcuoaoe+41tZ3Da1UtLGYOFJq2717987dfvvtWRusEfss9vfhhx9eJwy+1157Ze2qMcTkuz59+pR1/f/Nb36TGzNmTPaZmLARYdgYd3Tq1CnvvVHfGA81ZGJGqG+/FXvE9s8666xs/FRpWT179ixr38b5cMMNN5R17Y7AeUy0i/D8q6++mk0sGj16dNY31z62UV6MNRrrGla7Pyv0WHXVVXP//ve/K55wMnDgwLL6tJEjR1bUFuKciXF5OWOFuEYv3I+XKwLwlbSpGCe+9tpruaYQ5S48xt9www0bNJmPRSt+Z2211VYV91vR9xSamBLXpB/+8IcFP1PObxcAAACWLK3ifxb1quoAAAAALU38XyZ33nlnuuKKK9Jjjz3WqGXHreoHDx6czjjjjLT22mtXVcYDDzyQ/vKXv6Rp06alV155JbsternatGmT3e68c+fOadVVV01//etfF7x2+umnp7fffjt99tln6aWXXkqffvpp2eWutNJKafPNN0+dOnVKRx55ZOrXr1+d90yePDn1798/vf/++2WXO3DgwDRy5Misrgs7+uij0zXXXFP0c61bt07nnntuOuWUU/Kej9vCT5o0KavDCy+8UNG++9GPfpS6deuWOnTokN1q/pe//GX2/Oeff56OO+64NHfu3KzcF198seCt5ouJdtC9e/e0yiqrpOHDh2fln3jiiemLL75Ir776anr33XcrOr5RVtzWfsUVV8z2QdeuXbPX/vnPf6ZRo0alr776Kk2ZMiW9+eabZZcb+zPazbrrrpvV9+qrry77szfeeGP63e9+l+2nSrVr1y5deOGF6dhjj63ocw899FC67rrr0scff5xefvnlNGvWrIq2udlmm6U111wz9ejRI5199tmpKR1//PFp5syZ2fGOc/q1115L8+fPTy3NGmuskT744IOsLRQSbfe5557L+pBoX5VauA+JdrvhhhsWfe/333+fDjrooKxNxf6aMWNGxdurOb4dO3ZMt956a2oM33zzTdZeLr300jRv3ryi71tmmWWy8/3rr79Oc+bMqfP6rrvumi6++OLUs2fPirYf14X77rsva0fRd1TSv4W2bdtmxyD6umOOOSarR3O7+eab04MPPpgd47gGxff48MMPqypr+eWXT1tttVXWpuK7LbvssumGG25ITeGyyy5Ljz76aNZfxzUm6l+J6Hdi36+11lrp97//fdpmm20apV533313+u1vf5u1iVLat2+fXT+iL6ptnXXWSWeddVY6/PDDU2P717/+lf74xz+mp59+ukHl7LjjjunPf/5ztg8b6ttvv02DBg3KxoHlWm+99dItt9yStt9++7zn//Of/6Q+ffqU/Owuu+ySbSuOQbmi77jqqquyvuajjz5KDRmTxngq+q1Ktl9bXKOnT5+e3nvvvTRx4sSK+p4Yr2y88cZp5ZVXTiNGjMjO14XddNNNWb8W/XyMTaOfLVf0s9HPr7766tm4dOjQoXXKvv/++9N///vfbDw9e/bsqq5ZcW4MGDCg3s9Ev7DHHntkfVx9otw4P7bYYovUFGIsGNuouQZddNFF6aSTTmqSbdE84pjGuRh9UX3XoBjnxm+Xww47LBuT1Ba/Gfbcc886z8d1NK4TK6ywQqPWHQAAgJat7i9HAAAAAFKrVq2ygHM8Xn/99SycG6GQ559/vqoAaIS3+vbtm/bff//0i1/8ok5oulIRKopATIjAeKUioBRBuNohgQgHxfMhAkeVho4iBBSPCOwUEkGi8ePHZyGIu+66q2RZ8b0iYHzAAQcUDbVGAKdQeC6C1ddee20W3qotvmM8arZRqalTp2aPhcNsEUqL77VwaKpS77zzTvbPCBvHcakpL0K9NUHxckVoqCbo++WXXy54PsKazzzzzIK/qyk32scnn3xS0ecixLL33ntngbgIf5cTiouA6MEHH5xNyKhmf0YbjIkEIc63Ss+5+I7xiHO3qcXEhIWDtBHmb4ki2F0sZB6izdW0u0rbVu0+ZOF2W2wyUPTHNW2l2u3FeRfByMYSdTn//POzyTYRmIxJFoWCixHCrH0eLbfcctkElqOOOqpg31WOmoB5tf1biIlG8YhJGotCBLUX7k8jgF3t8V24TYUImzeVmGBRc/3s0qVLVWXEPo9HobB3taLvjQleMaksJs/FhK9CCrXTrbfeOuu/hwwZ0mT7LkK38ZgwYUI2USIC19H+yg1JR7g3JutUe84UEt919OjR6YILLsjO5whvljrna4LahYKXO++8c7YPoy+oLc75mOB36qmnVnytiW0NGzYs++6xz6L8sWPHlj3JLYLXhxxySDYJISYSNFRM6Kq5jlXT97z11lsLxlO1xZgrAuYhJmJU2wcU6kei7LgGh9VWWy17VFP27rvvXtb74xoak0XjuBWbsBe/QeL3QkyciIlQTeVvf/vbgpB5hIejnbJ4iwmm0RfEZKXow2ICT4y5Y8wR4+CYYNerV6+sX6pvAkNMUipkp512EjIHAABYClnRHAAAAKACsSpyBOAifP7GG29kAZUIBkcIKVZYjMBRhLNjlcNY/TdWi4v/kB+h5PiP//x/EewZM2ZMevbZZ7MQRATGIkC00UYbZcG4WBU0wjalRFAzwuix6nyEk2IF5H322ScL6ERohpYnwi6PP/54tvJvBGJjBdQ4f+L4R6Aqjn/v3r2z8GCsbgqLswh9jhs3LnvEyutxx4MI0UdQPtp3hBrjOhGrbseqxw1ZURjKEUHzuONDTFaLcG+Ma+JuHDFuidWfI4wbAfNYIXz99ddv9p0ak/kidP7UU09lk8JiMkjUMc6lmHQQ44S4s0iMESJcHnVuShH8j7HKww8/nF2vIpgb47uYABUB/ljxt77xXawsHCvp33bbbdl4J1aRjrpHgL+a4HQxsZ/i+hrj1Jj0E/WN/ibGUtG3RAB80003zUKmETYttIoxzSfC8xEKjuMVvyUi/B/tOibZxR1kmlrcNSHG4DUTyaJ9QogxSvRNhSaGxqTRE044wY4CAABYygiaAwAAAAAAACwFYgX6nj17Lvg7VsOPyU4QYqLPDjvsUHBnxCSWmOwDAADA0qX4fU4BAAAAAAAAWGJcd911C/49QsNC5izsnnvuKbhDunTpImQOAACwlBI0BwAAAAAAAFjCffPNN+nWW29d8PeRRx65SOvD4hM0HzBgQLPXBQAAgJZB0BwAAAAAAABgCTd69Og0a9as7N/btm2bDj300EVdJVqQyZMnp9dff73ga4LmAAAASy9BcwAAAAAAAIAl3JVXXrng3wcOHJhWXXXVRVofWpa777674PPLL7986tu3b7PXBwAAgJZB0BwAAAAAAABgCfbUU0+lZ555ZsHfQ4cOXaT1YfEJmvfp0ycLmwMAALB0EjQHAAAAAAAAWIKdeeaZC/59yy23TDvttNMirQ8ty4wZM9Kzzz5b8LU99tij2esDAABAyyFoDgAAAAAAALCEuuOOO9Ijjzyy4O9hw4Yt0vrQ8txzzz0pl8sVfG3AgAHNXh8AAABajmUWdQUAAAAAAAAAqGwF6vHjx6dvv/02rbfeemmLLbZIyy67bJ33TZw4MQ0dOnTB3xtttFHab7/97GrqBM0L2XDDDVPXrl3tLQAAgKWYoDkAAAAAAADAYiBWnT7ppJPSiBEj0vz58xc83759+7TXXnulAw88MPXr1y+1atUq3XLLLemEE05IX3zxxYL3XXHFFalNmzaLqPa0RNE+xo4dW/A1q5kDAAAgaA4AAAAAAACwGLjyyivTpZdeWuf52bNnp1GjRmWPdu3aZc/NmTMn7z0HH3xw2nXXXZutriwebr/99jRv3ryCr+2+++7NXh8AAABalla5mPYOAAAAAAAAQIu27bbbpmeeeabiz3Xv3j1NmDAhrbjiik1SLxZPc+fOzdrGu+++W/D16dOnp7XXXrvZ6wUAAEDL0XpRVwAAAAAAAACA+n366acV76Y11lgj3X333ULm5Pnuu+/SoYceWjRkHp5++ml7DQAAYCknaA4AAAAAAACwGOjRo0dF71933XXTE088kTbYYIMmqxOLj3nz5qUpU6akkSNHpi222CLdcccdJd8/ePDgdPHFF6epU6cmN0oHAABYOrXK+UUIAAAAAAAA0OKNHz8+9e7dO82fP7/e9/7sZz9L119/ferYsWOz1I2Wa8iQIWn06NHpq6++qjow3rZt27TSSiul1q1bp0mTJqUOHTo0ej0BAABoeZZZ1BUAAAAAAAAAoH69evVKo0aNyoLDc+bMKfieWL18+PDhadCgQXYpmXbt2qXVV189ezSGVq1a2bMAAABLCSuaAwAAAAAAACxGpk2blq655po0bty4NHPmzGx16U022ST9/Oc/T/37909t2rRZ1FUEAAAAlgCC5gAAAAAAAAAAAAAA5Gmd/ycAAAAAAAAAAAAAAEs7QXMAAAAAAAAAAAAAAPIImgMAAAAAAAAAAAAAkEfQHAAAAAAAAAAAAACAPILmAAAAAAAAAAAAAADkETQHAAAAAAAAAAAAACCPoDkAAAAAAAAAAAAAAHkEzQEAAAAAAAAAAAAAyCNoDgAAAAAAAAAAAABAHkFzAAAAAAAAAAAAAADyCJoDAAAAAAAAAAAAAJBH0BwAAAAAAAAAAAAAgDyC5gAAAAAAAAAAAAAA5BE0BwAAAAAAAAAAAAAgj6A5AAAAAAAAAAAAAAB5BM0BAAAAAAAAAAAAAMgjaA4AAAAAAAAAAAAAQB5BcwAAAAAAAAAAAAAA8giaAwAAAAAAAAAAAACQR9AcAAAAAAAAAAAAAIA8guYAAAAAAAAAAAAAAOQRNAcAAAAAAAAAAAAAII+gOQAAAAAAAAAAAAAAeQTNAQAAAAAAAAAAAADII2gOAAAAAAAAAAAAAEAeQXMAAAAAAAAAAAAAAPIImgMAAAAAAAAAAAAAkEfQHAAAAAAAAAAAAACAPILmAAAAAAAAAAAAAACkhf0/IQyKO38gsbQAAAAASUVORK5CYII="
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 13
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "6e2e1f489a538dd0"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/MinErrSDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-08T02:56:49.907724200Z",
     "start_time": "2026-09-08T02:56:36.351016500Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt"
   ],
   "id": "5e02f7d740d1b6d1",
   "outputs": [],
   "execution_count": 1
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Helper Functions\n",
    "\n",
    "\n",
    "Optimization Problem:\n",
    "\n",
    "Inputs are the $|\\mathcal X|\\times|\\mathcal Y|$ arrays `pXY` (joint distribution $p(x,y)$) and\n",
    "`thetaXY` (real phases $\\theta(x,y)$), with\n",
    "$$\\ket{\\psi_x} = \\sum_y \\sqrt{p(y|x)}\\,e^{i\\theta(x,y)}\\ket{y}.$$\n",
    "\n",
    "## Primal SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\textup{max} \\quad & \\sum_{x}p(x)\\langle\\psi_x|M_x|\\psi_x\\rangle - \\sum_{y}\\max_x p(x,y), \\\\\n",
    "\\textup{s.t.} \\quad & \\sum_{x}M_{x}=\\mathbb{I}, \\\\\n",
    "& M_{x}\\succeq0, \\quad \\forall x.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "The term $\\sum_y \\max_x p(x,y)$ does **not** depend on the optimization variables $M_x$ — it's a\n",
    "fixed constant computed directly from `pXY` (max over the $x$-axis, then summed over $y$). As\n",
    "before, $\\langle\\psi_x|M_x|\\psi_x\\rangle = \\operatorname{Tr}[M_x \\Psi_x]$.\n",
    "\n",
    "\n",
    "## Dual SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\textup{min} \\quad & \\operatorname{Tr}[\\Lambda] - \\sum_{y}\\max_x p(x,y), \\\\\n",
    "\\textup{s.t.} \\quad & \\Lambda \\succeq p(x)\\,\\ket{\\psi_x}\\bra{\\psi_x}, \\quad \\forall x.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "Again $\\sum_y \\max_x p(x,y)$ is the same fixed constant as in the primal.\n",
    "\n"
   ],
   "id": "47fd66f920b80ec"
  },
  {
   "cell_type": "code",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-08T02:56:59.649176200Z",
     "start_time": "2026-09-08T02:56:59.618242800Z"
    }
   },
   "source": [
    "def _validate_inputs(pXY, thetaXY):\n",
    "    \"\"\"Basic sanity checks on the joint distribution and phase array.\"\"\"\n",
    "    pXY = np.asarray(pXY, dtype=float)\n",
    "    thetaXY = np.asarray(thetaXY, dtype=float)\n",
    "\n",
    "    if pXY.shape != thetaXY.shape:\n",
    "        raise ValueError(\"pXY and thetaXY must have the same shape (|X| x |Y|).\")\n",
    "    if np.any(pXY < -1e-10):\n",
    "        raise ValueError(\"pXY must be entrywise nonnegative.\")\n",
    "    if not np.isclose(pXY.sum(), 1.0, atol=1e-8):\n",
    "        raise ValueError(f\"pXY must sum to 1 (got {pXY.sum():.6f}).\")\n",
    "\n",
    "    return pXY, thetaXY\n",
    "\n",
    "\n",
    "def build_states(pXY, thetaXY):\n",
    "    \"\"\"\n",
    "    Build p(x) and the pure-state density matrices Psi_x = |psi_x><psi_x|,\n",
    "    where |psi_x> = sum_y sqrt(p(y|x)) * exp(i*theta(x,y)) |y>.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution p(x, y). Must be nonnegative and sum to 1.\n",
    "    thetaXY : (X, Y) array_like\n",
    "        Real phases theta(x, y).\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    pX : (X,) ndarray\n",
    "        Marginal distribution p(x).\n",
    "    Psi : list of (Y, Y) complex ndarray, length X\n",
    "        Psi[x] is the density matrix |psi_x><psi_x|.\n",
    "    \"\"\"\n",
    "    pXY, thetaXY = _validate_inputs(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    pX = pXY.sum(axis=1)\n",
    "\n",
    "    Psi = []\n",
    "    for x in range(X):\n",
    "        if pX[x] > 0:\n",
    "            psi_x = np.sqrt(pXY[x, :] / pX[x]) * np.exp(1j * thetaXY[x, :])\n",
    "        else:\n",
    "            psi_x = np.zeros(Y, dtype=complex)\n",
    "        Psi.append(np.outer(psi_x, psi_x.conj()))  # |psi_x><psi_x|\n",
    "\n",
    "    return pX, Psi\n",
    "\n",
    "def solve_primal(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the primal SDP:\n",
    "        max_{M_x} sum_x p(x) <psi_x|M_x|psi_x> - sum_y max_x p(x,y)\n",
    "        s.t.      sum_x M_x = I,  M_x >= 0 for all x.\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, the optimal M[x]\n",
    "    matrices (as numpy arrays), and the constant offset term.\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "    I_d = np.eye(d)\n",
    "\n",
    "    const_term = np.max(pXY, axis=0).sum()  # sum_y max_x p(x,y)\n",
    "\n",
    "    M = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "\n",
    "    constraints = [M[x] >> 0 for x in range(X)]\n",
    "    constraints.append(sum(M[x] for x in range(X)) == I_d)\n",
    "\n",
    "    objective_expr = cp.real(\n",
    "        sum(pX[x] * cp.trace(M[x] @ Psi[x]) for x in range(X))\n",
    "    ) - const_term\n",
    "\n",
    "    problem = cp.Problem(cp.Maximize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"M\": [Mx.value for Mx in M],\n",
    "        \"const_term\": const_term,\n",
    "    }\n",
    "\n",
    "def solve_dual(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the dual SDP:\n",
    "        min_{Lambda} Tr[Lambda] - sum_y max_x p(x,y)\n",
    "        s.t.         Lambda >= p(x) |psi_x><psi_x|  for all x.\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, the optimal Lambda\n",
    "    matrix (as a numpy array), and the constant offset term.\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "\n",
    "    const_term = np.max(pXY, axis=0).sum()  # sum_y max_x p(x,y)\n",
    "\n",
    "    Lam = cp.Variable((d, d), hermitian=True)\n",
    "\n",
    "    constraints = [Lam >> pX[x] * Psi[x] for x in range(X)]\n",
    "\n",
    "    objective_expr = cp.real(cp.trace(Lam)) - const_term\n",
    "\n",
    "    problem = cp.Problem(cp.Minimize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"Lambda\": Lam.value,\n",
    "        \"const_term\": const_term,\n",
    "    }\n",
    "\n",
    "\n",
    "def n_fold_tensor_product(matrix, n):\n",
    "    \"\"\"\n",
    "    Compute the n-fold tensor (Kronecker) product of a matrix with itself.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    matrix : np.ndarray\n",
    "        A 2x2 (or any square) numpy array.\n",
    "    n : int\n",
    "        Number of times to take the tensor product. n=1 returns the matrix itself.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    np.ndarray\n",
    "        The n-fold Kronecker product, with shape (matrix.shape[0]**n, matrix.shape[1]**n).\n",
    "    \"\"\"\n",
    "    if n < 1:\n",
    "        raise ValueError(\"n must be a positive integer\")\n",
    "\n",
    "    result = matrix\n",
    "    for _ in range(n - 1):\n",
    "        result = np.kron(result, matrix)\n",
    "    return result"
   ],
   "id": "512a9b3250898054",
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": [
    "### Notes\n",
    "\n",
    "- **Inputs are shared with the trace-distance notebook.** `pXY`, `thetaXY`, and `build_states`\n",
    "  are identical to the previous notebook — you can reuse the same `pXY`/`thetaXY` arrays (or their\n",
    "  transposes, for the $p(y,x)$/$\\theta(y,x)$ version) across both notebooks without modification.\n",
    "- **Solver choice.** As before, `cp.SCS` needs no extra setup. Swap in `solver=cp.MOSEK` or another\n",
    "  installed solver for higher precision if needed.\n",
    "- **Interpreting `M`.** `primal_sol['M']` is a POVM (the $M_x$ sum to the identity and are each PSD),\n",
    "  so `primal_sol['M'][x].trace()` gives its \"size,\" and you can check `sum(M) - I` is numerically ~0\n",
    "  as an extra correctness check.\n",
    "- **theta(x,y) = 0.** As with the other notebook, `thetaXY = np.zeros((X, Y))` recovers the\n",
    "  phase-free version of the states."
   ],
   "id": "7f53e94c8e8ba97b"
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": "## Symmetric Key vs. Oblivious Key",
   "id": "1f3e2ec55b4a38e7"
  },
  {
   "cell_type": "code",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-08T02:57:15.823920600Z",
     "start_time": "2026-09-08T02:57:12.569362200Z"
    }
   },
   "source": [
    "rng = np.random.default_rng(5)\n",
    "\n",
    "# --- choose your inputs here ---\n",
    "# X, Y = 2, 2\n",
    "#\n",
    "# p_raw = rng.random((X, Y))\n",
    "# qXY = p_raw / p_raw.sum()                      # joint distribution p(x, y), shape (X, Y)\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=(X, Y))  # phases theta(x, y), shape (X, Y)\n",
    "# --------------------------------\n",
    "\n",
    "# pSK (Symmetric Key)\n",
    "# pXY = 0.5* np.array([[1, 0],[0, 1]])\n",
    "# thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "# pOK (Oblivious Key)\n",
    "qXY = 0.125 * np.array([[1, 1, 0, 0], [1, 0, 0, 1], [0, 1, 1, 0], [0, 0, 1, 1]])\n",
    "pXY = n_fold_tensor_product(qXY, 2)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=pXY.shape)\n",
    "# --------------------------------\n",
    "\n",
    "# testing\n",
    "# qXY = pBEC(0.35).T\n",
    "# pXY = qXY\n",
    "# pXY = n_fold_tensor_product(qXY, 2)\n",
    "# thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")\n"
   ],
   "id": "ef25f8be43ae70a",
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Max\\PycharmProjects\\QSNIR\\.venv\\Lib\\site-packages\\numpy\\_core\\fromnumeric.py:83: RuntimeWarning: invalid value encountered in reduce\n",
      "  return ufunc.reduce(obj, axis, dtype, out, **passkwargs)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.280790  (status: optimal)\n",
      "Dual optimal value:   0.280790  (status: optimal)\n",
      "Duality gap:          1.02e-07\n"
     ]
    }
   ],
   "execution_count": 3
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:41:53.302146800Z",
     "start_time": "2026-09-01T23:41:53.238774Z"
    }
   },
   "cell_type": "code",
   "source": "(2 * np.sqrt(2) - 1)/8",
   "id": "91173f3e80fb2e54",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.2285533905932738)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 10
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": "### Binary Symmetric Correaltion ($\\mathsf{BSC}_q$)",
   "id": "c80ad7e1923c6bcd"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-08T03:06:25.158950300Z",
     "start_time": "2026-09-08T02:58:08.919977400Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBSC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q],[q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "\n",
    "qXY = pBSC(0.25)\n",
    "pXY = n_fold_tensor_product(qXY, 6)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "185a7855380c0387",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: -0.000027  (status: optimal)\n",
      "Dual optimal value:   -0.000026  (status: optimal)\n",
      "Duality gap:          9.42e-07\n"
     ]
    }
   ],
   "execution_count": 8
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-08T13:34:56.885421500Z",
     "start_time": "2026-09-08T13:34:56.741214300Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBSC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q],[q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "\n",
    "qXY = pBSC(0.25)\n",
    "pXY = n_fold_tensor_product(qXY, 2)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "cb27254f887e509",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: -0.000017  (status: optimal)\n",
      "Dual optimal value:   -0.000000  (status: optimal)\n",
      "Duality gap:          1.72e-05\n"
     ]
    }
   ],
   "execution_count": 10
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:41:10.115364600Z",
     "start_time": "2026-09-01T23:41:06.959645800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "q_set = np.linspace(0, 1, 101)\n",
    "dataOpt = np.array([])\n",
    "dataDual = np.array([])\n",
    "\n",
    "for q in q_set:\n",
    "    pXY = pBSC(q)\n",
    "    thetaXY = np.zeros(pXY.shape)\n",
    "    primal_sol = solve_primal(pXY, thetaXY)\n",
    "    dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "    primal_value = primal_sol[\"value\"]\n",
    "    dual_value = dual_sol[\"value\"]\n",
    "\n",
    "    dataOpt = np.append(dataOpt, primal_value)\n",
    "    dataDual = np.append(dataDual, dual_value)"
   ],
   "id": "bcdc6c3204bb0146",
   "outputs": [],
   "execution_count": 5
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:41:10.417796900Z",
     "start_time": "2026-09-01T23:41:10.163398500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "plt.scatter(q_set, dataOpt, marker=\"o\", c=\"Blue\")\n",
    "plt.scatter(q_set, dataDual, marker=\"*\", c=\"Red\")\n",
    "plt.xlabel(\"$q$\")\n",
    "plt.ylabel(\"$\\delta_{\\mathrm{QNSIR}}$\")\n",
    "plt.show()"
   ],
   "id": "e39211f3398e44bf",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 6
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-04T15:40:08.583043600Z",
     "start_time": "2026-09-04T15:40:08.451293900Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBSC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q],[q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "\n",
    "pXY = np.kron(pBSC(0.2), pBSC(0.4))\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "e43981fb2b0635c6",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.000000  (status: optimal)\n",
      "Dual optimal value:   0.000003  (status: optimal)\n",
      "Duality gap:          2.55e-06\n"
     ]
    }
   ],
   "execution_count": 18
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": "### Binary Erasure Correaltion ($\\mathsf{BEC}_q$)",
   "id": "5dccbb1efbe4f94d"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-07T04:09:20.114796500Z",
     "start_time": "2026-09-07T04:09:19.999627200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBEC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q, 0],[0, q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "q = 0.45\n",
    "\n",
    "pXY_A = pBEC(q).T\n",
    "pXY_B = pBEC(q)\n",
    "thetaXY_A = np.zeros(pXY_A.shape)\n",
    "thetaXY_B = np.zeros(pXY_B.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY_A, thetaXY_A)\n",
    "dual_sol = solve_dual(pXY_A, thetaXY_A)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")\n",
    "\n",
    "primal_sol = solve_primal(pXY_B, thetaXY_B)\n",
    "dual_sol = solve_dual(pXY_B, thetaXY_B)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "47e8def72e59b250",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.098001  (status: optimal)\n",
      "Dual optimal value:   0.098000  (status: optimal)\n",
      "Duality gap:          5.29e-07\n",
      "Primal optimal value: 0.171516  (status: optimal)\n",
      "Dual optimal value:   0.171514  (status: optimal)\n",
      "Duality gap:          1.59e-06\n"
     ]
    }
   ],
   "execution_count": 32
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-07T03:15:41.397399600Z",
     "start_time": "2026-09-07T03:15:30.558933800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "q_set = np.linspace(0, 1, 101)\n",
    "dataOpt_A = np.array([])\n",
    "dataDual_A = np.array([])\n",
    "dataOpt_B = np.array([])\n",
    "dataDual_B = np.array([])\n",
    "\n",
    "for q in q_set:\n",
    "    pXY = pBEC(q)\n",
    "\n",
    "    pXY_A = pXY.T\n",
    "    thetaXY_A = np.zeros(pXY_A.shape)\n",
    "\n",
    "    pXY_B = pXY\n",
    "    thetaXY_B = np.zeros(pXY_B.shape)\n",
    "\n",
    "    primal_sol = solve_primal(pXY_A, thetaXY_A)\n",
    "    dual_sol = solve_dual(pXY_A, thetaXY_A)\n",
    "\n",
    "    primal_value = primal_sol[\"value\"]\n",
    "    dual_value = dual_sol[\"value\"]\n",
    "\n",
    "    dataOpt_A = np.append(dataOpt_A, primal_value)\n",
    "    dataDual_A = np.append(dataDual_A, dual_value)\n",
    "\n",
    "    primal_sol = solve_primal(pXY_B, thetaXY_B)\n",
    "    dual_sol = solve_dual(pXY_B, thetaXY_B)\n",
    "\n",
    "    primal_value = primal_sol[\"value\"]\n",
    "    dual_value = dual_sol[\"value\"]\n",
    "\n",
    "    dataOpt_B = np.append(dataOpt_B, primal_value)\n",
    "    dataDual_B = np.append(dataDual_B, dual_value)"
   ],
   "id": "84bc521d36701fb2",
   "outputs": [],
   "execution_count": 5
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-07T03:19:21.144957700Z",
     "start_time": "2026-09-07T03:19:20.361195600Z"
    }
   },
   "cell_type": "code",
   "source": [
    "plt.figure(1, figsize=(10, 10))\n",
    "plt.subplot(2, 2, 1)\n",
    "plt.scatter(q_set, dataOpt_A, marker=\"o\", c=\"Blue\")\n",
    "plt.scatter(q_set, dataDual_A, marker=\"*\", c=\"Red\")\n",
    "plt.xlabel(\"$q$\")\n",
    "plt.ylabel(\"$\\delta_{\\mathrm{QNSIR}}$\")\n",
    "plt.subplot(2, 2, 2)\n",
    "plt.scatter(q_set, dataOpt_B, marker=\"o\", c=\"Blue\")\n",
    "plt.scatter(q_set, dataDual_B, marker=\"*\", c=\"Red\")\n",
    "plt.xlabel(\"$q$\")\n",
    "plt.ylabel(\"$\\delta_{\\mathrm{QNSIR}}$\")\n",
    "plt.show()"
   ],
   "id": "e1de94660c10f638",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 2 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 6
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-07T03:19:48.751377600Z",
     "start_time": "2026-09-07T03:19:48.620724200Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "869cbdc0561eb5f0",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(-2.037004989197122e-05)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 9
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "1f06fae6b3ce4094"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/QSNIRSDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-10T16:06:44.655948900Z",
     "start_time": "2026-09-10T16:06:33.029908800Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt"
   ],
   "id": "16e677ef142a8b4",
   "outputs": [],
   "execution_count": 1
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Helper Functions\n",
    "\n",
    "\n",
    "Optimization Problem:\n",
    "\n",
    "Inputs are the $|\\mathcal X|\\times|\\mathcal Y|$ arrays `pXY` (joint distribution $p(x,y)$) and\n",
    "`thetaXY` (real phases $\\theta(x,y)$), with\n",
    "$$\\ket{\\psi_x} = \\sum_y \\sqrt{p(y|x)}\\,e^{i\\theta(x,y)}\\ket{y}.$$\n",
    "\n",
    "## Primal SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\min_{\\{R_x^\\pm\\},\\,\\{J_y\\}} \\quad & \\frac{1}{2}\\sum_{x} \\operatorname{Tr}\\big[R_x^+ + R_x^-\\big] \\\\\n",
    "\\text{s.t.} \\quad & R_x^+ - R_x^- = p(x)\\,\\Psi_x - \\sum_y p(x,y)\\,J_y, \\quad R_x^\\pm \\succeq 0 \\ \\ \\forall x,\\\\\n",
    "& \\operatorname{Tr}[J_y] = 1,\\quad J_y \\succeq 0 \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "## Dual SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\max_{\\{W_x\\},\\,\\{\\lambda_y\\}} \\quad & \\sum_{x} p(x)\\,\\langle\\psi_x|W_x|\\psi_x\\rangle - \\sum_y \\lambda_y \\\\\n",
    "\\text{s.t.} \\quad & -\\tfrac12 \\mathbb I \\preceq W_x \\preceq \\tfrac12 \\mathbb I, \\quad W_x = W_x^\\dagger \\ \\ \\forall x, \\\\\n",
    "& \\lambda_y \\mathbb I \\succeq \\sum_x p(x,y) W_x, \\quad \\lambda_y \\in \\mathbb R \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$"
   ],
   "id": "58b7c242d4334dbb"
  },
  {
   "cell_type": "code",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-10T16:06:44.692292400Z",
     "start_time": "2026-09-10T16:06:44.663993800Z"
    }
   },
   "source": [
    "def _validate_inputs(pXY, thetaXY):\n",
    "    \"\"\"Basic sanity checks on the joint distribution and phase array.\"\"\"\n",
    "    pXY = np.asarray(pXY, dtype=float)\n",
    "    thetaXY = np.asarray(thetaXY, dtype=float)\n",
    "\n",
    "    if pXY.shape != thetaXY.shape:\n",
    "        raise ValueError(\"pXY and thetaXY must have the same shape (|X| x |Y|).\")\n",
    "    if np.any(pXY < -1e-10):\n",
    "        raise ValueError(\"pXY must be entrywise nonnegative.\")\n",
    "    if not np.isclose(pXY.sum(), 1.0, atol=1e-8):\n",
    "        raise ValueError(f\"pXY must sum to 1 (got {pXY.sum():.6f}).\")\n",
    "\n",
    "    return pXY, thetaXY\n",
    "\n",
    "\n",
    "def build_states(pXY, thetaXY):\n",
    "    \"\"\"\n",
    "    Build p(x) and the pure-state density matrices Psi_x = |psi_x><psi_x|,\n",
    "    where |psi_x> = sum_y sqrt(p(y|x)) * exp(i*theta(x,y)) |y>.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution p(x, y). Must be nonnegative and sum to 1.\n",
    "    thetaXY : (X, Y) array_like\n",
    "        Real phases theta(x, y).\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    pX : (X,) ndarray\n",
    "        Marginal distribution p(x).\n",
    "    Psi : list of (Y, Y) complex ndarray, length X\n",
    "        Psi[x] is the density matrix |psi_x><psi_x|.\n",
    "    \"\"\"\n",
    "    pXY, thetaXY = _validate_inputs(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    pX = pXY.sum(axis=1)\n",
    "\n",
    "    Psi = []\n",
    "    for x in range(X):\n",
    "        if pX[x] > 0:\n",
    "            psi_x = np.sqrt(pXY[x, :] / pX[x]) * np.exp(1j * thetaXY[x, :])\n",
    "        else:\n",
    "            psi_x = np.zeros(Y, dtype=complex)\n",
    "        Psi.append(np.outer(psi_x, psi_x.conj()))  # |psi_x><psi_x|\n",
    "\n",
    "    return pX, Psi\n",
    "\n",
    "\n",
    "def solve_primal(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the primal SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    R_plus[x], R_minus[x], J[y] matrices (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "\n",
    "    R_plus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    R_minus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    J = [cp.Variable((d, d), hermitian=True) for _ in range(Y)]\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(R_plus[x] >> 0)\n",
    "        constraints.append(R_minus[x] >> 0)\n",
    "        rhs = pX[x] * Psi[x] - sum(pXY[x, y] * J[y] for y in range(Y))\n",
    "        constraints.append(R_plus[x] - R_minus[x] == rhs)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(J[y] >> 0)\n",
    "        constraints.append(cp.real(cp.trace(J[y])) == 1)\n",
    "\n",
    "    objective_expr = 0.5 * cp.real(\n",
    "        sum(cp.trace(R_plus[x] + R_minus[x]) for x in range(X))\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Minimize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"R_plus\": [R.value for R in R_plus],\n",
    "        \"R_minus\": [R.value for R in R_minus],\n",
    "        \"J\": [Jy.value for Jy in J],\n",
    "    }\n",
    "\n",
    "def solve_dual(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the dual SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    W[x] matrices and lambda vector (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "    I_d = np.eye(d)\n",
    "\n",
    "    W = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    lam = cp.Variable(Y)  # real-valued\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(W[x] << 0.5 * I_d)\n",
    "        constraints.append(W[x] >> -0.5 * I_d)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(lam[y] * I_d - sum(pXY[x, y] * W[x] for x in range(X)) >> 0)\n",
    "\n",
    "    objective_expr = (\n",
    "        cp.real(sum(pX[x] * cp.trace(W[x] @ Psi[x]) for x in range(X)))\n",
    "        - cp.sum(lam)\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Maximize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"W\": [Wx.value for Wx in W],\n",
    "        \"lambda\": lam.value,\n",
    "    }\n"
   ],
   "id": "2eeef21d7c68a5fe",
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": [
    "### Notes\n",
    "\n",
    "- **Solver choice.** `cp.SCS` ships with cvxpy and needs no extra setup; it handles complex\n",
    "  Hermitian PSD constraints natively (cvxpy converts them internally). If you have a commercial\n",
    "  solver installed (e.g. `cp.MOSEK`, `cp.CVXOPT`), pass it via the `solver=` argument for higher\n",
    "  precision, e.g. `solve_primal(pXY, thetaXY, solver=cp.MOSEK)`.\n",
    "- **theta(x,y) = 0.** Setting `thetaXY = np.zeros((X, Y))` recovers the original (phase-free)\n",
    "  version of the problem.\n",
    "- **Checking a single recovery map.** `primal_sol['J']` gives the optimal $J_y = \\mathcal S(\\ket{y}\\bra{y})$;\n",
    "  you can reconstruct the corresponding measure-and-prepare channel and verify\n",
    "  $\\mathcal S(\\rho_x) = \\sum_y p(y|x) J_y$ against `primal_sol` directly.\n",
    "- **Sanity check for larger instances.** Increase `X, Y` in the example cell; runtime for `SCS`\n",
    "  scales with the number and size of PSD blocks ($2|\\mathcal X|+|\\mathcal Y|$ blocks of size $d\\times d$\n",
    "  for the primal), so keep $d = |\\mathcal Y|$ modest (say, $\\le 10$) for quick iteration.\n"
   ],
   "id": "6369f492e2a9f9a7"
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": "## Symmetric Key vs. Oblivious Key",
   "id": "450d0935350fd22"
  },
  {
   "cell_type": "code",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-10T16:07:30.905961200Z",
     "start_time": "2026-09-10T16:07:29.974152300Z"
    }
   },
   "source": [
    "rng = np.random.default_rng(65525)\n",
    "\n",
    "# --- choose your inputs here ---\n",
    "# X, Y = 3, 3\n",
    "#\n",
    "# p_raw = rng.random((X, Y))\n",
    "# pXY = p_raw / p_raw.sum()                      # joint distribution p(x, y), shape (X, Y)\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=(X, Y))  # phases theta(x, y), shape (X, Y)\n",
    "# --------------------------------\n",
    "\n",
    "# pSK (Symmetric Key)\n",
    "# pXY = 0.5* np.array([[1, 0],[0, 1]])\n",
    "# thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "# pOK (Oblivious Key)\n",
    "qXY = 0.125 * np.array([[1, 1, 0, 0], [1, 0, 0, 1], [0, 1, 1, 0], [0, 0, 1, 1]])\n",
    "pXY = qXY\n",
    "# thetaXY = np.zeros(pXY.shape)\n",
    "thetaXY = rng.uniform(0, 2 * np.pi, size=pXY.shape)\n",
    "# --------------------------------\n",
    "\n",
    "\n",
    "primal_sol = solve_primal(pXY.T, thetaXY)\n",
    "dual_sol = solve_dual(pXY.T, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "129226a29a3fc5bd",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.335844  (status: optimal)\n",
      "Dual optimal value:   0.335845  (status: optimal)\n",
      "Duality gap:          1.21e-06\n"
     ]
    }
   ],
   "execution_count": 6
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:38:14.698778600Z",
     "start_time": "2026-09-01T23:38:14.676088100Z"
    }
   },
   "cell_type": "code",
   "source": "(np.sqrt(5)-1)/4",
   "id": "213577e5900f8060",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.30901699437494745)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 4
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-03T16:32:10.496127800Z",
     "start_time": "2026-09-03T16:32:10.483266300Z"
    }
   },
   "cell_type": "code",
   "source": [
    "data = primal_sol[\"J\"][3]\n",
    "np.savetxt(\"data/pOK_J3.csv\", data, delimiter=\",\", fmt=\"%f\")"
   ],
   "id": "ebf4942edaa70bdd",
   "outputs": [],
   "execution_count": 50
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": "### Binary Symmetric Correaltion ($\\mathsf{BSC}_q$)",
   "id": "143ff375795990bd"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-04T15:41:02.046821600Z",
     "start_time": "2026-09-04T15:41:01.906820Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBSC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q],[q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "\n",
    "pXY = pBSC(0.25)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "5b1d83861c700735",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.102311  (status: optimal)\n",
      "Dual optimal value:   0.102312  (status: optimal)\n",
      "Duality gap:          6.95e-07\n"
     ]
    }
   ],
   "execution_count": 59
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-03T16:17:28.035187200Z",
     "start_time": "2026-09-03T16:17:18.279242100Z"
    }
   },
   "cell_type": "code",
   "source": [
    "q_set = np.linspace(0, 1, 101)\n",
    "dataOpt = np.array([])\n",
    "dataDual = np.array([])\n",
    "\n",
    "for q in q_set:\n",
    "    pXY = pBSC(q)\n",
    "    thetaXY = np.zeros(pXY.shape)\n",
    "    primal_sol = solve_primal(pXY, thetaXY)\n",
    "    dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "    primal_value = primal_sol[\"value\"]\n",
    "    dual_value = dual_sol[\"value\"]\n",
    "\n",
    "    dataOpt = np.append(dataOpt, primal_value)\n",
    "    dataDual = np.append(dataDual, dual_value)"
   ],
   "id": "5c8920760aa51398",
   "outputs": [],
   "execution_count": 32
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-03T16:17:28.480942100Z",
     "start_time": "2026-09-03T16:17:28.048532500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "plt.scatter(q_set, dataOpt, marker=\"o\", c=\"Blue\")\n",
    "plt.scatter(q_set, dataDual, marker=\"*\", c=\"Red\")\n",
    "plt.xlabel(\"$q$\")\n",
    "plt.ylabel(\"$\\delta_{\\mathrm{QNSIR}}$\")\n",
    "plt.show()"
   ],
   "id": "58426e25373c8519",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 33
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-04T15:40:36.438476800Z",
     "start_time": "2026-09-04T15:40:35.543229200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBSC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q],[q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "\n",
    "pXY = np.kron(pBSC(0.25), pBSC(0.25))\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "13e7112ede360992",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.182582  (status: optimal)\n",
      "Dual optimal value:   0.182587  (status: optimal)\n",
      "Duality gap:          5.01e-06\n"
     ]
    }
   ],
   "execution_count": 58
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": "### Binary Erasure Correaltion ($\\mathsf{BEC}_q$)",
   "id": "2f6bf268b9a4ec84"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:38:28.762788900Z",
     "start_time": "2026-09-01T23:38:28.509855600Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBEC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q, 0],[0, q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "q = 0.7\n",
    "\n",
    "pXY_A = pBEC(q).T\n",
    "pXY_B = pBEC(q)\n",
    "thetaXY_A = np.zeros(pXY_A.shape)\n",
    "thetaXY_B = np.zeros(pXY_B.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY_A, thetaXY_A)\n",
    "dual_sol = solve_dual(pXY_A, thetaXY_A)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")\n",
    "\n",
    "primal_sol = solve_primal(pXY_B, thetaXY_B)\n",
    "dual_sol = solve_dual(pXY_B, thetaXY_B)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "67f87712723f377a",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.193162  (status: optimal)\n",
      "Dual optimal value:   0.193162  (status: optimal)\n",
      "Duality gap:          3.03e-07\n",
      "Primal optimal value: 0.207071  (status: optimal)\n",
      "Dual optimal value:   0.207072  (status: optimal)\n",
      "Duality gap:          1.33e-06\n"
     ]
    }
   ],
   "execution_count": 8
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:38:57.888085500Z",
     "start_time": "2026-09-01T23:38:28.763791900Z"
    }
   },
   "cell_type": "code",
   "source": [
    "Eq_set = np.linspace(0, 1, 101)\n",
    "dataOpt_A = np.array([])\n",
    "dataDual_A = np.array([])\n",
    "dataOpt_B = np.array([])\n",
    "dataDual_B = np.array([])\n",
    "\n",
    "for q in q_set:\n",
    "    pXY = pBEC(q)\n",
    "\n",
    "    pXY_A = pXY.T\n",
    "    thetaXY_A = np.zeros(pXY_A.shape)\n",
    "\n",
    "    pXY_B = pXY\n",
    "    thetaXY_B = np.zeros(pXY_B.shape)\n",
    "\n",
    "    primal_sol = solve_primal(pXY_A, thetaXY_A)\n",
    "    dual_sol = solve_dual(pXY_A, thetaXY_A)\n",
    "\n",
    "    primal_value = primal_sol[\"value\"]\n",
    "    dual_value = dual_sol[\"value\"]\n",
    "\n",
    "    dataOpt_A = np.append(dataOpt_A, primal_value)\n",
    "    dataDual_A = np.append(dataDual_A, dual_value)\n",
    "\n",
    "    primal_sol = solve_primal(pXY_B, thetaXY_B)\n",
    "    dual_sol = solve_dual(pXY_B, thetaXY_B)\n",
    "\n",
    "    primal_value = primal_sol[\"value\"]\n",
    "    dual_value = dual_sol[\"value\"]\n",
    "\n",
    "    dataOpt_B = np.append(dataOpt_B, primal_value)\n",
    "    dataDual_B = np.append(dataDual_B, dual_value)"
   ],
   "id": "69cb5ca5950d36f2",
   "outputs": [],
   "execution_count": 9
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-01T23:38:58.071758100Z",
     "start_time": "2026-09-01T23:38:57.906605500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "plt.figure(1, figsize=(10, 10))\n",
    "plt.subplot(2, 2, 1)\n",
    "plt.scatter(q_set, dataOpt_A, marker=\"o\", c=\"Blue\")\n",
    "plt.scatter(q_set, dataDual_A, marker=\"*\", c=\"Red\")\n",
    "plt.xlabel(\"$q$\")\n",
    "plt.ylabel(\"$\\delta_{\\mathrm{QNSIR}}$\")\n",
    "plt.subplot(2, 2, 2)\n",
    "plt.scatter(q_set, dataOpt_B, marker=\"o\", c=\"Blue\")\n",
    "plt.scatter(q_set, dataDual_B, marker=\"*\", c=\"Red\")\n",
    "plt.xlabel(\"$q$\")\n",
    "plt.ylabel(\"$\\delta_{\\mathrm{QNSIR}}$\")\n",
    "plt.show()"
   ],
   "id": "e73fee4257a32d6",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 2 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 10
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/pBEC_phase_minimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2026-09-15T18:28:41.652372700Z",
     "start_time": "2026-09-15T18:28:31.158922600Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt"
   ],
   "outputs": [],
   "execution_count": 1
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": [
    "# Helper Functions\n",
    "\n",
    "\n",
    "Optimization Problem:\n",
    "\n",
    "Inputs are the $|\\mathcal X|\\times|\\mathcal Y|$ arrays `pXY` (joint distribution $p(x,y)$) and\n",
    "`thetaXY` (real phases $\\theta(x,y)$), with\n",
    "$$\\ket{\\psi_x} = \\sum_y \\sqrt{p(y|x)}\\,e^{i\\theta(x,y)}\\ket{y}.$$\n",
    "\n",
    "## Primal SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\min_{\\{R_x^\\pm\\},\\,\\{J_y\\}} \\quad & \\frac{1}{2}\\sum_{x} \\operatorname{Tr}\\big[R_x^+ + R_x^-\\big] \\\\\n",
    "\\text{s.t.} \\quad & R_x^+ - R_x^- = p(x)\\,\\Psi_x - \\sum_y p(x,y)\\,J_y, \\quad R_x^\\pm \\succeq 0 \\ \\ \\forall x,\\\\\n",
    "& \\operatorname{Tr}[J_y] = 1,\\quad J_y \\succeq 0 \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "## Dual SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\max_{\\{W_x\\},\\,\\{\\lambda_y\\}} \\quad & \\sum_{x} p(x)\\,\\langle\\psi_x|W_x|\\psi_x\\rangle - \\sum_y \\lambda_y \\\\\n",
    "\\text{s.t.} \\quad & -\\tfrac12 \\mathbb I \\preceq W_x \\preceq \\tfrac12 \\mathbb I, \\quad W_x = W_x^\\dagger \\ \\ \\forall x, \\\\\n",
    "& \\lambda_y \\mathbb I \\succeq \\sum_x p(x,y) W_x, \\quad \\lambda_y \\in \\mathbb R \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$"
   ],
   "id": "29bbdb345b5718dd"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T18:28:47.244264700Z",
     "start_time": "2026-09-15T18:28:47.189313800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def _validate_inputs(pXY, thetaXY):\n",
    "    \"\"\"Basic sanity checks on the joint distribution and phase array.\"\"\"\n",
    "    pXY = np.asarray(pXY, dtype=float)\n",
    "    thetaXY = np.asarray(thetaXY, dtype=float)\n",
    "\n",
    "    if pXY.shape != thetaXY.shape:\n",
    "        raise ValueError(\"pXY and thetaXY must have the same shape (|X| x |Y|).\")\n",
    "    if np.any(pXY < -1e-10):\n",
    "        raise ValueError(\"pXY must be entrywise nonnegative.\")\n",
    "    if not np.isclose(pXY.sum(), 1.0, atol=1e-8):\n",
    "        raise ValueError(f\"pXY must sum to 1 (got {pXY.sum():.6f}).\")\n",
    "\n",
    "    return pXY, thetaXY\n",
    "\n",
    "\n",
    "def build_states(pXY, thetaXY):\n",
    "    \"\"\"\n",
    "    Build p(x) and the pure-state density matrices Psi_x = |psi_x><psi_x|,\n",
    "    where |psi_x> = sum_y sqrt(p(y|x)) * exp(i*theta(x,y)) |y>.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution p(x, y). Must be nonnegative and sum to 1.\n",
    "    thetaXY : (X, Y) array_like\n",
    "        Real phases theta(x, y).\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    pX : (X,) ndarray\n",
    "        Marginal distribution p(x).\n",
    "    Psi : list of (Y, Y) complex ndarray, length X\n",
    "        Psi[x] is the density matrix |psi_x><psi_x|.\n",
    "    \"\"\"\n",
    "    pXY, thetaXY = _validate_inputs(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    pX = pXY.sum(axis=1)\n",
    "\n",
    "    Psi = []\n",
    "    for x in range(X):\n",
    "        if pX[x] > 0:\n",
    "            psi_x = np.sqrt(pXY[x, :] / pX[x]) * np.exp(1j * thetaXY[x, :])\n",
    "        else:\n",
    "            psi_x = np.zeros(Y, dtype=complex)\n",
    "        Psi.append(np.outer(psi_x, psi_x.conj()))  # |psi_x><psi_x|\n",
    "\n",
    "    return pX, Psi\n",
    "\n",
    "\n",
    "def solve_primal(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the primal SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    R_plus[x], R_minus[x], J[y] matrices (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "\n",
    "    R_plus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    R_minus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    J = [cp.Variable((d, d), hermitian=True) for _ in range(Y)]\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(R_plus[x] >> 0)\n",
    "        constraints.append(R_minus[x] >> 0)\n",
    "        rhs = pX[x] * Psi[x] - sum(pXY[x, y] * J[y] for y in range(Y))\n",
    "        constraints.append(R_plus[x] - R_minus[x] == rhs)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(J[y] >> 0)\n",
    "        constraints.append(cp.real(cp.trace(J[y])) == 1)\n",
    "\n",
    "    objective_expr = 0.5 * cp.real(\n",
    "        sum(cp.trace(R_plus[x] + R_minus[x]) for x in range(X))\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Minimize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"R_plus\": [R.value for R in R_plus],\n",
    "        \"R_minus\": [R.value for R in R_minus],\n",
    "        \"J\": [Jy.value for Jy in J],\n",
    "    }\n",
    "\n",
    "def solve_dual(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the dual SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    W[x] matrices and lambda vector (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "    I_d = np.eye(d)\n",
    "\n",
    "    W = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    lam = cp.Variable(Y)  # real-valued\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(W[x] << 0.5 * I_d)\n",
    "        constraints.append(W[x] >> -0.5 * I_d)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(lam[y] * I_d - sum(pXY[x, y] * W[x] for x in range(X)) >> 0)\n",
    "\n",
    "    objective_expr = (\n",
    "        cp.real(sum(pX[x] * cp.trace(W[x] @ Psi[x]) for x in range(X)))\n",
    "        - cp.sum(lam)\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Maximize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"W\": [Wx.value for Wx in W],\n",
    "        \"lambda\": lam.value,\n",
    "    }\n",
    "\n",
    "def generate_thetas(n, pXY, master_seed=None):\n",
    "    \"\"\"\n",
    "    Generate n random phase arrays theta(x,y), each reproducible from its own seed.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    n : int\n",
    "        Number of theta arrays to generate.\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution; used only to fix the shape of each theta array.\n",
    "    master_seed : int or None\n",
    "        Seed for the generator that draws the per-sample seeds. Pass an int for a\n",
    "        reproducible batch; None draws a fresh batch from OS entropy.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    seeds : list of int, length n\n",
    "        seeds[i] regenerates thetas[i] exactly.\n",
    "    thetas : list of (X, Y) ndarray, length n\n",
    "        thetas[i] has entries drawn uniformly from [0, 2*pi).\n",
    "    \"\"\"\n",
    "    shape = pXY.shape\n",
    "    seed_source = np.random.default_rng(master_seed)\n",
    "\n",
    "    seeds = seed_source.integers(0, 2**32 - 1, size=n).tolist()\n",
    "    thetas = [\n",
    "        np.random.default_rng(s).uniform(0, 2 * np.pi, size=shape)\n",
    "        for s in seeds\n",
    "    ]\n",
    "\n",
    "    return seeds, thetas\n",
    "\n",
    "def certified_upper(pXY, thetaXY, sol):\n",
    "    \"\"\"Rigorous upper bound on delta(theta) from any J_y, after repairing feasibility.\"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    J = []\n",
    "    for Jy in sol[\"J\"]:\n",
    "        H = (Jy + Jy.conj().T) / 2\n",
    "        w, V = np.linalg.eigh(H)\n",
    "        w = np.clip(w, 0, None)\n",
    "        H = (V * w) @ V.conj().T\n",
    "        J.append(H / np.trace(H).real)          # now exactly PSD, unit trace\n",
    "    total = 0.0\n",
    "    for x in range(X):\n",
    "        if pX[x] == 0:\n",
    "            continue\n",
    "        S = sum((pXY[x, y] / pX[x]) * J[y] for y in range(Y))\n",
    "        D = Psi[x] - S\n",
    "        total += pX[x] * 0.5 * np.abs(np.linalg.eigvalsh((D + D.conj().T) / 2)).sum()\n",
    "    return total\n",
    "\n",
    "\n",
    "def certified_lower(pXY, thetaXY, sol):\n",
    "    \"\"\"Rigorous lower bound on delta(theta) from any W_x, after clipping into the box.\"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    W = []\n",
    "    for Wx in sol[\"W\"]:\n",
    "        H = (Wx + Wx.conj().T) / 2\n",
    "        w, V = np.linalg.eigh(H)\n",
    "        w = np.clip(w, -0.5, 0.5)\n",
    "        W.append((V * w) @ V.conj().T)          # now exactly inside the box\n",
    "    obj = sum(pX[x] * np.trace(W[x] @ Psi[x]).real for x in range(X))\n",
    "    for y in range(Y):\n",
    "        M = sum(pXY[x, y] * W[x] for x in range(X))\n",
    "        obj -= np.linalg.eigvalsh((M + M.conj().T) / 2).max()   # optimal lambda_y\n",
    "    return obj"
   ],
   "id": "77a09141f1c4bd42",
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T18:30:16.605549300Z",
     "start_time": "2026-09-15T18:30:16.422940400Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBEC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q, 0],[0, q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "rng = np.random.default_rng(65525)\n",
    "\n",
    "# pBSC\n",
    "pXY = pBEC(1 / np.sqrt(2))\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=pXY.shape)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "a03a9925a3a4dbb7",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.207107  (status: optimal)\n",
      "Dual optimal value:   0.207108  (status: optimal)\n",
      "Duality gap:          7.06e-07\n"
     ]
    }
   ],
   "execution_count": 7
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T18:30:29.150529100Z",
     "start_time": "2026-09-15T18:30:20.917306100Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(100, pXY, master_seed=4871)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "5d4b840b768843bf",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.20710689230563462)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 8
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T18:32:33.427619100Z",
     "start_time": "2026-09-15T18:30:38.521556900Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(1000, pXY, master_seed=1111)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "30bfefed41bd6af3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.20710689230561702)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 9
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T18:58:06.814147900Z",
     "start_time": "2026-09-15T18:38:51.790321800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(10000, pXY, master_seed=12345)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "7634b1e7358eb5f3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.20710689230560575)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 10
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:01:06.718062400Z",
     "start_time": "2026-09-15T19:01:06.456736700Z"
    }
   },
   "cell_type": "code",
   "source": "plt.hist(values, bins=20)",
   "id": "3ef7d31ca98cf36a",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([   2.,    2.,   10.,   28.,  110.,  221.,  421.,  686., 1071.,\n",
       "        1348., 1530., 1463., 1252.,  919.,  510.,  236.,  116.,   47.,\n",
       "          19.,    9.]),\n",
       " array([0.20710689, 0.20710689, 0.20710689, 0.20710689, 0.20710689,\n",
       "        0.20710689, 0.20710689, 0.20710689, 0.20710689, 0.20710689,\n",
       "        0.20710689, 0.20710689, 0.20710689, 0.20710689, 0.20710689,\n",
       "        0.20710689, 0.20710689, 0.20710689, 0.20710689, 0.20710689,\n",
       "        0.20710689]),\n",
       " <BarContainer object of 20 artists>)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 11
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:01:20.735797200Z",
     "start_time": "2026-09-15T19:01:20.229318Z"
    }
   },
   "cell_type": "code",
   "source": [
    "best = thetas[np.argmin(values)]\n",
    "for eps in [1e-5, 1e-7, 1e-9]:\n",
    "    v0 = solve_primal(pXY, np.zeros_like(pXY), eps=eps)[\"value\"]\n",
    "    vb = solve_primal(pXY, best, eps=eps)[\"value\"]\n",
    "    print(f\"{eps:.0e}  theta=0: {v0:.10f}   theta*: {vb:.10f}   diff: {v0-vb:.2e}\")"
   ],
   "id": "7d0535c8b7bd8083",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1e-05  theta=0: 0.2071068923   theta*: 0.2071068923   diff: 6.63e-14\n",
      "1e-07  theta=0: 0.2071067785   theta*: 0.2071067785   diff: -3.00e-15\n",
      "1e-09  theta=0: 0.2071067812   theta*: 0.2071067812   diff: -4.97e-14\n"
     ]
    }
   ],
   "execution_count": 12
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:01:23.239198800Z",
     "start_time": "2026-09-15T19:01:22.969479500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "zero = np.zeros_like(pXY)\n",
    "lb0 = certified_lower(pXY, zero, solve_dual(pXY, zero))\n",
    "ub_star = certified_upper(pXY, best, solve_primal(pXY, best))\n",
    "print(f\"delta(0) >= {lb0:.10f}\")\n",
    "print(f\"delta(theta*) <= {ub_star:.10f}\")"
   ],
   "id": "f2d30de411832e9c",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "delta(0) >= 0.2071067549\n",
      "delta(theta*) <= 0.2071111185\n"
     ]
    }
   ],
   "execution_count": 13
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:02:13.403827200Z",
     "start_time": "2026-09-15T19:02:13.186350100Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBEC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q, 0],[0, q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "rng = np.random.default_rng(65525)\n",
    "\n",
    "# pBSC\n",
    "pXY = pBEC(1 / 2).T\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=pXY.shape)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY, thetaXY)\n",
    "dual_sol = solve_dual(pXY, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "2a0783b18ceb6e5c",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.250000  (status: optimal)\n",
      "Dual optimal value:   0.250002  (status: optimal)\n",
      "Duality gap:          1.91e-06\n"
     ]
    }
   ],
   "execution_count": 15
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:06:44.280702300Z",
     "start_time": "2026-09-15T19:06:27.151057200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(100, pXY, master_seed=8881)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "befdeb697db3470",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.24999984113489368)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 18
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:09:18.182507900Z",
     "start_time": "2026-09-15T19:06:54.758550100Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(1000, pXY, master_seed=9685)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "5825947901982c93",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.2499998411146847)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 19
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:32:50.449892900Z",
     "start_time": "2026-09-15T19:10:07.710003300Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(10000, pXY, master_seed=1577474)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "d284e27c3ac49a3b",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.2499998411138685)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 23
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:39:03.480774400Z",
     "start_time": "2026-09-15T19:39:03.349200400Z"
    }
   },
   "cell_type": "code",
   "source": "plt.hist(values, bins=20)",
   "id": "da889d1e76a16322",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([1605.,  971.,  907.,  826.,  695.,  704.,  716.,  656.,  620.,\n",
       "         572.,  361.,  146.,  187.,  225.,  152.,  128.,  136.,  132.,\n",
       "         129.,  132.]),\n",
       " array([0.24999984, 0.24999984, 0.24999985, 0.24999985, 0.24999986,\n",
       "        0.24999986, 0.24999986, 0.24999987, 0.24999987, 0.24999987,\n",
       "        0.24999988, 0.24999988, 0.24999989, 0.24999989, 0.24999989,\n",
       "        0.2499999 , 0.2499999 , 0.2499999 , 0.24999991, 0.24999991,\n",
       "        0.24999992]),\n",
       " <BarContainer object of 20 artists>)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 24
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:39:15.919725700Z",
     "start_time": "2026-09-15T19:39:06.558868800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "best = thetas[np.argmin(values)]\n",
    "for eps in [1e-5, 1e-7, 1e-9]:\n",
    "    v0 = solve_primal(pXY, np.zeros_like(pXY), eps=eps)[\"value\"]\n",
    "    vb = solve_primal(pXY, best, eps=eps)[\"value\"]\n",
    "    print(f\"{eps:.0e}  theta=0: {v0:.10f}   theta*: {vb:.10f}   diff: {v0-vb:.2e}\")"
   ],
   "id": "1f2f3081d0e68f78",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1e-05  theta=0: 0.2499998411   theta*: 0.2499998411   diff: 1.55e-15\n",
      "1e-07  theta=0: 0.2500000048   theta*: 0.2500000048   diff: -3.50e-15\n",
      "1e-09  theta=0: 0.2500000001   theta*: 0.2500000001   diff: 1.11e-15\n"
     ]
    }
   ],
   "execution_count": 25
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T19:39:18.023680100Z",
     "start_time": "2026-09-15T19:39:17.790585Z"
    }
   },
   "cell_type": "code",
   "source": [
    "zero = np.zeros_like(pXY)\n",
    "lb0 = certified_lower(pXY, zero, solve_dual(pXY, zero))\n",
    "ub_star = certified_upper(pXY, best, solve_primal(pXY, best))\n",
    "print(f\"delta(0) >= {lb0:.10f}\")\n",
    "print(f\"delta(theta*) <= {ub_star:.10f}\")"
   ],
   "id": "2c7655c623e4140",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "delta(0) >= 0.2499997846\n",
      "delta(theta*) <= 0.2500001693\n"
     ]
    }
   ],
   "execution_count": 26
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "7f4da7dc8f43516e"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/pBSC_phase_minimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2026-09-15T15:37:08.456749300Z",
     "start_time": "2026-09-15T15:37:01.094128100Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt"
   ],
   "outputs": [],
   "execution_count": 1
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": [
    "# Helper Functions\n",
    "\n",
    "\n",
    "Optimization Problem:\n",
    "\n",
    "Inputs are the $|\\mathcal X|\\times|\\mathcal Y|$ arrays `pXY` (joint distribution $p(x,y)$) and\n",
    "`thetaXY` (real phases $\\theta(x,y)$), with\n",
    "$$\\ket{\\psi_x} = \\sum_y \\sqrt{p(y|x)}\\,e^{i\\theta(x,y)}\\ket{y}.$$\n",
    "\n",
    "## Primal SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\min_{\\{R_x^\\pm\\},\\,\\{J_y\\}} \\quad & \\frac{1}{2}\\sum_{x} \\operatorname{Tr}\\big[R_x^+ + R_x^-\\big] \\\\\n",
    "\\text{s.t.} \\quad & R_x^+ - R_x^- = p(x)\\,\\Psi_x - \\sum_y p(x,y)\\,J_y, \\quad R_x^\\pm \\succeq 0 \\ \\ \\forall x,\\\\\n",
    "& \\operatorname{Tr}[J_y] = 1,\\quad J_y \\succeq 0 \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "## Dual SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\max_{\\{W_x\\},\\,\\{\\lambda_y\\}} \\quad & \\sum_{x} p(x)\\,\\langle\\psi_x|W_x|\\psi_x\\rangle - \\sum_y \\lambda_y \\\\\n",
    "\\text{s.t.} \\quad & -\\tfrac12 \\mathbb I \\preceq W_x \\preceq \\tfrac12 \\mathbb I, \\quad W_x = W_x^\\dagger \\ \\ \\forall x, \\\\\n",
    "& \\lambda_y \\mathbb I \\succeq \\sum_x p(x,y) W_x, \\quad \\lambda_y \\in \\mathbb R \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$"
   ],
   "id": "29bbdb345b5718dd"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T15:37:08.500403400Z",
     "start_time": "2026-09-15T15:37:08.461716500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def _validate_inputs(pXY, thetaXY):\n",
    "    \"\"\"Basic sanity checks on the joint distribution and phase array.\"\"\"\n",
    "    pXY = np.asarray(pXY, dtype=float)\n",
    "    thetaXY = np.asarray(thetaXY, dtype=float)\n",
    "\n",
    "    if pXY.shape != thetaXY.shape:\n",
    "        raise ValueError(\"pXY and thetaXY must have the same shape (|X| x |Y|).\")\n",
    "    if np.any(pXY < -1e-10):\n",
    "        raise ValueError(\"pXY must be entrywise nonnegative.\")\n",
    "    if not np.isclose(pXY.sum(), 1.0, atol=1e-8):\n",
    "        raise ValueError(f\"pXY must sum to 1 (got {pXY.sum():.6f}).\")\n",
    "\n",
    "    return pXY, thetaXY\n",
    "\n",
    "\n",
    "def build_states(pXY, thetaXY):\n",
    "    \"\"\"\n",
    "    Build p(x) and the pure-state density matrices Psi_x = |psi_x><psi_x|,\n",
    "    where |psi_x> = sum_y sqrt(p(y|x)) * exp(i*theta(x,y)) |y>.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution p(x, y). Must be nonnegative and sum to 1.\n",
    "    thetaXY : (X, Y) array_like\n",
    "        Real phases theta(x, y).\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    pX : (X,) ndarray\n",
    "        Marginal distribution p(x).\n",
    "    Psi : list of (Y, Y) complex ndarray, length X\n",
    "        Psi[x] is the density matrix |psi_x><psi_x|.\n",
    "    \"\"\"\n",
    "    pXY, thetaXY = _validate_inputs(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    pX = pXY.sum(axis=1)\n",
    "\n",
    "    Psi = []\n",
    "    for x in range(X):\n",
    "        if pX[x] > 0:\n",
    "            psi_x = np.sqrt(pXY[x, :] / pX[x]) * np.exp(1j * thetaXY[x, :])\n",
    "        else:\n",
    "            psi_x = np.zeros(Y, dtype=complex)\n",
    "        Psi.append(np.outer(psi_x, psi_x.conj()))  # |psi_x><psi_x|\n",
    "\n",
    "    return pX, Psi\n",
    "\n",
    "\n",
    "def solve_primal(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the primal SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    R_plus[x], R_minus[x], J[y] matrices (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "\n",
    "    R_plus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    R_minus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    J = [cp.Variable((d, d), hermitian=True) for _ in range(Y)]\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(R_plus[x] >> 0)\n",
    "        constraints.append(R_minus[x] >> 0)\n",
    "        rhs = pX[x] * Psi[x] - sum(pXY[x, y] * J[y] for y in range(Y))\n",
    "        constraints.append(R_plus[x] - R_minus[x] == rhs)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(J[y] >> 0)\n",
    "        constraints.append(cp.real(cp.trace(J[y])) == 1)\n",
    "\n",
    "    objective_expr = 0.5 * cp.real(\n",
    "        sum(cp.trace(R_plus[x] + R_minus[x]) for x in range(X))\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Minimize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"R_plus\": [R.value for R in R_plus],\n",
    "        \"R_minus\": [R.value for R in R_minus],\n",
    "        \"J\": [Jy.value for Jy in J],\n",
    "    }\n",
    "\n",
    "def solve_dual(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the dual SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    W[x] matrices and lambda vector (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "    I_d = np.eye(d)\n",
    "\n",
    "    W = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    lam = cp.Variable(Y)  # real-valued\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(W[x] << 0.5 * I_d)\n",
    "        constraints.append(W[x] >> -0.5 * I_d)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(lam[y] * I_d - sum(pXY[x, y] * W[x] for x in range(X)) >> 0)\n",
    "\n",
    "    objective_expr = (\n",
    "        cp.real(sum(pX[x] * cp.trace(W[x] @ Psi[x]) for x in range(X)))\n",
    "        - cp.sum(lam)\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Maximize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"W\": [Wx.value for Wx in W],\n",
    "        \"lambda\": lam.value,\n",
    "    }\n",
    "\n",
    "def generate_thetas(n, pXY, master_seed=None):\n",
    "    \"\"\"\n",
    "    Generate n random phase arrays theta(x,y), each reproducible from its own seed.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    n : int\n",
    "        Number of theta arrays to generate.\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution; used only to fix the shape of each theta array.\n",
    "    master_seed : int or None\n",
    "        Seed for the generator that draws the per-sample seeds. Pass an int for a\n",
    "        reproducible batch; None draws a fresh batch from OS entropy.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    seeds : list of int, length n\n",
    "        seeds[i] regenerates thetas[i] exactly.\n",
    "    thetas : list of (X, Y) ndarray, length n\n",
    "        thetas[i] has entries drawn uniformly from [0, 2*pi).\n",
    "    \"\"\"\n",
    "    shape = pXY.shape\n",
    "    seed_source = np.random.default_rng(master_seed)\n",
    "\n",
    "    seeds = seed_source.integers(0, 2**32 - 1, size=n).tolist()\n",
    "    thetas = [\n",
    "        np.random.default_rng(s).uniform(0, 2 * np.pi, size=shape)\n",
    "        for s in seeds\n",
    "    ]\n",
    "\n",
    "    return seeds, thetas\n",
    "\n",
    "def certified_upper(pXY, thetaXY, sol):\n",
    "    \"\"\"Rigorous upper bound on delta(theta) from any J_y, after repairing feasibility.\"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    J = []\n",
    "    for Jy in sol[\"J\"]:\n",
    "        H = (Jy + Jy.conj().T) / 2\n",
    "        w, V = np.linalg.eigh(H)\n",
    "        w = np.clip(w, 0, None)\n",
    "        H = (V * w) @ V.conj().T\n",
    "        J.append(H / np.trace(H).real)          # now exactly PSD, unit trace\n",
    "    total = 0.0\n",
    "    for x in range(X):\n",
    "        if pX[x] == 0:\n",
    "            continue\n",
    "        S = sum((pXY[x, y] / pX[x]) * J[y] for y in range(Y))\n",
    "        D = Psi[x] - S\n",
    "        total += pX[x] * 0.5 * np.abs(np.linalg.eigvalsh((D + D.conj().T) / 2)).sum()\n",
    "    return total\n",
    "\n",
    "\n",
    "def certified_lower(pXY, thetaXY, sol):\n",
    "    \"\"\"Rigorous lower bound on delta(theta) from any W_x, after clipping into the box.\"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    W = []\n",
    "    for Wx in sol[\"W\"]:\n",
    "        H = (Wx + Wx.conj().T) / 2\n",
    "        w, V = np.linalg.eigh(H)\n",
    "        w = np.clip(w, -0.5, 0.5)\n",
    "        W.append((V * w) @ V.conj().T)          # now exactly inside the box\n",
    "    obj = sum(pX[x] * np.trace(W[x] @ Psi[x]).real for x in range(X))\n",
    "    for y in range(Y):\n",
    "        M = sum(pXY[x, y] * W[x] for x in range(X))\n",
    "        obj -= np.linalg.eigvalsh((M + M.conj().T) / 2).max()   # optimal lambda_y\n",
    "    return obj"
   ],
   "id": "77a09141f1c4bd42",
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T15:37:49.633092700Z",
     "start_time": "2026-09-15T15:37:49.433913900Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def pBSC(q):\n",
    "    assert 0 <= q <= 1\n",
    "    pXY = 0.5 * np.array([[1 - q, q],[q, 1 - q]])\n",
    "    return pXY\n",
    "\n",
    "rng = np.random.default_rng(65525)\n",
    "\n",
    "# pBSC\n",
    "pXY = pBSC(0.25)\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=pXY.shape)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY.T, thetaXY)\n",
    "dual_sol = solve_dual(pXY.T, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "a03a9925a3a4dbb7",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.102311  (status: optimal)\n",
      "Dual optimal value:   0.102312  (status: optimal)\n",
      "Duality gap:          6.95e-07\n"
     ]
    }
   ],
   "execution_count": 3
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T15:38:10.852648Z",
     "start_time": "2026-09-15T15:38:02.994365700Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(100, pXY, master_seed=4871)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "5d4b840b768843bf",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.10233128984891418)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 4
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T16:07:09.403050700Z",
     "start_time": "2026-09-15T16:06:18.917313500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(1000, pXY, master_seed=1111)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "30bfefed41bd6af3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.10231164389369356)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 9
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T16:18:28.379682300Z",
     "start_time": "2026-09-15T16:09:43.664770800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(10000, pXY, master_seed=12345)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "7634b1e7358eb5f3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.10231147733394687)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 10
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T16:18:34.431138100Z",
     "start_time": "2026-09-15T16:18:34.275812400Z"
    }
   },
   "cell_type": "code",
   "source": "plt.hist(values, bins=20)",
   "id": "3ef7d31ca98cf36a",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([1210.,  539.,  440.,  397.,  333.,  330.,  325.,  300.,  315.,\n",
       "         306.,  296.,  331.,  337.,  376.,  387.,  411.,  447.,  538.,\n",
       "         700., 1682.]),\n",
       " array([0.10231148, 0.10969591, 0.11708034, 0.12446477, 0.13184921,\n",
       "        0.13923364, 0.14661807, 0.1540025 , 0.16138693, 0.16877137,\n",
       "        0.1761558 , 0.18354023, 0.19092466, 0.1983091 , 0.20569353,\n",
       "        0.21307796, 0.22046239, 0.22784682, 0.23523126, 0.24261569,\n",
       "        0.25000012]),\n",
       " <BarContainer object of 20 artists>)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 11
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T16:18:36.630829500Z",
     "start_time": "2026-09-15T16:18:36.306313800Z"
    }
   },
   "cell_type": "code",
   "source": [
    "best = thetas[np.argmin(values)]\n",
    "for eps in [1e-5, 1e-7, 1e-9]:\n",
    "    v0 = solve_primal(pXY, np.zeros_like(pXY), eps=eps)[\"value\"]\n",
    "    vb = solve_primal(pXY, best, eps=eps)[\"value\"]\n",
    "    print(f\"{eps:.0e}  theta=0: {v0:.10f}   theta*: {vb:.10f}   diff: {v0-vb:.2e}\")"
   ],
   "id": "7d0535c8b7bd8083",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1e-05  theta=0: 0.1023114773   theta*: 0.1023114773   diff: -5.34e-12\n",
      "1e-07  theta=0: 0.1023128771   theta*: 0.1023128771   diff: -5.36e-12\n",
      "1e-09  theta=0: 0.1023128771   theta*: 0.1023128771   diff: -5.36e-12\n"
     ]
    }
   ],
   "execution_count": 12
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-15T16:18:38.720201600Z",
     "start_time": "2026-09-15T16:18:38.591691300Z"
    }
   },
   "cell_type": "code",
   "source": [
    "zero = np.zeros_like(pXY)\n",
    "lb0 = certified_lower(pXY, zero, solve_dual(pXY, zero))\n",
    "ub_star = certified_upper(pXY, best, solve_primal(pXY, best))\n",
    "print(f\"delta(0) >= {lb0:.10f}\")\n",
    "print(f\"delta(theta*) <= {ub_star:.10f}\")"
   ],
   "id": "f2d30de411832e9c",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "delta(0) >= 0.1023095599\n",
      "delta(theta*) <= 0.1023128944\n"
     ]
    }
   ],
   "execution_count": 13
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "2a0783b18ceb6e5c"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/pOK_phase_minimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2026-09-12T19:36:28.093873200Z",
     "start_time": "2026-09-12T19:36:28.068047800Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt"
   ],
   "outputs": [],
   "execution_count": 24
  },
  {
   "metadata": {},
   "cell_type": "markdown",
   "source": [
    "# Helper Functions\n",
    "\n",
    "\n",
    "Optimization Problem:\n",
    "\n",
    "Inputs are the $|\\mathcal X|\\times|\\mathcal Y|$ arrays `pXY` (joint distribution $p(x,y)$) and\n",
    "`thetaXY` (real phases $\\theta(x,y)$), with\n",
    "$$\\ket{\\psi_x} = \\sum_y \\sqrt{p(y|x)}\\,e^{i\\theta(x,y)}\\ket{y}.$$\n",
    "\n",
    "## Primal SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\min_{\\{R_x^\\pm\\},\\,\\{J_y\\}} \\quad & \\frac{1}{2}\\sum_{x} \\operatorname{Tr}\\big[R_x^+ + R_x^-\\big] \\\\\n",
    "\\text{s.t.} \\quad & R_x^+ - R_x^- = p(x)\\,\\Psi_x - \\sum_y p(x,y)\\,J_y, \\quad R_x^\\pm \\succeq 0 \\ \\ \\forall x,\\\\\n",
    "& \\operatorname{Tr}[J_y] = 1,\\quad J_y \\succeq 0 \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "## Dual SDP\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "\\delta \\;=\\; \\max_{\\{W_x\\},\\,\\{\\lambda_y\\}} \\quad & \\sum_{x} p(x)\\,\\langle\\psi_x|W_x|\\psi_x\\rangle - \\sum_y \\lambda_y \\\\\n",
    "\\text{s.t.} \\quad & -\\tfrac12 \\mathbb I \\preceq W_x \\preceq \\tfrac12 \\mathbb I, \\quad W_x = W_x^\\dagger \\ \\ \\forall x, \\\\\n",
    "& \\lambda_y \\mathbb I \\succeq \\sum_x p(x,y) W_x, \\quad \\lambda_y \\in \\mathbb R \\ \\ \\forall y.\n",
    "\\end{aligned}\n",
    "$$"
   ],
   "id": "29bbdb345b5718dd"
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T19:19:16.329501Z",
     "start_time": "2026-09-12T19:19:16.292018200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def _validate_inputs(pXY, thetaXY):\n",
    "    \"\"\"Basic sanity checks on the joint distribution and phase array.\"\"\"\n",
    "    pXY = np.asarray(pXY, dtype=float)\n",
    "    thetaXY = np.asarray(thetaXY, dtype=float)\n",
    "\n",
    "    if pXY.shape != thetaXY.shape:\n",
    "        raise ValueError(\"pXY and thetaXY must have the same shape (|X| x |Y|).\")\n",
    "    if np.any(pXY < -1e-10):\n",
    "        raise ValueError(\"pXY must be entrywise nonnegative.\")\n",
    "    if not np.isclose(pXY.sum(), 1.0, atol=1e-8):\n",
    "        raise ValueError(f\"pXY must sum to 1 (got {pXY.sum():.6f}).\")\n",
    "\n",
    "    return pXY, thetaXY\n",
    "\n",
    "\n",
    "def build_states(pXY, thetaXY):\n",
    "    \"\"\"\n",
    "    Build p(x) and the pure-state density matrices Psi_x = |psi_x><psi_x|,\n",
    "    where |psi_x> = sum_y sqrt(p(y|x)) * exp(i*theta(x,y)) |y>.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution p(x, y). Must be nonnegative and sum to 1.\n",
    "    thetaXY : (X, Y) array_like\n",
    "        Real phases theta(x, y).\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    pX : (X,) ndarray\n",
    "        Marginal distribution p(x).\n",
    "    Psi : list of (Y, Y) complex ndarray, length X\n",
    "        Psi[x] is the density matrix |psi_x><psi_x|.\n",
    "    \"\"\"\n",
    "    pXY, thetaXY = _validate_inputs(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    pX = pXY.sum(axis=1)\n",
    "\n",
    "    Psi = []\n",
    "    for x in range(X):\n",
    "        if pX[x] > 0:\n",
    "            psi_x = np.sqrt(pXY[x, :] / pX[x]) * np.exp(1j * thetaXY[x, :])\n",
    "        else:\n",
    "            psi_x = np.zeros(Y, dtype=complex)\n",
    "        Psi.append(np.outer(psi_x, psi_x.conj()))  # |psi_x><psi_x|\n",
    "\n",
    "    return pX, Psi\n",
    "\n",
    "\n",
    "def solve_primal(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the primal SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    R_plus[x], R_minus[x], J[y] matrices (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "\n",
    "    R_plus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    R_minus = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    J = [cp.Variable((d, d), hermitian=True) for _ in range(Y)]\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(R_plus[x] >> 0)\n",
    "        constraints.append(R_minus[x] >> 0)\n",
    "        rhs = pX[x] * Psi[x] - sum(pXY[x, y] * J[y] for y in range(Y))\n",
    "        constraints.append(R_plus[x] - R_minus[x] == rhs)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(J[y] >> 0)\n",
    "        constraints.append(cp.real(cp.trace(J[y])) == 1)\n",
    "\n",
    "    objective_expr = 0.5 * cp.real(\n",
    "        sum(cp.trace(R_plus[x] + R_minus[x]) for x in range(X))\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Minimize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"R_plus\": [R.value for R in R_plus],\n",
    "        \"R_minus\": [R.value for R in R_minus],\n",
    "        \"J\": [Jy.value for Jy in J],\n",
    "    }\n",
    "\n",
    "def solve_dual(pXY, thetaXY, solver=cp.SCS, verbose=False, **solver_kwargs):\n",
    "    \"\"\"\n",
    "    Solve the dual SDP for delta = min_S sum_x p(x) TD(Psi_x, S(rho_x)).\n",
    "\n",
    "    Returns a dict with the optimal value, solver status, and the optimal\n",
    "    W[x] matrices and lambda vector (as numpy arrays).\n",
    "    \"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    d = Y\n",
    "    I_d = np.eye(d)\n",
    "\n",
    "    W = [cp.Variable((d, d), hermitian=True) for _ in range(X)]\n",
    "    lam = cp.Variable(Y)  # real-valued\n",
    "\n",
    "    constraints = []\n",
    "    for x in range(X):\n",
    "        constraints.append(W[x] << 0.5 * I_d)\n",
    "        constraints.append(W[x] >> -0.5 * I_d)\n",
    "\n",
    "    for y in range(Y):\n",
    "        constraints.append(lam[y] * I_d - sum(pXY[x, y] * W[x] for x in range(X)) >> 0)\n",
    "\n",
    "    objective_expr = (\n",
    "        cp.real(sum(pX[x] * cp.trace(W[x] @ Psi[x]) for x in range(X)))\n",
    "        - cp.sum(lam)\n",
    "    )\n",
    "\n",
    "    problem = cp.Problem(cp.Maximize(objective_expr), constraints)\n",
    "    problem.solve(solver=solver, verbose=verbose, **solver_kwargs)\n",
    "\n",
    "    return {\n",
    "        \"value\": problem.value,\n",
    "        \"status\": problem.status,\n",
    "        \"W\": [Wx.value for Wx in W],\n",
    "        \"lambda\": lam.value,\n",
    "    }\n",
    "\n",
    "def generate_thetas(n, pXY, master_seed=None):\n",
    "    \"\"\"\n",
    "    Generate n random phase arrays theta(x,y), each reproducible from its own seed.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    n : int\n",
    "        Number of theta arrays to generate.\n",
    "    pXY : (X, Y) array_like\n",
    "        Joint distribution; used only to fix the shape of each theta array.\n",
    "    master_seed : int or None\n",
    "        Seed for the generator that draws the per-sample seeds. Pass an int for a\n",
    "        reproducible batch; None draws a fresh batch from OS entropy.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    seeds : list of int, length n\n",
    "        seeds[i] regenerates thetas[i] exactly.\n",
    "    thetas : list of (X, Y) ndarray, length n\n",
    "        thetas[i] has entries drawn uniformly from [0, 2*pi).\n",
    "    \"\"\"\n",
    "    shape = pXY.shape\n",
    "    seed_source = np.random.default_rng(master_seed)\n",
    "\n",
    "    seeds = seed_source.integers(0, 2**32 - 1, size=n).tolist()\n",
    "    thetas = [\n",
    "        np.random.default_rng(s).uniform(0, 2 * np.pi, size=shape)\n",
    "        for s in seeds\n",
    "    ]\n",
    "\n",
    "    return seeds, thetas\n",
    "\n",
    "def certified_upper(pXY, thetaXY, sol):\n",
    "    \"\"\"Rigorous upper bound on delta(theta) from any J_y, after repairing feasibility.\"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    J = []\n",
    "    for Jy in sol[\"J\"]:\n",
    "        H = (Jy + Jy.conj().T) / 2\n",
    "        w, V = np.linalg.eigh(H)\n",
    "        w = np.clip(w, 0, None)\n",
    "        H = (V * w) @ V.conj().T\n",
    "        J.append(H / np.trace(H).real)          # now exactly PSD, unit trace\n",
    "    total = 0.0\n",
    "    for x in range(X):\n",
    "        if pX[x] == 0:\n",
    "            continue\n",
    "        S = sum((pXY[x, y] / pX[x]) * J[y] for y in range(Y))\n",
    "        D = Psi[x] - S\n",
    "        total += pX[x] * 0.5 * np.abs(np.linalg.eigvalsh((D + D.conj().T) / 2)).sum()\n",
    "    return total\n",
    "\n",
    "\n",
    "def certified_lower(pXY, thetaXY, sol):\n",
    "    \"\"\"Rigorous lower bound on delta(theta) from any W_x, after clipping into the box.\"\"\"\n",
    "    pX, Psi = build_states(pXY, thetaXY)\n",
    "    X, Y = pXY.shape\n",
    "    W = []\n",
    "    for Wx in sol[\"W\"]:\n",
    "        H = (Wx + Wx.conj().T) / 2\n",
    "        w, V = np.linalg.eigh(H)\n",
    "        w = np.clip(w, -0.5, 0.5)\n",
    "        W.append((V * w) @ V.conj().T)          # now exactly inside the box\n",
    "    obj = sum(pX[x] * np.trace(W[x] @ Psi[x]).real for x in range(X))\n",
    "    for y in range(Y):\n",
    "        M = sum(pXY[x, y] * W[x] for x in range(X))\n",
    "        obj -= np.linalg.eigvalsh((M + M.conj().T) / 2).max()   # optimal lambda_y\n",
    "    return obj"
   ],
   "id": "77a09141f1c4bd42",
   "outputs": [],
   "execution_count": 7
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T19:23:08.368785200Z",
     "start_time": "2026-09-12T19:23:07.702288500Z"
    }
   },
   "cell_type": "code",
   "source": [
    "rng = np.random.default_rng(65525)\n",
    "\n",
    "# pOK (Oblivious Key)\n",
    "qXY = 0.125 * np.array([[1, 1, 0, 0], [1, 0, 0, 1], [0, 1, 1, 0], [0, 0, 1, 1]])\n",
    "pXY = qXY\n",
    "# thetaXY = rng.uniform(0, 2 * np.pi, size=pXY.shape)\n",
    "thetaXY = np.zeros(pXY.shape)\n",
    "\n",
    "primal_sol = solve_primal(pXY.T, thetaXY)\n",
    "dual_sol = solve_dual(pXY.T, thetaXY)\n",
    "\n",
    "primal_value = primal_sol[\"value\"]\n",
    "dual_value = dual_sol[\"value\"]\n",
    "\n",
    "print(f\"Primal optimal value: {primal_value:.6f}  (status: {primal_sol['status']})\")\n",
    "print(f\"Dual optimal value:   {dual_value:.6f}  (status: {dual_sol['status']})\")\n",
    "print(f\"Duality gap:          {abs(primal_value - dual_value):.2e}\")"
   ],
   "id": "a03a9925a3a4dbb7",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primal optimal value: 0.309020  (status: optimal)\n",
      "Dual optimal value:   0.309015  (status: optimal)\n",
      "Duality gap:          5.14e-06\n"
     ]
    }
   ],
   "execution_count": 18
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T19:22:25.531558100Z",
     "start_time": "2026-09-12T19:21:59.708478900Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(100, pXY, master_seed=12345)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "5d4b840b768843bf",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.3090258847097288)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 17
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T19:27:40.516281700Z",
     "start_time": "2026-09-12T19:23:29.541332200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(1000, pXY, master_seed=12345)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "30bfefed41bd6af3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.30897250055063025)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 19
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T20:30:01.694450900Z",
     "start_time": "2026-09-12T19:45:10.437833200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "seeds, thetas = generate_thetas(10000, pXY, master_seed=12345)\n",
    "values = np.array([solve_primal(pXY, thetas[i])[\"value\"] for i in range(len(seeds))])\n",
    "values.min()"
   ],
   "id": "7634b1e7358eb5f3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "np.float64(0.30897250055063025)"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "execution_count": 31
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T21:20:38.106539400Z",
     "start_time": "2026-09-12T21:20:37.956653400Z"
    }
   },
   "cell_type": "code",
   "source": "plt.hist(values, bins=20)",
   "id": "3ef7d31ca98cf36a",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([1372.,  617.,  501.,  384.,  389.,  320.,  330.,  338.,  323.,\n",
       "         356.,  330.,  323.,  346.,  323.,  357.,  395.,  416.,  529.,\n",
       "         622., 1429.]),\n",
       " array([0.3089725 , 0.3112016 , 0.3134307 , 0.31565981, 0.31788891,\n",
       "        0.32011801, 0.32234711, 0.32457622, 0.32680532, 0.32903442,\n",
       "        0.33126352, 0.33349262, 0.33572173, 0.33795083, 0.34017993,\n",
       "        0.34240903, 0.34463813, 0.34686724, 0.34909634, 0.35132544,\n",
       "        0.35355454]),\n",
       " <BarContainer object of 20 artists>)"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjEAAAGdCAYAAADjWSL8AAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjExLjEsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvctoD+AAAAAlwSFlzAAAPYQAAD2EBqD+naQAAJlpJREFUeJzt3Ql0VEXaxvE3EMKasCMQIEFQQED2RQHZHB0WFUEHUZFNRRHH0ZHRzIcLIEZxRIQojNthU1E2lU0EWQwgBEQQEDEsgkRACGCCEMJyv/PWnO5JJ53QjZ1Jqvv/O+ee5N5+byfpSrqf1K2qDhMRRwAAACxTpKC/AQAAgMtBiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWClcglz16tUlPT29oL8NAADgh8jISPnll19CN8RogElJSSnobwMAAFyG6OjoPINMUIcYVw+MPgj0xgAAYE8vjHZCXOq1O6hDjIs+CIQYAACCCwN7AQCAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKwUXtDfAAAAyF+th+/Kl/tNSqgnBYmeGAAAYKXLCjGlS5eWJk2aSLly5fKsK1asmKmLiYnxentUVJTUr1/f3F9ufKkBAAChx68QExsbKwkJCZKcnCxbtmyRHj165Fn/yiuvyObNm+Vf//pXjtv02K+//iqff/65HD16VJ5++unLqgEAAKHJrxDTqlUr2blzp9Srd+lrYD179pQuXbrIihUrctw2ZMgQefDBB6VNmzYmGGkYGjNmjHTv3t2vGgAAELr8CjGzZ8+WN954Q9LT0/Osq169ukyZMkXuueceycjIyHG7hpM5c+bI1q1bzf7KlSvNpsf9qQEAAKEr4AN7ixQpIh988IG8+uqrsm3bNq+36ziZpKQkj+Nff/21NG/e3OcaAAAQ2gI+xfqZZ56Rc+fOyWuvveb19sjISClevLikpqZ6HNf9SpUq+VzjTUREhDkv69cCAADBKaA9Mdp78o9//MMEGP1cN51dVLZsWfO5zlbSgKOyhg3Xvus2X2q8iYuLk7S0NPeWkpISyB8PAAAEa09M+fLl5ccff5SxY8e6j9WuXVscx5GpU6eaQbmHDh2S48ePS7Vq1XKMo/n555/N56dPn75kjTfx8fEyfvx4j54YggwAAMEpoD0xq1atkmbNmnlsiYmJsnz5cvO5BhilM5ayzjIKCwsz+19++aX7mC812WVmZppBx1k3AAAQnPzqidEF5+rWrever1WrlrlMpGNVDh486PP9vPDCC2aQrg7+XbBggdx3331SuXJls+9PDQAACF1+9cQ0bNjQXBbSTRe7+8tf/mI+HzRoUK7n7N27V/bt2+dxTKdNd+zYUWrWrCkvvfSSGSvTrl07OXDggF81AAAgdIWJiCNBSsfE6ABfHVzMpSUAQKhqbdkbQPr6+s27WBeyX4jC8K6gAADYgHexBgAAViLEAAAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAABD8IaZo0aLSq1cvWbp0qRw9elT69OmTo6Z27dqSkJAg27Ztkx9++EFmzJghderUyVHXo0cPWbt2rRw8eFBWrlwp7du3v6waAAAQmvwKMX/9619lwIABMn78eKlUqZKUKFEiR820adNk+/btctddd5nAozWJiYlSuXJld42Gkfnz58ucOXOkU6dOsm7dOvniiy+kQYMGftUAAIDQFSYizuWc6DiO3HvvvfL+++/nWVeyZElJS0uTQYMGycyZM82xhQsXmo89e/Z0123ZskU2bdok999/v881lxIZGWm+dlRUlKSnp0sgtR6+S/JLUkK9fLtvAEDoaZ1Pr1n59Xrl6+t3vo+J0RATFhYmGRkZ7mMdOnSQ5cuXe9RpL4se96cGAACErvD8/gIvvfSSHDt2zAQQVaZMGZOsjhw54lGn+9WqVfO5xpuIiAgpXry4R5IDAADBKV97Yp544gnp37+/GR+j3UJKe2XUhQsXPGrPnz8vRYoU8bnGm7i4OPN1XFtKSkrAfyYAABDkIWb48OEyduxY6d27t6xatcp9/NSpU3LmzBmPgb5K93XGk6813sTHx5seHNcWHR0d8J8LAAAEcYgZNmyYvPLKK2YK9pIlS3IMCN64cWOO6dIdO3aUDRs2+FzjTWZmphkAlHUDAADBKeAhZujQofLqq6+aALN48WKvNRMnTpTbb79dunXrZi4P6Syntm3bmvVl/KkBAAChy6+BvTozaN68ee79yZMny4QJE8yCdjr+Rb322msmdOh6MVmNGzfO9M6ouXPnSs2aNc15Ovj2+PHjMmTIEFmzZo273pcaAAAQuvxaJyY8PFzKli2b47hOn/7999/N5xUqVHAPzM3q9OnTZpxLdjoTScfA5MWXGm9YJwYAAAnadWL86onR2UGpqal51miPiT98CSeXE2AAAEBw4w0gAQCAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFgp3N8TKlasKIMHD5bmzZtLQkKCrF27NkdN9erVZejQoRITEyPJycny5ptvyokTJ/KlBgAAhCa/emL69esnW7ZskSpVqshdd90lsbGxOWpq1qwpmzdvlmbNmsn69evlxhtvlE2bNkn58uUDXgMAAEKXXyFmzZo1UqdOHRkxYkSuNc8++6wcOnRIevXqJVOmTJFu3bpJ8eLF5fHHHw94DQAACF1+hZiff/5ZMjMz86zp3r27zJs3Ty5evGj2MzIyZMGCBdKjR4+A1wAAgNAV0IG9JUqUMONYDhw44HF8//79cuWVVwa0xpuIiAiJjIz02AAAQHAKeIhRp06d8jiu+67bAlXjTVxcnKSlpbm3lJSUgPxcAAAgyEOMhowLFy5IhQoVcsxoOnnyZEBrvImPj5eoqCj3Fh0dHcCfDgAAWD3FOi/nz5+XnTt3SqNGjTyON27cWLZt2xbQGm90vM6lxuwAAIDgEPDF7t5//33p27evVKtWzezXr1/fzCyaOXNmwGsAAEDo8qsnpmHDhjJy5Ej3/iOPPCI9e/aUFStWyNtvv22OjR8/Xtq3by9bt24167y0adNGZs+eLTNmzHCfF6gaAAAQusJExPG1WBe569y5c47je/bsMQvRZaUr+taqVcustLtjxw6v9xeomtzo7CQd4KvjY9LT0yWQWg/fJfklKaFevt03ACD0tM6n16z8er3y9fXbrxBjG0IMAAAStCGGN4AEAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYKXw/LjTEiVKSIcOHaRKlSryyy+/SGJiopw/f96jJiwsTNq3by8xMTGSnJwsGzZsyHE/vtQAAIDQFPAQ07x5c1myZIkcPHhQvv/+e2nRooWUKlVKunbtKnv27HGHnEWLFsnVV19tgskNN9wgq1evlr59+8rFixd9rgEAAKEr4CFm1KhRsmPHDunSpYvZL1q0qGzZskWefvppeeCBB8yxESNGSP369aVJkyZy7NgxufLKK2Xr1q0yePBgeeedd3yuAQAAoSvgY2L0EtCRI0fc+xcuXJDU1FSPmn79+slHH31kwonau3evLF682Bz3pwYAAISugIeYp556Sho1aiQJCQkybNgwmTZtmpQsWdL00Kjw8HBziUgvNWWlvTd6nq813kREREhkZKTHBgAAglPAQ0xaWpocOHDADMht166dtGrVSn766Sc5ffq0ub1MmTLmEtOJEyc8zjt+/LhERUX5XONNXFyc+fquLSUlJdA/HgAACNYQo5eAMjIypGnTpnLPPfdI48aNpXr16vLWW2+Z28+cOWM+Zu8l0X3Xbb7UeBMfH29CjmuLjo4O9I8HAACCMcQUKVJE2rRpY2YVZR0To7OVtFdGnT171sxcio2N9Ti3du3asnv3bp9rvMnMzJT09HSPDQAABKeAhhid+qzh49prr/U4rjOM9u/f795fsGCB9OnTx4x9UaVLl5ZbbrnFHPenBgAAhK6AT7EeOXKkmQKta8N899130rZtW+nVq5fceuut7poxY8ZIUlKS6aFZunSp3HHHHWb8y+uvv+5XDQAACF0BHxMzY8YMs8Cd9rzoDKNt27ZJgwYNTBBxOXTokDRr1kyWLVtmLhl9+OGH5jKUDsb1pwYAAISufHnbge3bt5stL7r+y7hx4/5wDQAACE28ASQAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAK4Xn552XKVNGwsLCJD093evtxYoVk4oVK8rRo0flwoULl10DAIDtWg/fVdDfgnXyJcQ0atRI3njjDWnZsqWkpaXJhg0b5IEHHjBBxGXkyJHy1FNPmWBy8eJF+ec//ylTpkzxuB9faoJRfv0iJyXUy5f7BQAgKC4n1ahRQ1avXi3bt283PSjVqlUzwaNJkybumrvvvlvi4uKke/fuUq5cORkyZIhMmjRJunTp4lcNAAAIXWEi4gTyDt9880256aabpF69erle/lmzZo3s27dP+vfv7z62cuVKOXbsmNx5550+11xKZGSk6QmKiorK9ZJWKHX70RMDAIUXryv+v34HvCemW7du8umnn5oAU6VKFQkP97xipWNkWrRoIevWrfM4rqGlVatWPtcAAIDQli+XkyIiIszlJN00Qc2ZM0cqVarkTlclSpSQ1NRUj/O0h6Vy5co+13ijX1fPzboBAIDgFPAQ4ziODBo0SAYPHmx6YmrXrm0uLbkG5OoAXZW9h0ZnIbkuP/lS442OodHuJ9eWkpIS6B8PAAAEa4jR4LBkyRJJSkoy+4cPHzYB5uabbzb7p06dkpMnT0rVqlU9ztN9V+jwpcab+Ph4c/3MtUVHRwf6xwMAAMEaYlasWCFly5b1OKazizSYuOjsJVeocfnzn/9sjvtTk11mZqa5fJV1AwAAwSng68S89NJLsmnTJhkxYoQsXLhQGjZsKI8//riZHu3y4osvSmJiojzzzDOyYMECGThwoMTExEivXr38qgEAAKEr4D0xycnJ0qlTJ2nXrp3MmzdPhg0bZsaqjB492l2jl5q0V6VDhw4ya9YsqVOnjnTu3Fl2797tVw0AAAhdAV8npjBhnRhPrBMDAIUX68QUgnViAAAA/hcIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAKxFiAACAlQgxAADASoQYAABgpYC/izUAAMHMxvc4Clb0xAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkp1iEkP6cFJiXUy7f7BgDAG3piAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYKV8DTG9e/eW5ORkmThxYo7bbrjhBlm0aJFs375d5s+fL82aNbusGgAAEJrC8+uOa9WqJRMmTJDffvtNqlWr5nFby5Yt5YsvvpCXX35ZnnvuORk4cKCsWrXKhJS9e/f6XAMAgDeth+/igQkBYSLiBPpOixYtKl999ZW8++67cvvtt0tGRobceeed7tu1V6V06dJy0003uY/t2LFDVq9eLcOGDfO55lIiIyMlLS1NoqKiJD09PaA/I38gnpIS6gX08QWAP4LnaLuf+319/c6Xy0ljxoyRQ4cOyXvvvef19k6dOsnSpUs9ji1ZssQc96cGAACEroBfTuratavce++90rRpU6+3lylTRsqVKyeHDx/2OK77NWrU8LnGm4iICClevLhHkgMAAMEpoD0xlStXlunTp8vgwYPl+PHj3r9gkf98yXPnznkcz8zMNJehfK3xJi4uznQ/ubaUlJQ//DMBAIAQ6Im5/vrrTZCZPHmy+5gO6nUcx8xS6tixo7nMpGNkKlas6HFupUqV5NixY+Zzvf51qRpv4uPjZfz48R49MQQZACicGLeCQhVili1bJg0aNPA49tZbb8nZs2fl0UcflSNHjphAs3nzZrnuuus8wk779u1l06ZN5nNfarzRnhrdAABA8AtoiDl9+rTs2bMnxzHtVcl6fMqUKWbTgPL1119Lz549pUOHDtKtWze/ahD88vM/NWZUAYDd8m2dmLzMmDFD6tSpI8uXL5czZ85IsWLF5IknnjD7/tSg8KBbGAAQFOvEZFW1alVzeUgvJWWnM4l0DI3eln0Qrz81uWGdGOSFnhigYPHPj/2SCnidmHzvick+TTorHStz8ODBPM/3pQYAAIQe3gASAABYiRADAACsRIgBAABWKpDZSQAAezAAF4UVIQZAvmKtHwD5hctJAADASvTEAEAQ9Eyx7hFCET0xAADASvTEABZhfAkA/Bc9MQAAwEr0xAD5gCmp/xuMLwFCGz0xAADASvTEADDoPbL7sbDxewb+KEIMQhZP+gBgNy4nAQAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArBSeH3faqVMn6dixoxQrVkw2btwon376aY6aChUqyIABAyQmJkaSk5Nl6tSp8vvvv/tdAwAAQlPAe2KWLVsmI0eONJ9nZGRIQkKCLF68WIoU+e+XuuKKK+Tbb7+VW2+9VQ4fPiwDBw6U9evXS5kyZfyqAQAAoStMRJxA3uE111wj33//vXv/6quvll27dkmPHj1MmFEabDp37ixNmzaVc+fOSWRkpOzevVsmTpwoY8eO9bnmUvSctLQ0iYqKkvT09ED+mNJ6+K6A3h8AALZJSqiXL/fr6+t3wHtisgYYtWfPHjl79qxUrVrVfUx7V+bMmWPCidJv8LPPPjPH/akBAAChK98H9t53330SHh4uiYmJZr948eJSs2ZN2bdvn0ed7tetW9fnGm8iIiJMesu6AQCA4JSvIaZZs2bm8s8LL7xgBuaqkiVLmo/Zu4e026hUqVI+13gTFxdnalxbSkpKwH8mAAAQ5CGmUaNGsnTpUpk+fbo8//zz7uOnTp2SCxcuSLly5Tzqy5cvb4KHrzXexMfHm+tnri06OjrgPxcAAAjiKdYNGzaUL7/8UubOnSuPPPKIx23nz583vTI6ADgr3d+xY4fPNd5kZmaaDQAABL+A98Ro0FixYoUJMA8//LDXmlmzZknfvn2lYsWKZj82NtbMXtLj/tQAAIDQFfAp1gcOHDCXgT744ANxnP/e9cKFC2XRokXuMS+ff/65WcRO137RhfE2bNggffr0MZeRfK25FKZYAwAQvFOsA345adSoUWY2Una6YJ3LmTNnzBowurJvrVq1ZNKkSbJ27VqPel9qAABA6Ap4iHn33Xd9qrt48aK57PRHawAAQGjiDSABAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAKxFiAACAlQgxAADASoQYAABgJUIMAACwEiEGAABYiRADAACsRIgBAABWIsQAAAArEWIAAICVCDEAAMBKhBgAAGAlQgwAALASIQYAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWClcCrnGjRtLTEyMJCcny65duwr62wEAAIVEoe2JKVasmMyfP19Wrlwpf/vb3yQpKUneeeedgv62AABAIVFoe2I0uLRr106aNGkiKSkpcs0118imTZtk1apVMnPmzIL+9gAAQAErtD0x/fv3l48++sgEGPX999/LkiVLzHEAAIBC2RNTtGhRadCggUyaNMnj+HfffScPPfRQrudFRERI8eLF3fuRkZEeHwOpdIlCm/8AAPifyI/XV3/ut1CGmDJlykh4eLicOHHC43hqaqqUK1cu1/Pi4uLk+eefz3Hc1ZsDAAAC6JU0yU8aZtLT0+0KMWfPnjUfS5UqlSPcZGRk5HpefHy8jB8/3uNYhQoV5Pjx41JQtAE0REVHR+fZEPjfoU0KH9qk8KFNCp9Qa5PIyEj55Zdf8qwplCFGg8qhQ4ekVq1aHsd1f+/evbmel5mZabasCktD6/dRWL4X/AdtUvjQJoUPbVL4hEqbpPvwMxbagR06iLd3794SFhZm9nWsyy233GKOAwAAFNoQM3r0aKlRo4bMnTtX7r//flm0aJGcP38+x+UiAAAQmgptiNm/f780b95cfvjhB+nUqZMkJiZKq1atCnR8y+WO79HBxq5xPih4tEnhQ5sUPrRJ4UOb5KTXahwvxwEAAAq1QtsTAwAAkBdCDAAAsBIhBgAAWKlQrhNTmF199dXmLRF0AZ6NGzdesl6niF977bVmjZsDBw7I1q1bvdZVq1ZNOnToYN4javv27fnwnQcvncWmg8B1hed169bJhQsXLnlOvXr1TFseOXLEvLHoxYsXPW4vUqSIefPR6tWry+7du2XXrl35+BMEn4oVK8p1111n1nxas2ZNnotUusTExEijRo3k5MmTpk28DYb3pQbelS5dWtq3b2/e1mXt2rXy22+/XfKhuuKKK6RZs2Zy5swZ+fbbbyUtLffVWVu2bCl16tSRFStWyNGjR2kGH+hb5egbHetCrklJSeb56FJ01Xp9rB3HMW/Fk/2x7tKli1SuXDnHRJn169cHbZvowF42Hx6DiRMnOmlpac7SpUudQ4cOOStWrHBKlSqVa33r1q2db7/91tm4caPz6aefmnP08ypVqrhrYmJinNmzZzv79+839z1mzBjawo/fxyeeeML5/fffneXLlzt79+51tm/f7lSrVi3X+iuvvNL56quvnO+++8755JNPnD179ji7d+92GjRo4K7p0aOH88MPPzibNm1yPvvsMyc1NdVZsGCBU6JECdrGhza54447nPT0dCcxMdHZtm2bc/DgQadx48a51pcvX960xY8//mg+6jmHDx92Onfu7FcNW+6PwfXXX+8cPXrU/E5//fXXzokTJ5w//elPudYXLVrUee+995x9+/aZv4ENGzY4J0+edO69916v9VdddZVz7NgxR3Xs2JG28OH3sU6dOuY5a+fOnc6qVaucU6dOOYMGDcrznBdeeMG8VixevNhZvXq1ee6Li4vzqHH93X344Yfu7dFHHw3mNinwb8CK7bbbbnMyMzOdpk2bmv2KFSs6Bw4ccF588cVcz+nQoYMTGxvr3tfAoy+YEyZMcB+79tprnT59+pgnDf1lJsT43ib6wnjhwgXTNrpfvHhxJykpyfn444/zPKdJkybu/SJFipgng4ULF7qP3XrrrR7tdsUVV5gAOmrUqAL/PSzsW6VKlUwY//vf/+4+NnfuXGfz5s25nhMdHZ0jjEydOtUESX9q2Lw/BvrcomFk8uTJ7mOvvPKKCYElS5b0ek5ERIRz5513ehwbOXKkc/r0aadYsWI5ar/55hvnySefJMT48Xu4cuVK5/PPPzfPQbo/dOhQJyMjw6lZs2au5/Tr188JDw937991113mMa9du7ZHiHnuuedC6e+hwL8BKzbtLdEemOypWIOMP/ejL5jvvvuu19sIMf61SXx8vPlPJuuxgQMHOmfPnnXKlCnj8/1oe2i75FWjL8Tam1bQv4eFfRsyZIh5ocvaQ9m+fXvzRHvNNdf4fD/632VKSsofrmET0zOitLfE9XhUr17d/AOggd3Xx0hDzblz53L8bb3++uum10Z7lemJ8e2x1FCuunXr5j6m4eT48eOmd9nXNmnWrJm5n6w9nRpi3n77badXr15OmzZtgr4HmTExPmrcuLFZNTirbdu2Sc2aNaVs2bJ5Xl/u27eveduEG264wVyrHDx48B+5/IcsbaJtkL1N9Dqzjnn55ptvcn2sevbsaa4t67iXrl27Sr9+/XKt1Tcibdu2rUydOpXH3oc22bdvn5w+fdqjTVy36Ziv3HTs2NGMQdKxSkOGDJFHH330smqQs0107FBycrL7mI7p04VD9bbPPvss14esRYsWctVVV5nnuaFDh8qTTz4pp06dct+ubwXTvXt3M25Gx0HBN/q4q6zjH3VFeh1757otN/q7r493lSpV5MEHH5QJEybkeB686aabpGrVqmb8pr723HfffbJy5cqgbB5CjI80qGRfLTg1NdV81BfD3EKMDuzt1auXGVSnKw4vW7bMfR7+eJvooNvc2iQv+kfuGhC8Y8eOPN8pdfLkyaYd9ckC/v+d6N+GPkFfqk10gKO2R8OGDeXgwYMmDF1ODXK2iQ56z07/Vi7VJhryb775Zqlbt64JQrqCuou+k/Lbb79tnt802BBi/GsT5e015VJtoqHy9ttvN49/ZGSkGXCd1ZgxY8zrjA781QkKb775pnz00Ucm/OiA+GBU4N1BNmw//fSTuXyR9Zh21ykdM+HLfWgXu147njVrltfbuZzkX5voYF69zJf1WKNGjUybtGvXzufxAjpQVAc8erv91VdfNV282m1b0L+DNmxTpkwxg9mzHtOxSmrAgAE+34+OG9NxSHl1hftSwyZmrIoOtM7+WOiAa3/G4Ong0DNnzjg1atQw+zpgVMd19O3b12zDhw837axjx/QSIo997o9lbq8dOsBXH1dfH7tu3bqZ+7nuuutyralatWqOS1fBtLFOjI/27Nljpklnn+6p/4H4Mi1OaRf7/PnzzVRq5F+bqL179/p0Hzode9asWabbvGTJkh63jRs3zlz6016b7P/tIPc20R4u17vPq9jYWL/aRM2cOdN0h+t/nX+kBv9pE53CW758effDUaJECXNp2582mTFjhjlPe5SVXsI4fPiw6YnRTf9OlE7j1un1yLtNVPbnL933p02WLFliem/0Mc9Nenq6+Zh92nUwKfAkZcOmsy10qm3WQW1r1qzxmAmjo8r1PxL9z9OVgLPfz/z5853169d7/Rr0xPjXJjorSQcnZp1JNH36dI+ZMOXKlTNtorPJcmsTnanx66+/ehx7+eWXTQ9My5YtC/x3z6bN1RPWpUsX97Fnn33WTL91zWrRAYzaJq5289aTqTM1dBCpq918qWHz/hjo34AOtn7wwQfdx+6++24z21IH+GbtHdD2c80yc82acW1du3Y1bZvb3wQDe/37HdSp0uPGjfNYkkPpdPisj3nbtm3N51FRUTl6HWNjY81zoM5S0v3IyMgcM850Wry/A+st2wr8G7Bi00tBugbJunXrnIceesiEF11roV69eu4afWLO2kWo3YLTpk1zHn74YfOEqwFG1wLo1KmT+xz9pXR1x2r3rs6C0c+zvgiw5f4YfPHFFyb8aVf2G2+8YWYmZZ2K26JFC4/LSzolXtvhscceMzNpdFaFTmvs37+/+5wRI0aYczTcuNpGt7zW1WDzvKSkl3l0loXO4NM20VljrtvLli3rcXnp/vvvN2su6eOu62TobBdd/0LDj+scX2rY8r6kpM89Ok36qaeeMmu+ZL+UpOvIuI7deOONZrmC//u//zPtNHbsWPNPnD6f5fY1CDH+/Q727t3bBEkNMvp8pKEm+6UkXdPHdUxfa3R9K71cp22ibbN//35zCco17bpu3brmdWr06NHm72T8+PEmwGYNS8G28S7WftBBVMOGDXOv2PvWW2/JTz/95L5dZ7A89thjZhS/a2VLHYDVqVMnM2NGZwdMnz5djh075j5Hu3h14FV2OoBu1KhRf6iLLRQUK1ZMHnjgAdPFrYMXdQaRrmLpUrt2bXnxxRflueeekx9//NEc69y5s5lRoYPrtP0++OADj3bUNtS29NYFPHLkyP/RT2a3u+++26wcqoNBP/74Y1m9erX7Nr1s995775kB01999ZU5prMt+vTpYy4P6YDdefPmebSjrzXIXbdu3eS2224zgz0XL14sn3zyicft//73v2X58uUye/Zss6+r72o76t/QoUOHZOnSpe728qZSpUoyadIkGT16tOzcuZOm8EGbNm3knnvuMZf7EhMTZdq0aR6rh+tjqSvy6uOqdEbSgAEDpH79+uYy0po1a3LMLtOagQMHmoG82m46qzaYV+slxAAAACsxsBcAAFiJEAMAAKxEiAEAAFYixAAAACsRYgAAgJUIMQAAwEqEGAAAYCVCDAAAsBIhBgAAWIkQAwAArESIAQAAViLEAAAAsdH/A1idqplL5cgtAAAAAElFTkSuQmCC"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 32
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T21:20:42.962778Z",
     "start_time": "2026-09-12T21:20:41.626959300Z"
    }
   },
   "cell_type": "code",
   "source": [
    "best = thetas[np.argmin(values)]\n",
    "for eps in [1e-5, 1e-7, 1e-9]:\n",
    "    v0 = solve_primal(pXY, np.zeros_like(pXY), eps=eps)[\"value\"]\n",
    "    vb = solve_primal(pXY, best, eps=eps)[\"value\"]\n",
    "    print(f\"{eps:.0e}  theta=0: {v0:.10f}   theta*: {vb:.10f}   diff: {v0-vb:.2e}\")"
   ],
   "id": "7d0535c8b7bd8083",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1e-05  theta=0: 0.3090201486   theta*: 0.3089725006   diff: 4.76e-05\n",
      "1e-07  theta=0: 0.3090167447   theta*: 0.3090171893   diff: -4.45e-07\n",
      "1e-09  theta=0: 0.3090169956   theta*: 0.3090172199   diff: -2.24e-07\n"
     ]
    }
   ],
   "execution_count": 33
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2026-09-12T21:20:46.597643300Z",
     "start_time": "2026-09-12T21:20:46.154652200Z"
    }
   },
   "cell_type": "code",
   "source": [
    "zero = np.zeros_like(pXY)\n",
    "lb0 = certified_lower(pXY, zero, solve_dual(pXY, zero))\n",
    "ub_star = certified_upper(pXY, best, solve_primal(pXY, best))\n",
    "print(f\"delta(0) >= {lb0:.10f}\")\n",
    "print(f\"delta(theta*) <= {ub_star:.10f}\")"
   ],
   "id": "f2d30de411832e9c",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "delta(0) >= 0.3090169650\n",
      "delta(theta*) <= 0.3090172255\n"
     ]
    }
   ],
   "execution_count": 34
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "2a0783b18ceb6e5c"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

